Precovering Rubin Trans-Neptunian Discoveries in Thirteen Years of DECam Archival Data

The Vera C. Rubin Observatory began discovering distant Solar System objects in 2025, most of them with published arcs of weeks to a few months. Using my software OrbitSift, I searched single-night catalogues of 2013-2026 Dark Energy Camera (DECam) archival images for detections of 2,415 Rubin discoveries with a>30 au or Centaur orbits outside their published observing season. Archival detections were checked on their own images, and for the objects with hits the search was repeated on rotated copies of the published arc as controls. I find such detections for 517 objects (396 secure, 121 probable; a few false identifications are expected). They extend the median observed arc from 71 days to 10.1 years and reduce the median uncertainty of the semimajor axis by about two orders of magnitude, and 4 of the objects are identified with earlier designations. In a secondary search of the 2026 public Rubin alerts within 20 deg of the ecliptic, served by the Fink broker, I recover 1,914 detections of 240 known distant bodies that were not associated with them at alert time, 1,616 of them not among the observations published by the Minor Planet Center by 2026 November 20. Rubin's Prompt Products Database is to carry associations for detections of this kind from its release of 2026 November 30; the recovery here is independent of it and is tested with shifted-sky controls. The published observations of 2025 NJ194 and 2000 QK252 fit one orbit (rms 0.09"), and I identify the two.

==> anc/archival_positions.csv <==
# Archival DECam detections of the Rubin discoveries of Table 1 (G. Cerati 2026): rows used by the joint Find_Orb fits, each measured on its own
# exposure (PSF fit, Gaia DR3 astrometry); obsTime = DATE-OBS + EXPTIME/2 (UTC) checked against the image header; sigma = PSF-fit error floored at 0.1 arcsec;
# mag_G: PSF magnitude with the zero point from Gaia DR3 G stars on the CCD (G scale, no colour term); filter: of the exposure; in_season: within 200 d of a
# published observation. Not submitted to the MPC.
designation,tier,obsTime,ra,dec,sigma_arcsec,mag_G,filter,snr,exposure,fallback,in_season
2025 HE111,secure,2013-05-07T23:36:18.493Z,170.8388937,13.2912193,0.100,22.69,r,17.4,c4d_130507_233503_ooi_r,,
2025 HE111,secure,2017-03-01T05:36:55.170Z,178.2961540,11.4158075,0.100,22.59,r,13.0,c4d_170301_053817_ooi_r,,
2025 HF111,secure,2016-04-03T06:48:15.073Z,194.6276083,-1.4845518,0.100,22.90,r,15.0,c4d_160403_065053_ooi_r,,
2025 HF111,secure,2017-03-02T07:02:40.431Z,197.2433099,-2.5100053,0.110,23.19,r,7.9,c4d_170302_070350_ooi_r,,
2025 HF111,secure,2018-05-04T05:10:55.755Z,198.0272120,-2.7140068,0.100,23.32,i,8.0,c4d_180504_051005_ooi_i,,
2025 LC3,probable,2019-08-28T23:36:43.054Z,309.6936127,-19.2921478,0.100,23.40,VR,10.8,c4d_190828_233543_ooi_V,,
2025 LC3,probable,2022-09-15T05:33:34.338Z,313.5169122,-18.9430162,0.117,23.18,i,6.7,c4d_220915_053249_ooi_i,,
2025 LF6,probable,2019-07-07T04:34:01.203Z,309.5573355,-19.7332261,0.131,23.33,VR,7.9,c4d_190707_043301_ooi_V,,
2025 LF6,probable,2019-07-09T08:50:52.283Z,309.5124346,-19.7452067,0.100,23.36,VR,8.9,c4d_190709_084952_ooi_V,,
2025 LM2,secure,2021-07-19T03:01:50.679Z,317.1203774,-13.1865032,0.119,23.23,i,6.5,c4d_210719_030105_ooi_i,,
2025 LM2,secure,2022-08-30T01:14:57.293Z,317.9299932,-13.6763077,0.100,23.05,VR,29.3,c4d_220830_011152_ooi_V,,
2025 LM2,secure,2023-07-28T07:48:43.921Z,320.2870433,-13.5528354,0.100,23.02,r,8.7,c4d_230728_074812_ooi_r,,
2025 LM2,secure,2024-08-11T04:01:47.083Z,321.6622819,-13.8106074,0.100,23.08,r,10.1,c4d_240811_040102_ooi_r,,
2025 LM3,secure,2021-08-28T06:05:09.487Z,315.3916022,-15.7904015,0.100,22.82,i,11.0,c4d_210828_060424_ooi_i,,
2025 LM3,secure,2023-06-15T09:22:25.637Z,319.1543521,-14.7373132,0.109,23.24,z,5.6,c4d_230615_092116_ooi_z,,
2025 LM3,secure,2025-10-01T00:51:13.960Z,319.9354395,-14.5588478,0.105,23.05,r,5.4,c4d_251001_005038_ooi_r,,y
2025 LP6,probable,2022-08-30T01:01:41.588Z,312.9890704,-12.9941257,0.100,23.49,VR,19.4,c4d_220830_005836_ooi_V,,
2025 LP6,probable,2023-08-26T02:05:16.150Z,314.5206121,-12.7784333,0.100,23.20,z,6.2,c4d_230826_020425_ooi_z,,
2025 LP6,probable,2025-05-06T08:41:55.356Z,318.7571447,-11.9984520,0.100,23.44,i,5.9,c4d_250506_084115_ooi_i,,y
2025 LU2,probable,2021-04-23T09:46:19.007Z,316.8750548,-15.5296869,0.112,22.73,i,7.7,c4d_210423_094534_ooi_i,,
2025 LU2,probable,2023-06-15T09:22:25.637Z,319.5230711,-14.7827505,0.100,23.15,z,6.3,c4d_230615_092116_ooi_z,,
2025 MA349,secure,2019-08-22T02:46:58.334Z,295.7497417,-23.6930662,0.100,21.94,g,12.1,c4d_190822_024613_ooi_g,y,
2025 MA349,secure,2024-04-25T09:47:19.360Z,306.8547077,-20.9399814,0.116,22.10,r,6.6,c4d_240425_094704_ooi_r,,
2025 MA351,secure,2021-07-19T03:01:50.679Z,316.2977645,-13.4015667,0.103,22.94,i,7.7,c4d_210719_030105_ooi_i,,
2025 MA351,secure,2022-08-30T01:14:57.293Z,317.5489332,-13.2615084,0.100,22.72,VR,39.5,c4d_220830_011152_ooi_V,,
2025 MA351,secure,2023-08-26T02:09:11.563Z,319.8804669,-12.7529109,0.100,22.93,z,7.2,c4d_230826_020831_ooi_z,,
2025 MA351,secure,2025-09-13T01:55:53.794Z,323.8848944,-11.9107023,0.100,22.88,r,8.2,c4d_250913_015518_ooi_r,,y
2025 MC351,probable,2019-06-01T05:19:57.190Z,246.4933398,-10.8898485,0.100,22.12,g,9.6,c4d_190601_051912_ooi_g,,
2025 MC351,probable,2021-04-23T05:53:47.343Z,250.3760891,-12.0507616,0.100,23.21,i,6.7,c4d_210423_055302_ooi_i,,
2025 MC352,secure,2019-02-28T09:12:20.828Z,231.1393581,-12.4294808,0.100,23.32,i,10.5,c4d_190228_091135_ooi_i,,
2025 MC352,secure,2024-05-17T03:33:38.076Z,242.7983327,-12.8132928,0.144,23.05,i,6.2,c4d_240517_033253_ooi_i,,
2025 MD348,secure,2014-04-23T08:05:48.591Z,221.8988863,-10.2183188,0.100,22.41,VR,14.3,c4d_140423_080701_ooi_V,,
2025 MD348,secure,2015-02-24T05:21:17.778Z,225.0793628,-11.4410844,0.100,22.82,VR,12.2,c4d_150224_052323_ooi_V,,
2025 MD348,secure,2016-03-07T08:53:22.284Z,227.2583123,-12.2224367,0.100,22.82,VR,33.0,c4d_160307_085526_ooi_V,,
2025 MD352,secure,2013-04-17T01:37:00.243Z,208.1939248,-16.2868737,0.100,22.59,r,10.7,c4d_130417_013630_ooi_r,,
2025 MD352,secure,2014-04-23T02:54:32.336Z,210.7380165,-17.5031217,0.100,22.36,VR,18.2,c4d_140423_025542_ooi_V,,
2025 MD388,secure,2016-08-03T03:21:07.146Z,315.0699086,-3.5908872,0.100,22.38,g,14.6,c4d_160803_032234_ooi_g,,
2025 MD388,secure,2017-07-19T04:19:03.122Z,316.8539213,-3.4786907,0.100,22.20,r,17.4,c4d_170719_042023_ooi_r,,
2025 MD388,secure,2018-09-05T00:48:13.529Z,317.4275517,-3.7979632,0.100,22.44,g,10.2,c4d_180905_004728_ooi_g,,
2025 MD388,secure,2024-09-10T00:18:23.509Z,326.0507340,-3.6303213,0.100,22.70,i,7.4,c4d_240910_001738_ooi_i,,
2025 MD397,secure,2023-07-30T03:40:21.616Z,328.2340216,-22.3155998,0.100,23.30,z,8.5,c4d_230730_033904_ooi_z,,
2025 MD397,secure,2024-08-25T02:27:41.590Z,329.1227930,-22.2706061,0.100,22.74,r,14.0,c4d_240825_022611_ooi_r,,
2025 MD398,secure,2013-05-10T06:27:30.781Z,230.6834337,-25.6375265,0.100,22.00,r,49.0,c4d_130510_062140_ooi_r,,
2025 MD398,secure,2015-01-31T09:04:21.493Z,233.8780681,-25.5252990,0.100,22.26,VR,23.6,c4d_150131_090626_ooi_V,,
2025 MD398,secure,2019-03-01T08:51:31.869Z,238.6694166,-25.0181993,0.100,22.22,g,15.4,c4d_190301_085046_ooi_g,,
2025 MD399,probable,2015-05-20T05:01:06.202Z,233.8817221,-16.3696526,0.100,23.04,VR,9.6,c4d_150520_050216_ooi_V,,
2025 MD399,probable,2015-05-21T06:01:01.354Z,233.8610991,-16.3649632,0.100,22.94,VR,8.3,c4d_150521_060213_ooi_V,,
2025 ME278,probable,2014-05-04T09:22:41.168Z,228.4614471,-14.6403097,0.100,23.29,VR,11.9,c4d_140504_092604_ooi_V,,
2025 ME278,probable,2015-05-21T03:42:23.276Z,229.9824051,-14.6671293,0.108,22.86,VR,7.9,c4d_150521_034333_ooi_V,,
2025 ME403,probable,2021-08-17T02:39:30.717Z,326.9556039,-9.6031017,0.121,23.27,i,6.1,c4d_210817_023845_ooi_i,,
2025 ME403,probable,2022-08-30T02:12:41.945Z,328.0325476,-7.9933899,0.100,23.45,VR,24.7,c4d_220830_020911_ooi_V,,
2025 MF350,secure,2018-09-08T02:00:21.888Z,317.2216083,-11.2969214,0.100,22.38,r,14.9,c4d_180908_020001_ooi_r,,
2025 MF350,secure,2019-08-11T05:10:37.242Z,318.9487459,-10.6970686,0.100,22.43,i,18.5,c4d_190811_050952_ooi_i,,
2025 MF350,secure,2024-09-08T00:21:52.059Z,324.5059526,-8.6222277,0.100,22.76,i,12.7,c4d_240908_002107_ooi_i,,
2025 MF351,secure,2014-05-02T08:21:09.494Z,227.7691423,-27.9287342,0.100,22.51,VR,9.6,c4d_140502_082223_ooi_V,y,
2025 MF351,secure,2015-05-20T02:08:35.207Z,228.7885920,-28.0287495,0.100,22.38,VR,19.3,c4d_150520_020946_ooi_V,y,
2025 MF351,secure,2017-04-07T09:00:51.515Z,232.4106166,-28.5306499,0.100,22.60,r,13.5,c4d_170407_090227_ooi_r,,
2025 MG351,secure,2015-05-24T03:19:55.510Z,229.6018878,-15.0426551,0.100,22.47,VR,20.8,c4d_150524_032105_ooi_V,,
2025 MG351,secure,2019-06-08T01:49:20.247Z,235.5614963,-16.8431294,0.100,22.83,g,7.8,c4d_190608_014835_ooi_g,,
2025 MG351,secure,2023-04-19T08:56:09.724Z,242.9286765,-18.6883763,0.100,22.52,r,7.6,c4d_230419_085524_ooi_r,,
2025 MG388,secure,2015-04-13T09:29:27.617Z,218.5048643,-19.0569558,0.100,22.91,VR,22.5,c4d_150413_093530_ooi_V,,
2025 MG388,secure,2019-02-15T08:57:44.328Z,226.9620533,-22.9883607,0.100,22.81,g,9.0,c4d_190215_085659_ooi_g,,
2025 MG388,secure,2020-02-04T08:05:01.915Z,228.9323525,-23.8511839,0.100,22.79,r,8.5,c4d_200204_080446_ooi_r,,
2025 MG403,probable,2015-06-13T07:02:59.170Z,311.8347864,-12.7524162,0.100,23.79,i,8.6,c4d_150613_070649_ooi_i,,
2025 MG403,probable,2016-05-14T08:06:08.828Z,314.1152245,-11.8831149,0.100,23.53,r,10.5,c4d_160514_081001_ooi_r,,
2025 MG403,probable,2021-08-17T02:17:41.499Z,322.9558504,-7.2724296,0.100,23.36,i,6.0,c4d_210817_021656_ooi_i,,
2025 MH387,probable,2019-06-02T08:27:18.178Z,304.3320197,-23.0722825,0.100,22.66,g,11.1,c4d_190602_082633_ooi_g,,
2025 MH387,probable,2023-07-17T05:18:11.806Z,309.9911023,-22.3539686,0.100,22.52,r,14.2,c4d_230717_051726_ooi_r,,
2025 MH398,probable,2019-08-22T03:37:03.923Z,304.7558474,-32.0288690,0.128,22.98,g,7.3,c4d_190822_033618_ooi_g,,
2025 MH398,probable,2021-07-19T01:49:20.101Z,309.3828166,-29.6149524,0.115,23.18,i,5.9,c4d_210719_014835_ooi_i,,
2025 MH398,probable,2023-07-16T03:49:17.311Z,313.0486411,-27.1585651,0.100,23.06,g,7.9,c4d_230716_034832_ooi_g,,
2025 MJ387,secure,2021-03-27T09:30:18.380Z,236.9603827,-10.1546853,0.100,23.41,i,8.5,c4d_210327_092910_ooi_i,,
2025 MJ387,secure,2023-04-20T09:45:50.822Z,239.0832416,-12.2612148,0.138,22.95,g,5.3,c4d_230420_094505_ooi_g,y,
2025 MJ398,secure,2016-08-03T04:35:36.562Z,324.0355459,-8.3243230,0.100,22.95,r,11.1,c4d_160803_043651_ooi_r,,
2025 MJ398,secure,2019-08-22T04:10:29.856Z,326.0833811,-7.3376824,0.100,22.69,i,9.7,c4d_190822_040944_ooi_i,,
2025 MJ398,secure,2020-11-26T00:49:24.030Z,326.1003323,-7.3612957,0.100,23.22,i,7.2,c4d_201126_004839_ooi_i,,
2025 MJ398,secure,2026-09-05T06:46:55.252Z,331.2600135,-4.8669777,0.100,23.15,i,7.2,c4d_260905_064632_ooi_i,,
2025 MJ403,secure,2021-08-17T01:45:41.923Z,312.3507667,-2.5094327,0.100,21.97,i,18.3,c4d_210817_014456_ooi_i,,
2025 MJ403,secure,2022-09-04T04:25:26.229Z,317.1495031,-2.4795513,0.100,21.82,i,21.9,c4d_220904_042441_ooi_i,,
2025 MK387,secure,2015-05-20T01:46:33.996Z,226.0059262,-14.9786546,0.100,23.11,VR,8.7,c4d_150520_014744_ooi_V,,
2025 MK387,secure,2018-04-13T04:24:06.516Z,230.9403762,-16.3471704,0.100,23.26,VR,12.0,c4d_180413_042206_ooi_V,,
2025 MK387,secure,2020-02-04T08:22:49.858Z,234.1111265,-17.2046175,0.100,23.22,r,6.4,c4d_200204_082231_ooi_r,,
2025 MK387,secure,2023-04-19T07:47:08.672Z,238.0002643,-18.0820861,0.100,23.20,r,8.0,c4d_230419_074623_ooi_r,,
2025 ML348,secure,2023-07-16T03:19:30.114Z,307.0658440,-14.9854445,0.100,22.75,g,9.7,c4d_230716_031845_ooi_g,,
2025 ML348,secure,2024-09-04T23:40:46.944Z,308.1763970,-14.2266114,0.100,22.76,i,9.3,c4d_240904_234001_ooi_i,,
2025 ML350,secure,2014-04-23T08:41:35.347Z,220.5913463,-17.8465285,0.100,22.27,VR,12.5,c4d_140423_084249_ooi_V,,
2025 ML350,secure,2017-01-16T07:52:56.897Z,227.9440776,-18.1281134,0.100,22.64,i,8.7,c4d_170116_075415_ooi_i,,
2025 ML350,secure,2024-05-17T02:21:15.002Z,241.8442699,-16.8480701,0.118,22.86,i,6.9,c4d_240517_022030_ooi_i,,
2025 ML352,secure,2015-04-25T09:21:53.636Z,298.8451135,-20.0530893,0.100,22.44,VR,12.1,c4d_150425_092304_ooi_V,y,
2025 ML352,secure,2023-07-16T04:39:24.896Z,319.1715926,-15.1764251,0.100,22.49,g,12.2,c4d_230716_043839_ooi_g,,
2025 ML352,secure,2024-04-28T09:07:58.740Z,322.1367314,-14.2888894,0.112,22.42,z,5.8,c4d_240428_090728_ooi_z,,
2025 ML396,secure,2021-07-19T03:21:48.155Z,312.5919366,-7.9204324,0.120,23.46,i,5.8,c4d_210719_032103_ooi_i,,
2025 ML396,secure,2022-08-06T04:23:05.421Z,313.5588667,-7.5957587,0.100,22.93,i,11.8,c4d_220806_042220_ooi_i,,
2025 ML396,secure,2023-08-26T01:59:10.743Z,314.5038165,-7.2985693,0.100,23.13,z,11.0,c4d_230826_015725_ooi_z,,
2025 ML403,secure,2017-08-25T00:54:30.165Z,229.4331033,-12.9906792,0.100,22.91,VR,13.8,c4d_170825_005315_ooi_V,,
2025 ML403,secure,2019-03-02T08:46:04.326Z,237.3380295,-16.0610934,0.100,22.58,g,11.0,c4d_190302_084519_ooi_g,,
2025 ML403,secure,2022-08-16T00:44:56.583Z,242.0808572,-19.8994601,0.123,22.48,g,7.6,c4d_220816_004411_ooi_g,,
2025 MM349,probable,2023-05-14T08:53:46.506Z,303.7987905,-15.3513874,0.133,23.19,z,5.2,c4d_230514_085240_ooi_z,,
2025 MM349,probable,2023-05-16T07:47:53.268Z,303.7893720,-15.3500703,0.108,23.01,r,8.0,c4d_230516_074653_ooi_r,,
2025 MM394,secure,2014-04-28T07:13:24.220Z,223.5316111,-24.5605338,0.100,22.66,VR,11.5,c4d_140428_071447_ooi_V,y,
2025 MM394,secure,2015-01-31T08:40:25.587Z,226.3255325,-24.6796852,0.100,22.69,VR,20.4,c4d_150131_084228_ooi_V,,
2025 MM394,secure,2017-01-26T08:52:35.099Z,230.0205257,-24.5650263,0.100,22.80,VR,13.7,c4d_170126_085440_ooi_V,,
2025 MN387,secure,2019-06-02T06:08:53.894Z,245.3619679,-15.2469488,0.114,22.68,g,7.9,c4d_190602_060808_ooi_g,,
2025 MN387,secure,2021-04-23T04:53:48.725Z,248.8275993,-15.2077974,0.137,23.34,i,5.5,c4d_210423_045303_ooi_i,,
2025 MN387,secure,2023-07-15T00:07:18.595Z,250.0221628,-14.6889799,0.100,23.37,r,10.1,c4d_230715_000633_ooi_r,,
2025 MO350,secure,2014-05-05T05:46:25.275Z,228.7505796,-12.4156304,0.100,22.77,VR,32.8,c4d_140505_054948_ooi_V,,
2025 MO350,secure,2015-05-21T03:34:16.075Z,229.5790447,-12.6191493,0.105,22.50,VR,9.2,c4d_150521_033525_ooi_V,,
2025 MO350,secure,2017-03-12T08:12:07.987Z,232.8594873,-13.4888531,0.100,22.77,i,7.0,c4d_170312_081328_ooi_i,,
2025 MP185,secure,2019-03-02T08:40:08.752Z,233.8180256,-14.2349749,0.100,22.92,g,9.3,c4d_190302_083923_ooi_g,,
2025 MP185,secure,2020-02-04T08:49:57.097Z,235.6982164,-14.8637003,0.100,22.74,r,8.0,c4d_200204_084939_ooi_r,y,
2025 MP185,secure,2021-03-15T07:03:12.946Z,237.8808500,-15.4065751,0.121,22.69,i,6.1,c4d_210315_070227_ooi_i,,
2025 MP185,secure,2023-04-14T07:07:25.485Z,241.8011167,-16.4609080,0.100,23.00,i,7.9,c4d_230414_070640_ooi_i,,
2025 MP350,secure,2021-03-27T09:39:54.149Z,239.5983598,-11.9221701,0.100,22.63,g,5.6,c4d_210327_093939_ooi_g,,
2025 MP350,secure,2023-04-14T07:41:15.496Z,241.6199846,-12.8354534,0.100,22.95,i,10.6,c4d_230414_074030_ooi_i,,
2025 MP350,secure,2023-05-13T09:17:23.371Z,241.1239104,-12.7243961,0.120,22.60,z,6.6,c4d_230513_091545_ooi_z,,
2025 MP350,secure,2023-05-14T05:33:31.075Z,241.1077662,-12.7214975,0.100,22.45,r,18.9,c4d_230514_053243_ooi_r,,
2025 MP350,secure,2023-05-16T04:56:51.142Z,241.0698344,-12.7147287,0.100,22.72,r,15.0,c4d_230516_045600_ooi_r,,
2025 MP350,secure,2023-08-31T00:09:39.992Z,239.8923473,-12.7622972,0.119,22.32,r,5.4,c4d_230831_000924_ooi_r,,
2025 MP351,probable,2016-08-03T04:10:22.965Z,321.4590804,-15.1623651,0.100,21.67,g,11.4,c4d_160803_041145_ooi_g,,
2025 MP351,probable,2021-08-18T05:03:08.332Z,328.1114481,-12.8897272,0.100,22.71,i,9.5,c4d_210818_050223_ooi_i,,
2025 MP351,probable,2025-12-18T01:34:55.424Z,332.7037947,-11.1872552,0.100,22.33,r,9.3,c4d_251218_013430_ooi_r,,y
2025 MP387,secure,2014-04-30T06:54:38.787Z,221.2821650,-14.9793308,0.100,23.71,VR,11.0,c4d_140430_065800_ooi_V,,
2025 MP387,secure,2021-06-06T04:40:54.701Z,231.4473562,-20.7930193,0.100,23.36,VR,29.1,c4d_210606_043734_ooi_V,,
2025 MP387,secure,2023-04-19T07:40:59.003Z,235.9781103,-22.6434363,0.121,23.30,r,6.4,c4d_230419_074014_ooi_r,,
2025 MP398,secure,2017-03-01T08:01:57.264Z,207.4271063,-0.4008101,0.100,22.10,g,9.9,c4d_170301_080339_ooi_g,,
2025 MP398,secure,2024-01-30T08:11:47.874Z,235.7627337,-16.5083584,0.109,22.68,z,6.7,c4d_240130_081010_ooi_z,,
2025 MS349,secure,2022-09-02T00:57:19.112Z,313.0740964,-10.1155161,0.100,23.00,VR,20.8,c4d_220902_005309_ooi_V,,
2025 MS349,secure,2023-08-26T02:43:19.130Z,314.2043240,-9.6541464,0.100,22.84,z,6.7,c4d_230826_024239_ooi_z,,
2025 MS349,secure,2024-08-11T03:57:34.596Z,315.4573521,-9.1542464,0.100,22.82,r,10.9,c4d_240811_035649_ooi_r,,
2025 MS396,secure,2015-05-24T01:41:04.673Z,225.3790490,-13.7572425,0.100,23.23,VR,6.7,c4d_150524_014214_ooi_V,,
2025 MS396,secure,2016-05-01T04:53:05.027Z,227.2364849,-14.2960757,0.100,23.22,VR,14.8,c4d_160501_045447_ooi_V,,
2025 MS396,secure,2023-04-14T06:59:24.599Z,237.7499175,-17.0757105,0.121,23.42,i,6.0,c4d_230414_065839_ooi_i,,
2025 MS398,secure,2016-04-08T05:30:50.318Z,212.3762783,-0.3953381,0.107,22.66,g,8.8,c4d_160408_053225_ooi_g,,
2025 MS398,secure,2017-03-01T08:43:48.858Z,216.1875896,-2.0228477,0.100,22.80,r,10.1,c4d_170301_084507_ooi_r,,
2025 MS398,secure,2019-03-06T07:29:21.471Z,222.5047119,-4.4457813,0.100,22.53,g,13.8,c4d_190306_072822_ooi_g,,
2025 MS398,secure,2023-04-20T09:15:24.975Z,235.3594364,-9.0483974,0.122,22.94,g,5.8,c4d_230420_091439_ooi_g,,
2025 MT348,secure,2021-08-18T01:57:33.562Z,317.6544196,-14.4214629,0.100,22.50,i,8.3,c4d_210818_015648_ooi_i,,
2025 MT348,secure,2022-08-08T06:57:12.380Z,319.8379633,-12.9794815,0.186,22.60,i,6.1,c4d_220808_065627_ooi_i,,
2025 MT348,secure,2023-08-26T01:15:29.180Z,321.2835120,-11.6935322,0.100,22.74,z,7.5,c4d_230826_011421_ooi_z,,
2025 MT348,secure,2024-08-11T04:55:08.142Z,323.5103848,-10.2044385,0.100,22.67,r,14.8,c4d_240811_045423_ooi_r,,
2025 MT349,secure,2019-08-09T04:14:20.434Z,318.5108109,-14.6831380,0.100,22.61,i,9.6,c4d_190809_041335_ooi_i,,
2025 MT349,secure,2021-07-19T03:37:43.186Z,321.5831370,-13.4901068,0.100,23.02,i,10.0,c4d_210719_033658_ooi_i,,
2025 MT349,secure,2022-09-04T02:43:54.506Z,322.0326706,-13.2058566,0.100,22.71,i,9.1,c4d_220904_024309_ooi_i,,
2025 MT349,secure,2026-09-02T00:40:41.747Z,327.4103155,-10.9052719,0.103,22.56,i,8.8,c4d_260902_004001_ooi_i,,
2025 MT351,secure,2019-03-01T08:17:07.479Z,232.1416200,-13.2095934,0.100,22.89,g,10.0,c4d_190301_081622_ooi_g,,
2025 MT351,secure,2020-02-04T08:44:18.133Z,233.6384153,-13.4373953,0.100,23.00,r,8.5,c4d_200204_084356_ooi_r,,
2025 MT351,secure,2023-04-14T07:03:26.251Z,238.3876464,-13.6586848,0.100,22.58,i,9.9,c4d_230414_070241_ooi_i,,
2025 MT397,probable,2015-05-20T05:04:34.037Z,233.5271915,-15.9603321,0.100,22.98,VR,9.3,c4d_150520_050545_ooi_V,y,
2025 MT397,probable,2017-03-12T09:23:40.292Z,236.9840041,-16.9238090,0.100,22.89,i,6.8,c4d_170312_092501_ooi_i,y,
2025 MU351,secure,2021-02-21T09:12:35.017Z,238.1700066,-12.7746768,0.100,23.19,r,13.0,c4d_210221_091135_ooi_r,,
2025 MU351,secure,2023-04-14T07:41:15.496Z,240.9862678,-13.3835168,0.100,23.07,i,8.5,c4d_230414_074030_ooi_i,,
2025 MU351,secure,2024-05-17T02:27:22.470Z,241.9497231,-13.6299917,0.100,22.88,i,7.9,c4d_240517_022637_ooi_i,,
2025 MU396,secure,2014-05-04T08:55:08.825Z,226.5467968,-16.7551533,0.100,23.12,VR,14.5,c4d_140504_085833_ooi_V,,
2025 MU396,secure,2015-05-20T01:47:42.879Z,227.6735104,-17.0796736,0.100,22.99,VR,8.6,c4d_150520_014854_ooi_V,,
2025 MU396,secure,2020-02-04T08:20:29.617Z,236.0381340,-19.2125765,0.100,23.16,r,6.4,c4d_200204_082010_ooi_r,,
2025 MU396,secure,2023-04-19T08:17:55.334Z,240.2022755,-20.1144591,0.100,23.15,r,8.5,c4d_230419_081710_ooi_r,,
2025 MU398,secure,2014-05-04T09:50:24.463Z,226.8430921,-17.5257016,0.100,22.54,VR,16.6,c4d_140504_095348_ooi_V,,
2025 MU398,secure,2019-03-02T08:50:04.203Z,235.2901997,-19.7198179,0.100,23.08,g,8.3,c4d_190302_084919_ooi_g,,
2025 MU398,secure,2023-04-17T08:58:52.033Z,241.0113145,-20.9822740,0.119,22.52,r,5.7,c4d_230417_085807_ooi_r,,
2025 MU403,secure,2015-05-20T01:43:07.764Z,226.6480887,-16.1875653,0.100,22.87,VR,10.7,c4d_150520_014417_ooi_V,,
2025 MU403,secure,2017-08-25T01:06:25.052Z,228.6409485,-16.6218959,0.100,23.19,VR,11.1,c4d_170825_010510_ooi_V,,
2025 MU403,secure,2023-06-18T02:06:04.247Z,237.5089154,-18.3339713,0.100,23.10,r,10.5,c4d_230618_020533_ooi_r,,
2025 MV13,secure,2021-12-31T07:55:20.685Z,183.7318471,9.1733929,0.109,23.00,g,6.9,c4d_211231_075455_ooi_g,,
2025 MV13,secure,2022-01-03T08:00:52.131Z,183.7339024,9.1833894,0.136,22.95,g,5.8,c4d_220103_080034_ooi_g,,
2025 MV13,secure,2024-04-09T05:56:19.524Z,185.2423852,6.9662097,0.100,22.38,r,11.5,c4d_240409_055554_ooi_r,,
2025 MV350,secure,2021-07-18T03:51:36.842Z,300.6872150,-15.8825781,0.100,22.39,i,17.6,c4d_210718_035051_ooi_i,,
2025 MV350,secure,2023-07-28T03:58:56.059Z,304.0903123,-15.7584298,0.100,22.48,z,10.7,c4d_230728_035816_ooi_z,,
2025 MV351,secure,2019-07-07T04:58:51.622Z,308.6843927,-19.5928306,0.100,23.17,VR,8.8,c4d_190707_045751_ooi_V,,y
2025 MV351,secure,2023-06-16T09:45:22.253Z,315.8131127,-19.6757524,0.100,23.11,r,7.0,c4d_230616_094444_ooi_r,,
2025 MV351,secure,2024-11-29T01:15:06.116Z,315.6913741,-20.3279151,0.130,23.00,r,5.6,c4d_241129_011441_ooi_r,,
2025 MV398,probable,2014-04-23T04:55:48.287Z,213.6752180,-9.2932220,0.100,22.82,VR,12.9,c4d_140423_045701_ooi_V,,
2025 MV398,probable,2014-04-24T05:27:23.757Z,213.6481798,-9.2836747,0.100,22.79,VR,13.8,c4d_140424_052837_ooi_V,,
2025 MW350,secure,2019-06-02T08:27:18.178Z,303.9558489,-24.1304321,0.100,22.89,g,7.8,c4d_190602_082633_ooi_g,,
2025 MW350,secure,2023-07-16T03:07:32.274Z,311.8172411,-23.5532805,0.100,22.66,g,9.2,c4d_230716_030647_ooi_g,,
2025 MW402,probable,2018-08-30T00:43:24.142Z,314.1828491,-7.3536345,0.101,23.23,r,7.6,c4d_180830_004248_ooi_r,,
2025 MW402,probable,2021-08-17T02:23:37.397Z,318.4849434,-6.0408628,0.106,23.59,i,6.3,c4d_210817_022252_ooi_i,,
2025 MX351,secure,2014-04-28T09:42:31.512Z,232.0610305,-22.9811415,0.104,22.17,VR,10.3,c4d_140428_094346_ooi_V,,
2025 MX351,secure,2015-02-24T06:06:06.432Z,234.2345313,-23.5756262,0.100,22.55,VR,18.0,c4d_150224_060812_ooi_V,,
2025 MX351,secure,2016-05-01T04:29:12.907Z,234.8282849,-24.0605207,0.100,22.17,VR,37.0,c4d_160501_043052_ooi_V,,
2025 MX401,secure,2021-08-18T02:27:17.006Z,322.5076639,-23.9843269,0.101,23.71,i,5.4,c4d_210818_022632_ooi_i,,
2025 MX401,secure,2023-07-30T03:40:21.616Z,327.8487022,-22.3649656,0.100,23.21,z,5.9,c4d_230730_033904_ooi_z,,
2025 MX401,secure,2024-09-12T01:41:42.202Z,329.1503513,-21.9399325,0.100,23.17,r,5.8,c4d_240912_014012_ooi_r,,
2025 MY349,secure,2013-05-09T04:26:23.581Z,218.9379700,-26.9043182,0.100,22.60,r,17.7,c4d_130509_042213_ooi_r,,
2025 MY349,secure,2014-04-28T05:34:54.633Z,220.9775121,-27.3169570,0.100,22.56,VR,16.0,c4d_140428_053611_ooi_V,,
2025 MY398,secure,2019-03-01T08:17:07.479Z,232.6359214,-13.0662417,0.100,22.57,g,11.7,c4d_190301_081622_ooi_g,,
2025 MY398,secure,2021-02-21T09:21:24.556Z,236.4873709,-14.5718280,0.100,22.53,r,14.9,c4d_210221_092056_ooi_r,,
2025 MY398,secure,2022-04-25T09:21:23.896Z,237.8146559,-15.0925114,0.100,22.57,VR,24.6,c4d_220425_091703_ooi_V,,
2025 MY398,secure,2023-04-13T07:32:23.731Z,240.1547627,-15.9050783,0.100,23.05,z,8.0,c4d_230413_073138_ooi_z,,
2025 MZ401,probable,2021-08-17T04:47:21.401Z,327.4444616,-14.1158176,0.100,23.48,i,6.6,c4d_210817_044636_ooi_i,,
2025 MZ401,probable,2024-08-09T04:35:38.665Z,332.4995439,-15.6562986,0.177,23.44,r,5.4,c4d_240809_043453_ooi_r,,
2025 NA549,secure,2021-07-18T08:52:59.724Z,332.6352343,-14.8134684,0.100,22.65,i,10.6,c4d_210718_085214_ooi_i,,
2025 NA549,secure,2023-07-28T09:10:14.677Z,335.7295941,-14.7221836,0.104,23.02,r,7.2,c4d_230728_090939_ooi_r,,
2025 NA563,secure,2017-09-22T00:42:45.235Z,340.9361228,-3.6756844,0.100,23.23,r,7.4,c4d_170922_004154_ooi_r,,
2025 NA563,secure,2018-08-09T05:22:38.100Z,343.0047382,-3.0443420,0.100,22.93,r,8.5,c4d_180809_052218_ooi_r,,
2025 NA563,secure,2023-09-21T04:27:44.353Z,348.7176403,-1.8955438,0.100,22.91,r,9.6,c4d_230921_042709_ooi_r,,
2025 NB549,secure,2013-09-13T04:34:02.863Z,344.9967344,2.1872801,0.100,22.50,z,14.1,c4d_130913_043317_ooi_z,,
2025 NB549,secure,2016-08-12T06:37:07.389Z,349.7886516,4.2572619,0.100,22.74,r,11.8,c4d_160812_063821_ooi_r,,
2025 NB549,secure,2017-07-22T06:09:07.208Z,351.4792805,4.9345942,0.100,23.09,r,9.3,c4d_170722_061024_ooi_r,,
2025 NB549,secure,2025-09-30T04:32:47.022Z,1.4756371,9.2333763,0.100,22.85,i,11.6,c4d_250930_043202_ooi_i,,y
2025 NB560,probable,2019-08-09T04:40:29.218Z,327.5126591,-19.3967316,0.100,22.67,i,11.2,c4d_190809_043944_ooi_i,,
2025 NB560,probable,2021-11-17T01:04:41.603Z,331.4475079,-18.5897012,0.101,23.06,z,5.3,c4d_211117_010356_ooi_z,,
2025 NB562,probable,2017-09-20T01:25:01.251Z,336.4997377,-7.0326487,0.100,23.11,r,7.8,c4d_170920_012428_ooi_r,,
2025 NB562,probable,2018-08-09T04:38:25.928Z,338.8438033,-6.4421525,0.100,22.34,g,8.5,c4d_180809_043732_ooi_g,,
2025 NB562,probable,2021-08-29T04:48:15.427Z,343.0827471,-5.8769953,0.136,23.45,i,5.8,c4d_210829_044730_ooi_i,,
2025 NB563,secure,2017-09-17T02:16:25.760Z,344.9736214,-7.5038775,0.100,22.52,g,8.1,c4d_170917_021539_ooi_g,,
2025 NB563,secure,2021-07-20T09:19:19.706Z,351.1287275,-4.7968769,0.108,23.69,i,6.9,c4d_210720_091834_ooi_i,,
2025 NB563,secure,2022-08-22T05:15:45.693Z,351.9692678,-4.4117105,0.100,23.10,VR,15.8,c4d_220822_051445_ooi_V,,
2025 NB563,secure,2024-11-26T02:17:30.870Z,353.1454511,-3.8224237,0.137,22.79,i,5.0,c4d_241126_021715_ooi_i,,
2025 NC548,probable,2021-07-19T03:21:48.155Z,312.7835631,-8.5823702,0.131,23.50,i,5.3,c4d_210719_032103_ooi_i,,
2025 NC548,probable,2022-08-06T04:23:05.421Z,314.0908014,-8.0053460,0.100,23.24,i,10.3,c4d_220806_042220_ooi_i,,
2025 NC552,probable,2021-08-17T04:37:24.813Z,332.0703661,-14.8664894,0.100,23.48,i,6.6,c4d_210817_043639_ooi_i,,
2025 NC552,probable,2024-08-09T04:47:53.693Z,335.2521680,-14.6130521,0.171,22.58,r,7.1,c4d_240809_044708_ooi_r,,
2025 ND497,secure,2013-04-16T09:16:00.410Z,315.0284975,-17.8531999,0.100,22.47,r,13.5,c4d_130416_091530_ooi_r,,
2025 ND497,secure,2019-06-26T05:23:46.868Z,322.4147580,-15.7763766,0.134,22.67,g,7.5,c4d_190626_052301_ooi_g,,
2025 ND497,secure,2021-07-19T03:53:43.139Z,324.5724380,-15.1151804,0.100,22.20,i,22.8,c4d_210719_035258_ooi_i,,
2025 ND497,secure,2024-08-22T02:49:44.286Z,327.6740772,-14.1176344,0.100,21.90,r,9.4,c4d_240822_024814_ooi_r,,
2025 ND550,secure,2022-09-02T03:22:55.819Z,344.1273596,-10.0248799,0.100,22.77,VR,35.2,c4d_220902_031910_ooi_V,,
2025 ND550,secure,2026-09-05T07:25:35.565Z,349.5754554,-7.9447975,0.100,22.95,r,6.2,c4d_260905_072520_ooi_r,,
2025 ND552,probable,2019-06-02T08:33:20.715Z,300.3694217,-19.1783295,0.100,22.64,g,12.2,c4d_190602_083235_ooi_g,y,
2025 ND552,probable,2023-05-14T08:38:46.843Z,305.1422650,-20.2977473,0.107,22.97,z,5.6,c4d_230514_083753_ooi_z,,
2025 ND559,secure,2016-09-01T23:53:27.557Z,315.5074390,-28.1287457,0.100,23.28,VR,17.0,c4d_160901_235805_ooi_V,,
2025 ND559,secure,2021-08-18T02:27:17.006Z,323.2865291,-25.1523910,0.100,23.60,i,5.9,c4d_210818_022632_ooi_i,,
2025 ND559,secure,2024-08-09T02:50:34.136Z,327.8506125,-23.1323936,0.223,22.99,r,5.6,c4d_240809_024949_ooi_r,,
2025 ND561,secure,2018-05-16T08:59:48.320Z,325.2704706,-11.0850787,0.100,23.28,r,7.4,c4d_180516_085912_ooi_r,,
2025 ND561,secure,2022-08-04T03:08:26.760Z,333.8377197,-9.9732265,0.117,23.73,z,5.4,c4d_220804_030709_ooi_z,,
2025 NE194,secure,2018-09-09T02:18:19.139Z,342.0724495,-13.7833415,0.100,22.27,g,8.9,c4d_180909_021748_ooi_g,,
2025 NE194,secure,2024-09-04T04:16:58.622Z,349.4088445,-10.6907918,0.149,23.22,r,6.5,c4d_240904_041613_ooi_r,,
2025 NE497,secure,2023-07-14T07:21:55.878Z,343.1834066,-8.8361102,0.100,23.17,r,7.3,c4d_230714_072130_ooi_r,,
2025 NE497,secure,2024-07-02T07:36:53.140Z,344.7466864,-7.9250746,0.102,23.11,i,6.7,c4d_240702_073628_ooi_i,,
2025 NE497,secure,2025-11-16T00:28:05.526Z,344.2113299,-7.7605298,0.100,22.98,i,6.1,c4d_251116_002750_ooi_i,,y
2025 NF189,probable,2021-07-27T06:59:56.310Z,299.1262816,-21.6252889,0.100,23.03,z,11.4,c4d_210727_065911_ooi_z,,
2025 NF189,probable,2023-05-14T08:41:06.818Z,303.4562723,-20.6673823,0.100,22.71,z,8.7,c4d_230514_084009_ooi_z,,
2025 NF559,probable,2023-07-17T06:25:11.661Z,323.8417035,-19.4127722,0.109,23.28,r,7.6,c4d_230717_062426_ooi_r,,
2025 NF559,probable,2024-08-25T03:17:12.245Z,324.8047411,-20.0320129,0.100,23.34,r,8.6,c4d_240825_031542_ooi_r,,
2025 NG189,probable,2023-05-25T10:03:42.133Z,336.6949275,-5.0173680,0.112,23.52,z,5.1,c4d_230525_100247_ooi_z,,
2025 NG189,probable,2023-07-14T06:26:48.334Z,336.4649892,-5.0131824,0.104,23.71,z,5.7,c4d_230714_062553_ooi_z,,
2025 NG497,probable,2016-08-12T04:33:16.692Z,334.4751261,-2.7244670,0.100,23.16,z,6.7,c4d_160812_043452_ooi_z,,
2025 NG497,probable,2018-10-02T01:25:07.175Z,336.8252437,-3.0254340,0.100,22.61,g,8.1,c4d_181002_012359_ooi_g,,
2025 NG497,probable,2021-08-29T05:29:39.966Z,342.2940734,-2.4413415,0.100,23.43,i,8.6,c4d_210829_052854_ooi_i,,
2025 NG561,probable,2022-09-02T01:39:24.643Z,334.1386144,-5.3343228,0.100,23.61,VR,10.2,c4d_220902_013614_ooi_V,,
2025 NG561,probable,2023-05-30T08:05:30.042Z,337.0374944,-4.2741455,0.100,23.40,r,6.1,c4d_230530_080455_ooi_r,,
2025 NH191,secure,2019-06-02T08:37:32.929Z,297.4113491,-20.1461504,0.100,22.54,g,9.8,c4d_190602_083647_ooi_g,,
2025 NH191,secure,2021-07-27T07:15:51.481Z,299.2373105,-19.9276644,0.100,22.16,z,10.8,c4d_210727_071506_ooi_z,y,
2025 NH191,secure,2023-05-14T08:41:06.818Z,303.2186122,-19.2471016,0.100,22.68,z,8.4,c4d_230514_084009_ooi_z,,
2025 NH194,secure,2016-07-24T08:07:18.561Z,313.2960183,-7.3009330,0.100,22.04,z,18.8,c4d_160724_080849_ooi_z,,
2025 NH194,secure,2017-07-19T04:04:22.714Z,315.5705901,-6.9657870,0.100,22.62,r,11.8,c4d_170719_040537_ooi_r,,
2025 NH194,secure,2018-09-05T00:35:10.034Z,316.7240434,-7.0027624,0.132,22.44,g,7.1,c4d_180905_003433_ooi_g,,
2025 NH194,secure,2019-09-08T01:10:29.200Z,318.7352743,-6.7171661,0.100,22.43,i,13.6,c4d_190908_010944_ooi_i,,
2025 NH562,secure,2019-08-22T04:16:26.327Z,331.4367251,-7.3482239,0.100,23.01,i,9.5,c4d_190822_041541_ooi_i,,
2025 NH562,secure,2021-08-29T05:37:47.257Z,334.9604397,-5.5638593,0.100,23.00,i,11.2,c4d_210829_053702_ooi_i,,
2025 NH562,secure,2022-08-30T03:28:03.372Z,336.7767349,-4.6416755,0.286,23.19,VR,31.8,c4d_220830_032458_ooi_V,,
2025 NJ192,probable,2018-09-05T03:24:28.259Z,337.0913863,-9.5062606,0.100,22.71,g,9.0,c4d_180905_032400_ooi_g,,
2025 NJ192,probable,2019-08-11T05:38:29.698Z,338.8069951,-8.8358538,0.100,23.08,i,10.0,c4d_190811_053744_ooi_i,,
2025 NJ192,probable,2023-12-11T01:04:22.505Z,342.5187866,-7.3555795,0.146,22.97,r,5.7,c4d_231211_010357_ooi_r,,
2025 NJ193,secure,2016-09-29T02:53:52.768Z,343.3375252,-1.6806703,0.117,22.75,g,7.3,c4d_160929_025528_ooi_g,,
2025 NJ193,secure,2018-09-17T06:09:07.693Z,346.0933267,-1.3410306,0.103,22.86,g,7.2,c4d_180917_060822_ooi_g,,
2025 NJ193,secure,2022-10-02T03:29:39.453Z,350.9163421,-1.0013443,0.118,22.59,r,8.4,c4d_221002_032904_ooi_r,,
2025 NJ193,secure,2023-07-20T08:25:50.452Z,353.3357740,-0.3250491,0.100,22.81,r,9.3,c4d_230720_082515_ooi_r,,
2025 NJ549,probable,2013-10-12T00:42:36.229Z,331.1065125,-2.8518263,0.100,22.97,i,9.6,c4d_131012_004151_ooi_i,,
2025 NJ549,probable,2016-09-23T02:29:16.780Z,335.9367589,-0.9799813,0.100,23.16,i,9.7,c4d_160923_023053_ooi_i,,
2025 NJ549,probable,2017-10-22T01:30:27.436Z,337.0454336,-0.6393303,0.100,23.24,r,9.5,c4d_171022_012942_ooi_r,,
2025 NJ550,probable,2017-04-05T08:21:43.232Z,298.8585069,-21.7953876,0.100,23.12,r,9.5,c4d_170405_082333_ooi_r,,
2025 NJ550,probable,2022-08-06T00:30:20.893Z,305.0507213,-20.8268862,0.108,23.00,i,6.5,c4d_220806_002935_ooi_i,,
2025 NJ563,probable,2018-08-11T05:27:32.871Z,345.8526252,-10.4010477,0.100,23.36,r,7.5,c4d_180811_052712_ooi_r,,
2025 NJ563,probable,2021-08-17T03:57:13.296Z,349.6575932,-8.6223146,0.121,23.52,i,6.3,c4d_210817_035628_ooi_i,,
2025 NK190,secure,2013-04-17T09:16:24.214Z,315.8336838,-10.2778728,0.101,22.72,r,7.7,c4d_130417_091554_ooi_r,,
2025 NK190,secure,2016-07-24T08:26:36.617Z,318.7920678,-10.1260561,0.100,22.66,z,10.9,c4d_160724_082819_ooi_z,,
2025 NK190,secure,2018-08-09T04:04:29.461Z,320.8746583,-10.0489978,0.100,22.87,g,9.4,c4d_180809_040348_ooi_g,y,
2025 NK190,secure,2026-09-02T00:52:01.060Z,329.5289292,-9.4060961,0.114,22.61,r,8.4,c4d_260902_005131_ooi_r,,
2025 NK192,probable,2021-07-18T08:52:59.724Z,332.7441427,-14.3350542,0.100,23.26,i,9.0,c4d_210718_085214_ooi_i,,
2025 NK192,probable,2021-08-16T08:10:28.867Z,332.2720636,-14.5250711,0.136,22.77,i,7.2,c4d_210816_080943_ooi_i,,
2025 NK194,probable,2017-09-17T01:29:32.486Z,335.3053831,-3.2458954,0.100,22.61,g,7.7,c4d_170917_012824_ooi_g,,
2025 NK194,probable,2018-09-18T00:34:28.930Z,336.2189034,-3.4604760,0.100,22.91,z,8.2,c4d_180918_003223_ooi_z,,
2025 NK497,secure,2018-09-05T03:04:19.262Z,334.8307466,-10.1385770,0.100,22.01,g,8.9,c4d_180905_030351_ooi_g,,
2025 NK497,secure,2019-08-11T05:36:30.937Z,336.7574923,-9.3902264,0.100,22.64,i,14.8,c4d_190811_053545_ooi_i,,
2025 NK552,secure,2018-08-09T06:05:40.154Z,350.0325979,-12.3842613,0.100,23.08,r,7.6,c4d_180809_060520_ooi_r,,
2025 NK552,secure,2019-09-27T00:01:20.560Z,350.3295932,-12.2498496,0.100,23.10,VR,15.4,c4d_190926_235915_ooi_V,,
2025 NK559,probable,2021-07-19T02:37:57.834Z,320.8144363,-21.4113000,0.127,23.55,i,5.2,c4d_210719_023712_ooi_i,,
2025 NK559,probable,2024-08-10T03:27:18.462Z,324.7473267,-19.5632229,0.100,23.75,i,9.8,c4d_240810_032548_ooi_i,,
2025 NL189,secure,2023-07-28T06:51:38.598Z,326.6104071,-16.4748076,0.102,23.00,z,5.4,c4d_230728_065058_ooi_z,,
2025 NL189,secure,2024-08-10T04:23:51.571Z,328.1428481,-16.0972573,0.100,23.24,i,16.2,c4d_240810_042221_ooi_i,,
2025 NL190,secure,2019-08-08T04:43:34.103Z,320.5238668,-16.5103373,0.121,23.08,i,7.5,c4d_190808_044249_ooi_i,,
2025 NL190,secure,2023-07-28T06:53:26.640Z,327.5312637,-15.9070677,0.100,22.94,z,6.7,c4d_230728_065246_ooi_z,,
2025 NL190,secure,2024-09-21T02:08:45.405Z,328.1484223,-16.1712326,0.100,23.27,i,9.1,c4d_240921_020715_ooi_i,,
2025 NL191,secure,2017-07-22T04:06:13.676Z,322.1683836,-12.1774795,0.100,22.85,g,7.9,c4d_170722_040751_ooi_g,,
2025 NL191,secure,2018-09-07T01:34:21.451Z,322.7628573,-12.4861479,0.100,22.67,r,11.3,c4d_180907_013357_ooi_r,,
2025 NL191,secure,2026-09-05T06:58:01.761Z,334.8960044,-11.8524204,0.100,22.63,r,8.3,c4d_260905_065746_ooi_r,,
2025 NL546,probable,2019-08-08T04:45:33.493Z,322.7851645,-15.8454053,0.100,22.21,i,12.7,c4d_190808_044448_ooi_i,,
2025 NL546,probable,2023-06-15T09:37:00.811Z,328.6921582,-13.9840133,0.100,22.54,z,9.1,c4d_230615_093614_ooi_z,,
2025 NL546,probable,2024-06-03T07:39:39.262Z,329.9979801,-13.5496810,0.100,22.44,r,17.4,c4d_240603_073854_ooi_r,,
2025 NM189,secure,2023-07-30T04:43:27.946Z,324.5188516,-10.2333856,0.124,23.02,z,5.1,c4d_230730_044241_ooi_z,,
2025 NM189,secure,2024-06-30T05:00:48.815Z,326.5470618,-9.6231524,0.144,23.52,g,5.7,c4d_240630_045853_ooi_g,,
2025 NM190,secure,2017-07-19T04:04:22.714Z,315.4193227,-7.0363908,0.100,22.75,r,10.4,c4d_170719_040537_ooi_r,,
2025 NM190,secure,2018-09-05T00:35:10.034Z,316.1480146,-7.7805944,0.100,22.68,g,9.6,c4d_180905_003433_ooi_g,,
2025 NM190,secure,2021-08-17T02:09:45.632Z,321.7167796,-8.5959874,0.100,22.69,i,12.1,c4d_210817_020900_ooi_i,,
2025 NM190,secure,2026-09-02T00:44:18.275Z,330.5233967,-10.3159665,0.100,22.46,i,11.1,c4d_260902_004338_ooi_i,,
2025 NM562,secure,2023-08-13T07:27:41.254Z,348.4989701,-9.0367586,0.184,22.56,g,6.1,c4d_230813_072716_ooi_g,,
2025 NM562,secure,2024-09-30T02:25:23.669Z,348.8884096,-8.8792896,0.124,22.80,r,6.1,c4d_240930_022458_ooi_r,,
2025 NM562,secure,2025-11-24T01:27:08.727Z,349.5189854,-8.5506965,0.107,23.38,r,5.7,c4d_251124_012643_ooi_r,,y
2025 NN563,secure,2022-08-25T06:01:22.175Z,349.1657486,-0.1433613,0.105,22.43,g,6.0,c4d_220825_060057_ooi_g,,
2025 NN563,secure,2023-09-15T04:35:21.456Z,350.2098602,0.8444219,0.107,22.95,r,7.5,c4d_230915_043446_ooi_r,,
2025 NO193,secure,2016-08-14T03:52:07.455Z,335.4116612,-8.5692282,0.100,22.28,z,9.6,c4d_160814_035342_ooi_z,,
2025 NO193,secure,2017-09-20T01:25:01.251Z,336.0948039,-8.3151519,0.100,22.64,r,11.8,c4d_170920_012428_ooi_r,,
2025 NO193,secure,2018-09-05T06:36:53.326Z,337.7445698,-7.6764856,0.100,22.50,r,15.6,c4d_180905_063633_ooi_r,,
2025 NO193,secure,2025-11-16T00:48:28.649Z,346.3391372,-4.2907323,0.100,22.78,i,7.1,c4d_251116_004813_ooi_i,,y
2025 NO561,probable,2018-09-03T02:09:39.229Z,339.3770634,-11.0797640,0.107,22.49,g,7.1,c4d_180903_020848_ooi_g,,
2025 NO561,probable,2024-09-30T02:17:03.451Z,348.3907648,-9.0484183,0.104,22.56,g,6.7,c4d_240930_021638_ooi_g,,
2025 NP190,secure,2018-09-03T00:33:39.804Z,314.2139502,-11.1548924,0.100,22.94,r,9.0,c4d_180903_003247_ooi_r,,
2025 NP190,secure,2021-07-19T03:35:42.537Z,319.3816502,-10.9031526,0.100,23.09,i,7.7,c4d_210719_033457_ooi_i,,
2025 NP190,secure,2024-08-11T04:55:08.142Z,323.1516302,-11.0547634,0.100,22.96,r,11.3,c4d_240811_045423_ooi_r,,
2025 NP549,secure,2014-07-20T07:36:56.683Z,332.2099459,6.7885077,0.100,22.20,g,13.0,c4d_140720_073934_ooi_g,y,
2025 NP549,secure,2015-10-11T01:25:37.901Z,332.7854508,5.9298478,0.100,23.05,r,7.2,c4d_151011_012702_ooi_r,,
2025 NP549,secure,2016-08-12T05:06:42.496Z,335.8154315,6.4732223,0.100,22.86,z,9.0,c4d_160812_050813_ooi_z,,
2025 NP550,secure,2016-08-12T04:35:04.746Z,336.1066923,-2.4348887,0.100,23.30,z,9.0,c4d_160812_043634_ooi_z,,
2025 NP550,secure,2018-09-05T03:42:00.508Z,338.5792986,-2.3774197,0.100,22.83,r,9.9,c4d_180905_034140_ooi_r,,
2025 NP551,secure,2017-09-17T03:36:15.090Z,349.5948406,-11.1216221,0.100,22.73,r,10.1,c4d_170917_033555_ooi_r,,
2025 NP551,secure,2021-07-18T06:02:44.966Z,355.3850132,-9.0091872,0.136,23.08,i,6.1,c4d_210718_060159_ooi_i,y,
2025 NP551,secure,2022-08-25T05:56:10.199Z,356.1307080,-8.8615090,0.100,23.05,r,7.8,c4d_220825_055555_ooi_r,,
2025 NQ549,probable,2018-08-09T03:30:18.381Z,313.9032421,-8.7016806,0.100,21.99,g,12.8,c4d_180809_032923_ooi_g,,
2025 NQ549,probable,2018-08-29T03:33:36.181Z,313.5254997,-8.8125341,0.100,22.93,z,7.6,c4d_180829_033256_ooi_z,,
2025 NR189,secure,2018-09-03T01:21:08.959Z,325.6924925,-11.4716382,0.100,22.64,r,9.1,c4d_180903_012042_ooi_r,,
2025 NR189,secure,2020-11-26T00:55:19.252Z,327.2081919,-11.0480549,0.100,23.02,i,8.6,c4d_201126_005434_ooi_i,,
2025 NR189,secure,2022-09-15T06:24:50.892Z,329.7025017,-10.1567708,0.100,22.85,i,11.0,c4d_220915_062405_ooi_i,y,
2025 NR189,secure,2024-09-05T02:10:41.980Z,331.9418221,-9.3840699,0.100,22.72,r,12.1,c4d_240905_020956_ooi_r,,
2025 NR192,secure,2017-09-20T00:55:10.424Z,335.8983146,-12.7726333,0.100,22.86,g,9.1,c4d_170920_005347_ooi_g,,
2025 NR192,secure,2018-09-03T01:45:27.393Z,337.6253948,-12.1569679,0.100,22.58,g,11.5,c4d_180903_014414_ooi_g,,
2025 NR192,secure,2026-09-05T07:25:35.565Z,348.5697952,-8.0098839,0.100,22.44,r,9.7,c4d_260905_072520_ooi_r,,
2025 NR193,secure,2017-08-22T02:16:28.984Z,326.8842592,-13.7110356,0.100,22.29,g,8.2,c4d_170822_021543_ooi_g,,
2025 NR193,secure,2018-09-05T02:21:26.054Z,327.9604123,-13.3667391,0.100,22.85,g,8.4,c4d_180905_022058_ooi_g,,
2025 NR193,secure,2019-08-10T05:48:38.004Z,329.7908362,-12.7466102,0.100,22.67,i,11.2,c4d_190810_054753_ooi_i,,
2025 NR193,secure,2023-09-16T00:12:54.419Z,334.4488847,-11.1451043,0.126,22.98,g,6.0,c4d_230916_001209_ooi_g,,
2025 NR562,secure,2017-07-25T06:25:40.136Z,353.5613982,-4.8768265,0.100,23.11,r,8.1,c4d_170725_062703_ooi_r,,
2025 NR562,secure,2018-09-05T05:22:15.128Z,353.8005733,-5.2254095,0.100,22.64,g,12.6,c4d_180905_052147_ooi_g,,
2025 NR562,secure,2021-10-01T03:58:36.900Z,355.5518961,-5.6746644,0.157,22.78,VR,5.9,c4d_211001_035821_ooi_V,,
2025 NR563,secure,2015-05-27T09:58:22.943Z,340.8873629,-10.0209208,0.100,23.73,VR,18.9,c4d_150527_100642_ooi_V,,
2025 NR563,secure,2023-08-01T07:07:08.727Z,349.0661052,-0.5187030,0.102,23.29,z,6.2,c4d_230801_070613_ooi_z,,
2025 NS189,secure,2017-06-02T10:23:18.552Z,325.9087717,-7.7787582,0.100,22.94,VR,10.2,c4d_170602_102440_ooi_V,,
2025 NS189,secure,2018-09-06T01:03:22.452Z,325.9860928,-7.7090421,0.100,22.79,g,9.5,c4d_180906_010254_ooi_g,,
2025 NS189,secure,2023-05-25T09:56:45.734Z,334.7284332,-4.9101523,0.100,23.56,z,6.0,c4d_230525_095550_ooi_z,,
2025 NS547,secure,2021-07-19T03:27:43.079Z,316.0321449,-10.6112539,0.100,23.16,i,9.3,c4d_210719_032658_ooi_i,,
2025 NS547,secure,2022-09-04T02:51:56.015Z,316.8203863,-10.4542395,0.127,23.27,i,6.7,c4d_220904_025111_ooi_i,,
2025 NS547,secure,2026-09-05T07:05:19.926Z,324.2199006,-8.3939767,0.106,22.53,r,7.1,c4d_260905_070504_ooi_r,,
2025 NT190,secure,2021-08-17T02:47:24.977Z,329.0194011,-8.0693831,0.100,23.32,i,7.8,c4d_210817_024639_ooi_i,,
2025 NT190,secure,2022-08-30T02:20:10.303Z,329.8191126,-8.0832832,0.100,23.33,VR,23.2,c4d_220830_021640_ooi_V,,
2025 NT190,secure,2026-09-02T01:33:06.625Z,333.8555379,-7.7997032,0.142,23.12,r,6.0,c4d_260902_013236_ooi_r,,
2025 NT193,secure,2017-07-26T04:45:20.007Z,331.7640940,-3.5899789,0.100,22.50,g,10.3,c4d_170726_044719_ooi_g,,
2025 NT193,secure,2018-09-05T02:58:18.874Z,332.7159584,-3.6300200,0.106,22.86,g,7.6,c4d_180905_025750_ooi_g,,
2025 NT193,secure,2021-08-29T05:43:45.229Z,338.2286427,-2.6613766,0.100,23.26,i,11.0,c4d_210829_054300_ooi_i,,
2025 NT563,secure,2016-08-14T03:56:31.461Z,336.6904199,-4.6143148,0.100,22.46,z,9.4,c4d_160814_035803_ooi_z,,
2025 NT563,secure,2024-08-24T07:57:43.642Z,349.5335746,5.6263294,0.117,22.77,i,8.2,c4d_240824_075658_ooi_i,,
2025 NU189,secure,2021-08-16T06:38:32.427Z,338.7360072,-12.4012382,0.100,23.06,i,8.7,c4d_210816_063747_ooi_i,,
2025 NU189,secure,2023-08-27T04:31:48.970Z,340.4035683,-11.0001202,0.100,23.06,z,8.7,c4d_230827_043104_ooi_z,,
2025 NU189,secure,2024-04-18T09:44:15.977Z,341.7715135,-10.1239179,0.100,22.67,r,6.4,c4d_240418_094350_ooi_r,,
2025 NU190,secure,2013-04-16T10:00:35.520Z,317.7536480,-14.6375308,0.100,23.04,r,6.2,c4d_130416_100005_ooi_r,,
2025 NU190,secure,2016-08-03T04:03:12.552Z,320.7492634,-12.3426750,0.102,22.52,g,7.3,c4d_160803_040434_ooi_g,,
2025 NU190,secure,2018-09-05T01:25:49.324Z,322.6295180,-10.9220966,0.100,22.74,g,8.3,c4d_180905_012517_ooi_g,,
2025 NU190,secure,2022-09-02T02:23:00.194Z,327.6641258,-7.6655725,0.100,23.09,VR,25.3,c4d_220902_021840_ooi_V,,
2025 NU192,secure,2019-08-10T05:30:27.460Z,334.2246096,-13.9430477,0.106,22.95,i,8.9,c4d_190810_052942_ooi_i,,
2025 NU192,secure,2023-08-27T04:03:10.135Z,339.8349290,-11.5699132,0.206,22.57,z,6.1,c4d_230827_040149_ooi_z,,
2025 NU192,secure,2025-09-28T02:25:12.621Z,342.1070208,-10.5296216,0.124,23.05,i,6.0,c4d_250928_022447_ooi_i,,y
2025 NU548,probable,2022-09-19T05:53:49.566Z,320.2892566,-25.7985178,0.132,22.77,g,6.4,c4d_220919_055304_ooi_g,,
2025 NU548,probable,2023-08-23T03:11:22.974Z,322.5024064,-24.9825494,0.100,22.44,z,8.6,c4d_230823_031042_ooi_z,,
2025 NV189,secure,2017-07-30T04:56:57.645Z,346.8177125,-8.9176702,0.114,22.74,g,7.4,c4d_170730_045847_ooi_g,,
2025 NV189,secure,2020-11-06T00:09:19.423Z,349.3219470,-8.9096709,0.100,23.42,i,6.6,c4d_201106_000834_ooi_i,,
2025 NV189,secure,2021-08-17T04:01:09.795Z,351.9557673,-8.0844970,0.100,23.30,i,6.9,c4d_210817_040024_ooi_i,,
2025 NV189,secure,2025-01-01T01:03:56.517Z,354.6361620,-7.8468059,0.118,22.91,r,5.4,c4d_250101_010331_ooi_r,,y
2025 NV562,secure,2018-09-09T03:56:11.069Z,345.1668532,-10.9506698,0.100,22.58,r,11.9,c4d_180909_035551_ooi_r,,
2025 NV562,secure,2022-09-15T07:07:28.276Z,352.9079706,-8.8768321,0.101,22.93,i,9.9,c4d_220915_070643_ooi_i,,
2025 NW189,secure,2013-08-16T06:57:18.332Z,342.4475347,-10.6419619,0.100,22.44,z,8.1,c4d_130816_065703_ooi_z,,
2025 NW189,secure,2017-07-18T07:41:57.028Z,347.2198164,-8.6523109,0.102,23.16,z,7.5,c4d_170718_074329_ooi_z,,
2025 NW189,secure,2023-08-29T05:22:45.250Z,353.2054435,-6.0869197,0.100,22.58,z,9.2,c4d_230829_052151_ooi_z,,
2025 NW190,secure,2016-08-12T03:38:54.699Z,327.5543216,-6.0439712,0.100,22.90,z,6.9,c4d_160812_034024_ooi_z,,
2025 NW190,secure,2018-09-06T01:19:19.468Z,329.7140277,-5.5944368,0.100,23.11,g,7.2,c4d_180906_011846_ooi_g,,
2025 NW191,secure,2023-08-27T03:21:54.892Z,338.1181048,-11.7117116,0.150,23.05,z,5.5,c4d_230827_032105_ooi_z,,
2025 NW191,secure,2024-04-18T09:17:57.040Z,339.9130388,-10.9058890,0.100,22.69,r,6.5,c4d_240418_091732_ooi_r,,
2025 NW191,secure,2026-09-05T08:05:48.355Z,341.9718991,-10.1672672,0.130,22.77,r,5.6,c4d_260905_080533_ooi_r,,
2025 NW192,secure,2017-08-21T02:27:48.754Z,331.8785080,-10.0316596,0.121,22.78,r,9.0,c4d_170821_022645_ooi_r,,
2025 NW192,secure,2018-08-30T03:53:51.258Z,333.0782315,-9.5761543,0.100,23.41,z,7.9,c4d_180830_035146_ooi_z,,
2025 NW192,secure,2019-08-11T05:34:32.360Z,334.8119911,-8.9141086,0.100,23.20,i,10.6,c4d_190811_053347_ooi_i,,
2025 NW559,secure,2018-09-09T03:51:53.046Z,350.9101126,-5.9879292,0.100,23.17,r,8.0,c4d_180909_035133_ooi_r,,
2025 NW559,secure,2019-08-28T09:28:33.434Z,352.2146245,-4.7589244,0.118,23.55,VR,6.5,c4d_190828_092733_ooi_V,,y
2025 NW559,secure,2021-09-06T02:13:44.420Z,354.1229796,-2.5468039,0.100,23.40,VR,10.2,c4d_210906_021244_ooi_V,,y
2025 NW559,secure,2023-08-13T08:29:02.776Z,356.6252401,-0.1581013,0.100,23.09,r,9.6,c4d_230813_082827_ooi_r,,
2025 NX192,secure,2017-09-20T00:51:57.756Z,334.0447770,-12.8918651,0.103,22.87,g,9.4,c4d_170920_005037_ooi_g,,
2025 NX192,secure,2019-08-11T04:42:29.697Z,338.5011135,-12.1948314,0.153,23.32,i,9.7,c4d_190811_044144_ooi_i,,
2025 NX193,secure,2021-08-18T00:27:00.726Z,301.3603391,-18.7562780,0.100,21.69,z,7.8,c4d_210818_002615_ooi_z,,
2025 NX193,secure,2022-09-04T00:16:09.171Z,302.2482317,-18.7982103,0.115,22.68,i,6.9,c4d_220904_001524_ooi_i,,
2025 NY189,secure,2019-06-28T06:21:26.187Z,294.8959982,-28.8723542,0.100,22.13,g,13.9,c4d_190628_062041_ooi_g,y,
2025 NY189,secure,2023-05-20T08:29:05.673Z,303.9455257,-22.9307765,0.100,22.28,r,8.1,c4d_230520_082738_ooi_r,,
2025 NY192,secure,2017-07-22T04:16:57.229Z,324.7427816,-6.5033283,0.100,22.28,r,19.6,c4d_170722_041809_ooi_r,,
2025 NY192,secure,2018-09-06T01:06:24.269Z,325.6817623,-6.1202420,0.100,21.45,g,21.8,c4d_180906_010556_ooi_g,,
2025 NY192,secure,2023-05-25T09:43:01.347Z,336.8830710,-2.0912374,0.100,21.88,g,8.9,c4d_230525_094236_ooi_g,,
2025 OA698,secure,2013-09-11T04:13:59.886Z,327.2579623,-2.7593557,0.100,23.16,i,8.5,c4d_130911_041314_ooi_i,,
2025 OA698,secure,2017-07-26T04:50:50.935Z,335.3516917,-2.8459005,0.100,23.21,r,8.1,c4d_170726_045204_ooi_r,,
2025 OB160,secure,2017-07-22T04:12:10.841Z,328.0615192,-11.8460120,0.100,22.14,g,10.5,c4d_170722_041348_ooi_g,,
2025 OB160,secure,2018-08-09T04:08:31.043Z,329.9288575,-11.5027561,0.100,22.36,g,10.3,c4d_180809_040755_ooi_g,,
2025 OB160,secure,2021-08-17T03:19:39.827Z,336.4314598,-10.0054304,0.100,22.43,i,15.1,c4d_210817_031854_ooi_i,,
2025 OB160,secure,2025-04-28T09:59:39.809Z,345.1814910,-7.5510651,0.100,22.50,r,7.1,c4d_250428_095914_ooi_r,,y
2025 OD150,probable,2019-06-03T05:30:49.291Z,297.0353892,-11.5020549,0.100,22.69,g,9.2,c4d_190603_053004_ooi_g,,
2025 OD150,probable,2023-06-18T03:54:47.129Z,304.7177372,-12.3149080,0.100,22.73,r,8.5,c4d_230618_035409_ooi_r,,
2025 OE697,probable,2023-08-26T01:15:29.180Z,320.8525361,-11.0388877,0.125,23.33,z,5.0,c4d_230826_011421_ooi_z,,
2025 OE697,probable,2024-09-07T23:57:35.213Z,322.4844365,-10.4184357,0.104,23.51,i,5.9,c4d_240907_235650_ooi_i,,
2025 OH343,secure,2018-09-05T06:35:30.785Z,336.0775963,-11.4031888,0.100,22.97,r,9.1,c4d_180905_063510_ooi_r,,
2025 OH343,secure,2021-09-15T01:06:32.529Z,339.6723446,-10.1093752,0.100,22.97,i,7.1,c4d_210915_010547_ooi_i,,
2025 OH343,secure,2023-06-08T08:40:43.590Z,343.3676626,-8.6501351,0.100,22.70,i,5.8,c4d_230608_084018_ooi_i,,
2025 OH343,secure,2026-09-05T08:16:59.944Z,346.1314529,-7.6504824,0.125,22.56,r,6.0,c4d_260905_081644_ooi_r,,
2025 OH344,probable,2024-09-03T00:51:29.230Z,324.8784783,-19.3289837,0.100,23.15,r,10.6,c4d_240903_004959_ooi_r,,
2025 OH344,probable,2024-09-05T00:38:39.777Z,324.8413358,-19.3397331,0.132,23.15,g,5.7,c4d_240905_003754_ooi_g,y,
2025 OJ344,secure,2013-09-26T02:51:07.683Z,314.0716809,-14.3039258,0.100,23.11,g,9.1,c4d_130926_024837_ooi_g,y,
2025 OJ344,secure,2018-09-05T01:33:10.122Z,324.6810215,-14.9009978,0.100,22.83,g,8.2,c4d_180905_013239_ooi_g,,
2025 OJ344,secure,2019-08-10T05:38:24.389Z,327.2966956,-14.7506803,0.117,23.03,i,8.1,c4d_190810_053739_ooi_i,,
2025 OJ344,secure,2023-07-28T09:10:14.677Z,335.7105890,-14.7942686,0.100,22.92,r,8.1,c4d_230728_090939_ooi_r,,
2025 OJ736,secure,2018-09-03T02:00:13.461Z,337.0093436,-12.2322242,0.100,23.19,r,7.6,c4d_180903_015947_ooi_r,,
2025 OJ736,secure,2019-08-11T04:42:29.697Z,338.7568044,-11.5421625,0.100,23.30,i,7.7,c4d_190811_044144_ooi_i,,
2025 OJ736,secure,2022-08-30T03:34:42.302Z,342.3237856,-10.0878357,0.100,23.50,VR,24.0,c4d_220830_033147_ooi_V,,
2025 OK344,secure,2013-04-16T09:16:00.410Z,315.6666374,-18.4055839,0.100,22.92,r,8.3,c4d_130416_091530_ooi_r,,
2025 OK344,secure,2021-07-19T03:41:48.979Z,324.5315344,-16.1747050,0.100,23.09,i,10.6,c4d_210719_034103_ooi_i,,
2025 OK344,secure,2022-09-15T06:10:46.551Z,324.6948767,-16.1763775,0.100,22.76,i,9.4,c4d_220915_061001_ooi_i,,
2025 OK344,secure,2024-08-13T03:43:41.617Z,327.5853322,-15.3026378,0.100,23.02,i,19.6,c4d_240813_034211_ooi_i,,
2025 OK697,secure,2021-08-16T07:09:52.279Z,350.4934016,-3.4477833,0.100,23.82,i,7.3,c4d_210816_070907_ooi_i,,
2025 OK697,secure,2023-07-26T07:49:52.221Z,352.6951100,-0.7011223,0.116,22.03,g,5.4,c4d_230726_074927_ooi_g,,
2025 OL345,secure,2021-08-16T06:59:59.290Z,348.2905079,-4.6429653,0.110,23.05,i,8.3,c4d_210816_065914_ooi_i,,
2025 OL345,secure,2022-09-05T04:09:30.059Z,349.1904944,-3.4504547,0.100,22.77,r,7.0,c4d_220905_040855_ooi_r,,
2025 OM344,secure,2018-09-07T04:20:03.591Z,348.2347119,-2.9272205,0.100,23.00,g,9.6,c4d_180907_041924_ooi_g,,
2025 OM344,secure,2021-07-20T09:29:38.524Z,353.1019550,-1.9147388,0.100,23.06,i,8.9,c4d_210720_092853_ooi_i,,
2025 OM344,secure,2023-08-25T05:23:58.661Z,355.3975269,-1.6877379,0.109,23.25,z,7.3,c4d_230825_052303_ooi_z,,
2025 ON345,secure,2016-08-12T04:58:42.023Z,338.4762397,-2.8891296,0.100,22.64,z,8.0,c4d_160812_050011_ooi_z,,
2025 ON345,secure,2017-08-21T03:32:21.300Z,340.1432617,-2.7162062,0.100,22.48,r,12.1,c4d_170821_033140_ooi_r,,
2025 ON345,secure,2018-07-25T05:33:54.356Z,342.4237737,-2.2733880,0.100,23.05,z,6.2,c4d_180725_053314_ooi_z,,
2025 OQ343,secure,2018-09-12T00:55:13.406Z,328.3273535,-13.1961081,0.100,22.87,r,7.7,c4d_180912_005451_ooi_r,,
2025 OQ343,secure,2021-08-17T03:15:41.858Z,335.1729851,-12.5364558,0.106,23.21,i,6.3,c4d_210817_031456_ooi_i,,
2025 OQ343,secure,2025-09-10T04:15:32.660Z,342.7254808,-12.0160644,0.100,22.82,r,5.6,c4d_250910_041507_ooi_r,,y
2025 OR344,secure,2017-07-25T06:15:28.768Z,350.5120864,-5.5640464,0.101,22.62,g,8.3,c4d_170725_061733_ooi_g,,
2025 OR344,secure,2018-09-04T02:43:16.491Z,350.4204939,-4.5737325,0.103,22.11,g,9.6,c4d_180904_024157_ooi_g,,
2025 OR344,secure,2022-08-25T06:04:02.275Z,352.9216187,0.1556124,0.100,23.00,g,7.4,c4d_220825_060337_ooi_g,,
2025 OS344,secure,2017-09-20T01:51:06.878Z,343.0268705,-12.9704478,0.100,22.85,r,10.2,c4d_170920_015033_ooi_r,,
2025 OS344,secure,2018-09-05T07:16:54.323Z,344.5498046,-12.3066754,0.100,22.79,r,10.4,c4d_180905_071634_ooi_r,,
2025 OT343,secure,2023-07-16T08:53:39.909Z,325.5178765,-17.9929014,0.101,23.12,g,7.0,c4d_230716_085254_ooi_g,,
2025 OT343,secure,2024-08-28T03:41:54.819Z,327.0062547,-17.6855436,0.100,23.49,r,9.7,c4d_240828_034024_ooi_r,,
2025 OV342,secure,2015-08-15T00:50:25.371Z,307.0816545,-24.9872102,0.100,23.01,VR,21.7,c4d_150815_005615_ooi_V,,
2025 OV342,secure,2024-08-10T03:23:48.170Z,325.8295686,-17.9241448,0.100,22.52,i,27.3,c4d_240810_032218_ooi_i,,
2025 OW343,probable,2018-08-30T01:02:34.649Z,324.5460330,-7.5013699,0.131,23.07,r,7.0,c4d_180830_010202_ooi_r,,
2025 OW343,probable,2023-08-27T02:59:12.751Z,333.2231112,-8.0433394,0.123,23.16,z,5.4,c4d_230827_025822_ooi_z,,
2025 OX342,secure,2013-04-19T09:39:59.321Z,314.2349544,-19.1107824,0.100,22.89,r,9.1,c4d_130419_093929_ooi_r,,
2025 OX342,secure,2023-07-28T05:59:31.674Z,324.3690806,-16.4524519,0.100,22.55,z,8.3,c4d_230728_055851_ooi_z,,
2025 OX342,secure,2024-08-09T03:08:42.609Z,325.2491886,-16.1954297,0.181,22.67,r,7.2,c4d_240809_030757_ooi_r,,
2025 OX736,probable,2021-09-03T00:51:09.490Z,322.1912162,-12.2935844,0.100,23.41,VR,22.8,c4d_210903_004609_ooi_V,,
2025 OX736,probable,2024-07-12T03:41:47.395Z,327.3290464,-10.5133891,0.100,23.80,i,6.5,c4d_240712_034032_ooi_i,,
2025 OX736,probable,2026-09-05T05:23:23.896Z,329.0026975,-9.8752520,0.100,23.78,i,6.6,c4d_260905_052301_ooi_i,,
2025 OY343,secure,2017-08-21T03:11:34.280Z,335.4216065,-4.2555641,0.100,22.76,r,10.8,c4d_170821_031044_ooi_r,,
2025 OY343,secure,2018-09-05T06:31:42.868Z,336.7967286,-4.7334273,0.100,22.73,r,11.2,c4d_180905_063122_ooi_r,,
2025 OY343,secure,2021-08-17T03:43:22.520Z,342.4720257,-5.4524576,0.101,22.80,i,7.7,c4d_210817_034237_ooi_i,,
2025 OY343,secure,2025-10-10T03:34:02.302Z,348.7510418,-7.3205879,0.100,23.00,i,8.7,c4d_251010_033337_ooi_i,,y
2025 OY697,probable,2018-08-30T01:10:01.459Z,328.8599565,-11.5061428,0.109,23.26,g,7.9,c4d_180830_010838_ooi_g,,
2025 OY697,probable,2021-08-17T03:09:45.521Z,333.3087756,-9.9384186,0.100,22.96,i,8.4,c4d_210817_030900_ooi_i,,
2025 OY697,probable,2026-09-05T07:41:25.959Z,339.8372238,-7.5177113,0.121,22.96,r,5.5,c4d_260905_074110_ooi_r,,
2025 OZ343,secure,2019-08-10T05:40:37.064Z,325.9631275,-14.0694649,0.100,22.72,i,12.7,c4d_190810_053952_ooi_i,,
2025 OZ343,secure,2021-08-17T04:47:21.401Z,329.1023487,-14.3420554,0.100,22.66,i,13.9,c4d_210817_044636_ooi_i,,
2025 OZ343,secure,2023-10-26T00:26:32.476Z,331.5004647,-14.9520446,0.100,22.38,i,5.7,c4d_231026_002617_ooi_i,,
2025 PV291,secure,2018-09-05T03:11:09.407Z,335.3620401,-4.4531296,0.100,22.50,g,9.5,c4d_180905_031040_ooi_g,,
2025 PV291,secure,2022-08-30T03:41:11.184Z,343.5222479,-4.4705353,0.100,22.70,VR,48.8,c4d_220830_033816_ooi_V,,
2025 PV291,secure,2023-07-31T05:52:14.331Z,346.0447001,-4.1904820,0.100,23.01,z,7.6,c4d_230731_055134_ooi_z,,
2025 VE39,secure,2014-09-18T00:44:53.959Z,339.8897042,-34.5291313,0.100,23.00,VR,25.4,c4d_140918_005314_ooi_V,,
2025 VE39,secure,2017-06-04T08:02:18.369Z,345.8347616,-30.7294338,0.100,23.20,r,9.4,c4d_170604_080356_ooi_r,,
2025 VE39,secure,2019-08-10T07:11:51.919Z,347.9964723,-29.4002671,0.100,23.16,i,11.0,c4d_190810_071106_ooi_i,,
2025 VS38,secure,2017-06-04T07:56:23.726Z,344.3936944,-32.8183462,0.100,22.32,r,17.5,c4d_170604_075801_ooi_r,,
2025 VS38,secure,2021-07-23T09:17:57.545Z,351.2661024,-29.8757470,0.243,22.25,z,7.2,c4d_210723_091712_ooi_z,,
2025 VS38,secure,2022-10-29T04:04:22.491Z,350.9967250,-29.5584624,0.100,22.14,r,17.3,c4d_221029_040337_ooi_r,y,
2025 YC23,secure,2014-12-30T07:45:08.385Z,133.8394307,2.6720096,0.100,23.10,r,8.9,c4d_141230_074628_ooi_r,y,
2025 YC23,secure,2018-12-12T05:25:26.561Z,140.1840181,2.4924457,0.100,22.04,g,9.3,c4d_181212_052425_ooi_g,,
2025 YC23,secure,2026-03-11T05:18:20.224Z,149.0355632,2.6375712,0.108,22.45,g,6.7,c4d_260311_051755_ooi_g,,y
2025 YF25,secure,2016-01-10T04:59:32.417Z,118.0937370,9.3842552,0.100,22.99,r,9.6,c4d_160110_050051_ooi_r,,
2025 YF25,secure,2020-02-04T04:40:58.820Z,123.1194923,8.5483682,0.100,23.10,i,9.9,c4d_200204_044015_ooi_i,,
2025 YF25,secure,2022-01-28T03:23:43.551Z,126.0582228,8.0031393,0.100,23.18,r,12.7,c4d_220128_032211_ooi_r,,
2026 AA27,secure,2014-12-29T07:16:02.635Z,133.0645156,17.9431801,0.100,22.93,r,9.1,c4d_141229_071722_ooi_r,,
2026 AA27,secure,2017-03-18T03:20:21.807Z,134.5815167,15.8598438,0.100,23.19,i,10.6,c4d_170318_032159_ooi_i,,
2026 AA27,secure,2018-01-23T07:25:01.285Z,137.3616378,14.3960747,0.100,22.91,i,9.5,c4d_180123_072443_ooi_i,,
2026 AA27,secure,2026-01-04T08:32:38.202Z,150.3284828,3.9442983,0.109,22.98,z,5.4,c4d_260104_083213_ooi_z,,y
2026 AT33,probable,2016-01-11T05:41:45.872Z,124.5366103,11.1471898,0.100,22.80,g,8.3,c4d_160111_054331_ooi_g,,
2026 AT33,probable,2018-02-15T04:42:38.179Z,126.4619538,12.1178850,0.100,23.10,r,9.7,c4d_180215_044159_ooi_r,,
2026 AV33,secure,2013-01-04T05:30:49.178Z,118.9329270,1.7388807,0.103,22.62,r,8.4,c4d_130104_053019_ooi_r,,
2026 AV33,secure,2014-12-30T05:57:49.655Z,122.0870924,1.4187095,0.100,22.35,g,11.1,c4d_141230_055912_ooi_g,,
2026 AV33,secure,2015-04-09T23:28:11.963Z,120.5862272,2.1107245,0.100,22.64,z,8.2,c4d_150409_233008_ooi_z,,
2026 AW33,secure,2018-02-10T05:52:07.124Z,123.3336033,-1.7772766,0.100,21.39,g,31.3,c4d_180210_055109_ooi_g,,
2026 AW33,secure,2019-03-07T01:17:03.044Z,125.2120533,-1.6601748,0.100,21.72,r,31.6,c4d_190307_011639_ooi_r,,
2026 BN17,probable,2021-01-25T03:26:21.515Z,130.8322648,-7.6159607,0.105,23.23,i,5.1,c4d_210125_032541_ooi_i,,
2026 BN17,probable,2024-01-20T03:10:17.850Z,135.4317501,-8.1375137,0.100,23.62,i,7.5,c4d_240120_030932_ooi_i,,
2026 BO17,secure,2017-03-17T02:06:35.309Z,137.7478899,7.1982201,0.100,23.39,z,11.6,c4d_170317_020929_ooi_z,,
2026 BO17,secure,2020-02-05T06:09:00.457Z,144.4702874,5.3244454,0.100,23.36,i,10.9,c4d_200205_060705_ooi_i,,
2026 BO17,secure,2023-02-23T03:08:43.949Z,149.9740075,3.8567406,0.100,23.47,i,9.2,c4d_230223_030738_ooi_i,,
2026 BS14,secure,2018-03-12T05:39:57.345Z,153.0064279,-14.3553072,0.100,22.13,g,15.3,c4d_180312_053912_ooi_g,,
2026 BS14,secure,2019-02-16T02:59:51.687Z,154.2920591,-14.1293607,0.100,22.06,i,19.4,c4d_190216_025906_ooi_i,,
2026 BS14,secure,2020-02-07T05:59:56.859Z,155.3146345,-13.7455115,0.100,22.10,i,15.5,c4d_200207_055911_ooi_i,,
2026 BS14,secure,2021-02-03T04:35:40.719Z,156.2318601,-13.3195333,0.100,22.25,i,16.9,c4d_210203_043455_ooi_i,y,
2026 BT17,secure,2015-02-17T04:37:26.773Z,138.6060858,-7.1119526,0.100,22.65,g,9.3,c4d_150217_043859_ooi_g,,
2026 BT17,secure,2020-11-26T07:24:36.076Z,150.0634379,-8.2714952,0.115,23.50,i,5.7,c4d_201126_072351_ooi_i,,
2026 BT17,secure,2022-03-10T01:37:30.722Z,150.5511753,-8.2847877,0.100,23.38,r,8.0,c4d_220310_013640_ooi_r,,
2026 BV17,probable,2022-02-25T00:36:05.817Z,151.5152743,-7.6862564,0.114,23.96,r,6.5,c4d_220225_003305_ooi_r,,
2026 BV17,probable,2022-03-10T01:37:30.722Z,151.2317341,-7.5551945,0.100,23.82,r,6.4,c4d_220310_013640_ooi_r,,
2026 BW17,secure,2015-02-22T03:14:09.840Z,151.6012741,-4.8315375,0.100,22.54,g,11.6,c4d_150222_031546_ooi_g,,
2026 BW17,secure,2017-03-01T03:56:13.936Z,155.2018098,-5.2780167,0.100,22.68,r,11.3,c4d_170301_035737_ooi_r,,
2026 BW17,secure,2018-12-14T06:15:52.867Z,160.1830413,-6.0213460,0.100,22.63,r,12.6,c4d_181214_061524_ooi_r,,
2026 BW17,secure,2024-01-10T07:37:13.210Z,169.7099900,-7.2237179,0.180,22.01,g,7.1,c4d_240110_073648_ooi_g,,
2026 DA67,secure,2019-06-03T23:08:26.899Z,152.0001145,11.8263435,0.100,22.62,VR,6.9,c4d_190603_230816_ooi_V,,
2026 DA67,secure,2024-04-16T04:02:42.041Z,163.6746494,11.1180073,0.100,22.42,r,10.2,c4d_240416_040127_ooi_r,,
2026 DA67,secure,2025-03-05T05:37:25.290Z,166.9197993,10.5259346,0.100,22.16,g,10.2,c4d_250305_053705_ooi_g,,
2026 DA72,secure,2013-04-02T06:52:02.909Z,200.0107844,2.7928287,0.100,22.74,z,8.2,c4d_130402_065112_ooi_z,,
2026 DA72,secure,2017-03-01T08:03:42.975Z,210.4281710,0.0593897,0.100,22.66,r,14.6,c4d_170301_080500_ooi_r,,
2026 DA72,secure,2019-03-07T07:08:18.887Z,215.3914527,-1.0931939,0.100,21.89,g,10.8,c4d_190307_070750_ooi_g,,
2026 DB69,probable,2017-04-22T00:32:42.730Z,165.9936920,11.5952347,0.100,23.32,r,8.2,c4d_170422_003409_ooi_r,,
2026 DB69,probable,2018-03-18T04:47:33.609Z,167.6398969,10.5474519,0.100,22.75,g,8.1,c4d_180318_044616_ooi_g,,
2026 DB71,secure,2021-03-10T09:15:49.882Z,211.7182787,-7.5145679,0.132,23.57,r,5.5,c4d_210310_091524_ooi_r,,
2026 DB71,secure,2023-04-23T06:26:10.077Z,213.2468624,-8.0673214,0.104,23.29,r,7.2,c4d_230423_062525_ooi_r,,
2026 DB72,secure,2020-03-07T05:26:50.892Z,175.8631499,-16.4725174,0.108,22.73,g,5.6,c4d_200307_052520_ooi_g,,
2026 DB72,secure,2023-03-02T08:23:11.347Z,180.8129694,-17.7145711,0.100,22.74,r,15.2,c4d_230302_082226_ooi_r,,
2026 DC69,secure,2018-01-28T07:24:56.464Z,169.7384636,12.3326357,0.100,22.93,r,10.3,c4d_180128_072432_ooi_r,,
2026 DC69,secure,2021-01-26T07:30:25.899Z,173.0076498,7.8811782,0.100,23.16,i,9.6,c4d_210126_072933_ooi_i,,
2026 DE65,secure,2016-03-28T05:10:29.133Z,178.3557237,-1.6786895,0.100,22.51,VR,10.3,c4d_160328_051140_ooi_V,,
2026 DE65,secure,2017-03-06T05:35:35.775Z,180.5855277,-2.3789714,0.100,22.61,r,10.4,c4d_170306_053650_ooi_r,,
2026 DE65,secure,2018-05-13T01:46:30.590Z,181.1673369,-2.2825616,0.100,22.87,r,9.4,c4d_180513_014539_ooi_r,,
2026 DE65,secure,2022-01-21T07:43:52.645Z,189.8660654,-4.9852685,0.111,22.32,r,5.8,c4d_220121_074327_ooi_r,,
2026 DF65,secure,2016-03-01T08:23:45.695Z,197.0371504,9.6708077,0.100,22.81,z,11.3,c4d_160301_082515_ooi_z,,
2026 DF65,secure,2018-02-19T08:08:28.048Z,200.0328107,8.1766353,0.100,22.26,r,19.2,c4d_180219_080805_ooi_r,,
2026 DF65,secure,2025-04-02T07:27:32.525Z,209.8074717,3.2861412,0.100,22.42,g,26.5,c4d_250402_072502_ooi_g,,
2026 DF67,secure,2020-02-08T07:06:06.682Z,170.2137547,-15.0771629,0.100,22.67,i,7.7,c4d_200208_070521_ooi_i,,
2026 DF67,secure,2021-05-26T03:30:29.488Z,170.0194958,-14.5862012,0.171,22.70,i,5.2,c4d_210526_032849_ooi_i,,
2026 DF69,secure,2016-01-14T07:58:03.176Z,159.7109189,12.0363558,0.100,22.67,r,10.3,c4d_160114_075911_ooi_r,,
2026 DF69,secure,2017-03-06T02:10:43.994Z,160.3186087,11.9108356,0.100,22.94,z,10.1,c4d_170306_021223_ooi_z,,
2026 DF69,secure,2018-03-18T04:06:01.339Z,161.6646844,11.4499976,0.100,22.52,r,14.5,c4d_180318_040529_ooi_r,,
2026 DG69,probable,2018-03-18T04:45:16.151Z,166.1133713,9.2484804,0.100,22.20,r,14.7,c4d_180318_044445_ooi_r,,
2026 DG69,probable,2019-02-06T06:46:36.551Z,168.4074035,7.7357585,0.100,22.68,z,14.3,c4d_190206_064511_ooi_z,,
2026 DG71,secure,2016-03-02T07:43:50.023Z,203.0176554,0.0368623,0.100,23.08,z,10.1,c4d_160302_074520_ooi_z,,
2026 DG71,secure,2025-02-06T08:21:56.944Z,219.6910514,-0.3515688,0.100,23.10,r,10.4,c4d_250206_082121_ooi_r,,
2026 DH67,secure,2014-03-24T04:32:17.882Z,171.9007522,-11.0678973,0.100,23.64,VR,23.5,c4d_140324_043702_ooi_V,,
2026 DH67,secure,2021-03-04T04:27:48.944Z,178.6808938,-14.7524282,0.114,23.55,i,5.7,c4d_210304_042703_ooi_i,y,
2026 DH67,secure,2023-03-02T08:25:10.288Z,180.5649845,-15.7320484,0.100,23.47,r,7.5,c4d_230302_082425_ooi_r,,
2026 DH69,probable,2020-03-05T04:50:33.064Z,173.9327950,3.9588319,0.100,23.33,i,9.4,c4d_200305_044848_ooi_i,,
2026 DH69,probable,2021-01-26T07:46:48.496Z,175.9316307,2.9854046,0.100,23.77,i,9.6,c4d_210126_074557_ooi_i,,
2026 DH71,secure,2016-03-02T07:51:31.640Z,206.2598423,10.8877424,0.100,22.91,z,7.0,c4d_160302_075302_ooi_z,,
2026 DH71,secure,2017-03-05T08:09:13.894Z,207.7253315,9.9110730,0.100,22.38,r,11.7,c4d_170305_081034_ooi_r,,
2026 DH71,secure,2018-02-19T08:45:20.094Z,209.3835160,8.7463880,0.100,22.62,r,13.9,c4d_180219_084500_ooi_r,,
2026 DJ65,secure,2013-04-17T06:13:47.692Z,203.9616554,-5.6853360,0.100,23.03,r,7.7,c4d_130417_061317_ooi_r,,
2026 DJ65,secure,2014-04-23T00:50:58.187Z,204.8749402,-6.0259492,0.100,22.78,VR,7.5,c4d_140423_005208_ooi_V,y,
2026 DJ65,secure,2015-04-15T05:01:41.841Z,206.0187082,-6.4523102,0.100,22.67,r,12.1,c4d_150415_050249_ooi_r,,
2026 DJ67,secure,2017-01-10T08:10:39.699Z,170.5121826,-1.9791721,0.100,23.42,r,7.7,c4d_170110_081159_ooi_r,,
2026 DJ67,secure,2020-02-25T06:59:25.533Z,175.2106692,-6.4384399,0.100,23.46,i,9.9,c4d_200225_065840_ooi_i,,
2026 DK67,secure,2016-04-10T02:57:44.581Z,168.1500955,-3.4272689,0.100,22.71,r,10.1,c4d_160410_025913_ooi_r,,
2026 DK67,secure,2017-03-02T05:30:37.097Z,170.5719489,-5.0578346,0.100,22.84,g,11.9,c4d_170302_053235_ooi_g,,
2026 DK67,secure,2018-05-17T01:16:01.689Z,170.8967737,-5.8275953,0.100,22.38,g,10.1,c4d_180517_011521_ooi_g,,
2026 DK67,secure,2024-03-11T09:32:46.611Z,182.4784178,-14.5568763,0.100,22.77,i,10.5,c4d_240311_093116_ooi_i,,
2026 DL71,secure,2013-04-18T04:24:32.046Z,203.9520200,-9.1570748,0.100,23.28,r,7.5,c4d_130418_042402_ooi_r,,
2026 DL71,secure,2017-05-01T02:14:37.173Z,208.5049112,-11.0079371,0.100,23.56,VR,10.5,c4d_170501_021642_ooi_V,,
2026 DL71,secure,2022-05-25T23:00:57.593Z,214.0902925,-13.1613858,0.129,23.44,VR,5.9,c4d_220525_225957_ooi_V,,
2026 DL71,secure,2023-04-20T05:50:59.693Z,215.9501486,-13.8155680,0.100,23.14,r,9.0,c4d_230420_055014_ooi_r,,
2026 DM64,secure,2023-02-21T08:31:04.202Z,185.0993324,9.4723324,0.115,23.24,g,5.2,c4d_230221_083039_ooi_g,,
2026 DM64,secure,2025-01-31T08:08:34.429Z,187.0046656,8.0706989,0.122,23.70,i,5.3,c4d_250131_080814_ooi_i,,
2026 DM70,probable,2023-04-14T06:12:13.919Z,205.2611816,-10.4797215,0.118,23.47,i,6.3,c4d_230414_061128_ooi_i,,
2026 DM70,probable,2024-03-17T09:18:48.445Z,206.9608829,-11.1093495,0.100,23.94,VR,10.8,c4d_240317_091528_ooi_V,,
2026 DN70,probable,2022-05-23T06:13:45.363Z,208.1059051,-7.6103302,0.100,23.38,i,7.0,c4d_220523_061300_ooi_i,,
2026 DN70,probable,2023-04-01T07:19:49.448Z,210.0530213,-8.3422760,0.102,23.67,r,6.0,c4d_230401_071904_ooi_r,,
2026 DN70,probable,2024-03-19T08:44:07.651Z,211.3102217,-8.8321925,0.100,23.75,VR,17.6,c4d_240319_084037_ooi_V,,
2026 DN71,probable,2015-04-19T06:55:51.654Z,203.1861293,-8.7193262,0.100,22.82,VR,10.4,c4d_150419_065701_ooi_V,,
2026 DN71,probable,2018-05-03T04:52:20.534Z,206.9951412,-10.3366871,0.100,22.55,i,6.8,c4d_180503_045203_ooi_i,,
2026 DO69,secure,2016-03-29T06:02:25.961Z,183.6497500,-17.5946639,0.100,22.26,VR,10.9,c4d_160329_060334_ooi_V,,
2026 DO69,secure,2019-02-13T09:22:06.510Z,188.6823226,-19.0403406,0.100,22.30,i,10.4,c4d_190213_092121_ooi_i,,
2026 DO69,secure,2021-02-23T04:40:09.489Z,191.3563261,-19.7683144,0.100,22.37,i,10.2,c4d_210223_043924_ooi_i,,
2026 DO69,secure,2023-12-23T07:45:02.313Z,195.7318245,-20.5414399,0.100,22.41,r,9.7,c4d_231223_074437_ooi_r,,
2026 DO70,secure,2015-04-13T07:17:11.284Z,201.7220553,-7.6473321,0.100,23.55,VR,12.5,c4d_150413_072236_ooi_V,,
2026 DO70,secure,2018-02-12T08:07:33.189Z,205.4874948,-9.1899240,0.100,23.38,z,7.3,c4d_180212_080556_ooi_z,,
2026 DO70,secure,2023-04-01T07:17:43.664Z,209.9227634,-10.9500093,0.120,23.77,r,5.2,c4d_230401_071658_ooi_r,,
2026 DO71,secure,2021-03-17T09:00:23.010Z,210.9916574,-17.5506423,0.100,23.16,i,7.5,c4d_210317_085938_ooi_i,y,
2026 DO71,secure,2022-05-23T06:31:54.679Z,211.2453102,-17.6942431,0.100,23.18,i,8.3,c4d_220523_063109_ooi_i,,
2026 DO71,secure,2023-04-01T07:38:32.832Z,213.7984066,-18.5860157,0.100,23.16,r,10.4,c4d_230401_073747_ooi_r,,
2026 DP67,secure,2021-05-02T05:34:27.372Z,225.4626281,-26.7156972,0.100,22.95,i,8.8,c4d_210502_053221_ooi_i,,
2026 DP67,secure,2024-03-05T07:36:17.657Z,230.3161383,-28.5610925,0.100,23.03,r,12.8,c4d_240305_073502_ooi_r,,
2026 DQ67,probable,2014-04-25T06:23:57.159Z,208.9706278,-21.4282871,0.100,23.12,VR,9.5,c4d_140425_062510_ooi_V,,
2026 DQ67,probable,2020-02-04T08:07:08.948Z,221.2243527,-23.5019790,0.119,23.41,r,5.2,c4d_200204_080653_ooi_r,,
2026 DQ71,secure,2017-05-22T04:02:22.119Z,208.9307801,-5.5816817,0.100,23.24,r,8.2,c4d_170522_040405_ooi_r,,
2026 DQ71,secure,2022-05-23T06:21:44.095Z,214.2113450,-11.4590105,0.108,23.73,i,5.4,c4d_220523_062059_ooi_i,,
2026 DR67,probable,2016-02-29T05:53:30.683Z,145.4526876,21.5107090,0.100,22.89,z,9.2,c4d_160229_055459_ooi_z,,
2026 DR67,probable,2018-01-28T06:32:24.777Z,148.3644615,19.4863689,0.100,22.11,z,9.7,c4d_180128_063143_ooi_z,,
2026 DR71,secure,2015-04-18T04:10:12.495Z,196.4578270,-8.8951251,0.100,23.19,VR,7.7,c4d_150418_041122_ooi_V,,
2026 DR71,secure,2021-03-17T09:02:21.290Z,208.7657463,-15.7612528,0.126,23.47,i,5.7,c4d_210317_090136_ooi_i,,
2026 DR71,secure,2023-04-23T06:42:29.879Z,211.9012592,-17.5903109,0.100,23.23,r,7.8,c4d_230423_064144_ooi_r,,
2026 DS67,probable,2017-03-31T01:00:26.924Z,142.7888067,18.0793482,0.100,22.73,r,9.7,c4d_170331_010158_ooi_r,,
2026 DS67,probable,2018-02-09T06:50:07.863Z,145.3581335,17.5593316,0.100,22.49,z,9.2,c4d_180209_064924_ooi_z,,
2026 DS70,secure,2013-06-16T01:31:41.892Z,194.3516673,-4.7528375,0.100,23.80,i,8.7,c4d_130616_012936_ooi_i,,
2026 DS70,secure,2017-03-23T06:02:18.192Z,200.3940643,-7.2804467,0.100,24.15,VR,7.6,c4d_170323_060453_ooi_V,,
2026 DS71,secure,2013-04-04T08:55:22.377Z,208.6974132,-9.9969267,0.100,23.52,i,7.1,c4d_130404_085342_ooi_i,,
2026 DS71,secure,2016-03-05T07:58:16.907Z,213.1482292,-12.3085667,0.100,23.60,VR,14.0,c4d_160305_080021_ooi_V,,
2026 DS71,secure,2019-05-05T04:47:08.115Z,216.0871905,-14.0611554,0.100,23.47,VR,10.4,c4d_190505_044608_ooi_V,,
2026 DS78,secure,2018-05-06T02:12:48.444Z,156.3435239,-9.8523302,0.100,22.64,g,7.0,c4d_180506_021143_ooi_g,,
2026 DS78,secure,2025-04-01T01:50:38.046Z,149.4178439,0.8206131,0.100,23.42,i,10.6,c4d_250401_014953_ooi_i,,
2026 DS78,secure,2025-04-17T02:03:18.711Z,149.0750284,1.0802677,0.100,22.86,r,7.1,c4d_250417_020303_ooi_r,,
2026 DS78,secure,2025-04-19T01:24:38.330Z,149.0402962,1.1106508,0.100,22.21,g,6.6,c4d_250419_012358_ooi_g,,
2026 DS78,secure,2025-04-22T01:15:25.735Z,148.9908419,1.1556992,0.100,23.12,r,8.1,c4d_250422_011450_ooi_r,,
2026 DS78,secure,2025-04-25T02:00:18.574Z,148.9448751,1.2001211,0.130,23.10,r,6.0,c4d_250425_015943_ooi_r,,
2026 DS78,secure,2025-04-28T00:23:21.189Z,148.9046204,1.2420541,0.166,22.24,g,5.5,c4d_250428_002241_ooi_g,,
2026 DS78,secure,2025-04-28T00:32:40.221Z,148.9044962,1.2421475,0.124,23.65,i,5.9,c4d_250428_003155_ooi_i,,
2026 DS78,secure,2025-05-04T00:53:05.731Z,148.8346962,1.3240936,0.100,23.10,r,6.7,c4d_250504_005230_ooi_r,,
2026 DS78,secure,2025-05-06T00:52:48.890Z,148.8152966,1.3501203,0.100,23.34,i,5.8,c4d_250506_005203_ooi_i,,
2026 DS78,secure,2025-05-16T00:51:14.516Z,148.7474878,1.4702042,0.100,22.95,r,6.7,c4d_250516_005039_ooi_r,,
2026 DS78,secure,2025-05-25T00:29:19.266Z,148.7278259,1.5630415,0.140,23.11,g,5.4,c4d_250525_002839_ooi_g,,
2026 DS78,secure,2025-05-31T00:01:53.596Z,148.7359628,1.6164742,0.100,23.15,r,7.7,c4d_250531_000118_ooi_r,,y
2026 DS78,secure,2025-06-02T23:26:07.372Z,148.7462653,1.6404529,0.100,22.93,i,7.6,c4d_250602_232522_ooi_i,,y
2026 DS78,secure,2025-12-18T08:08:50.474Z,151.1825153,1.2767316,0.100,21.97,g,7.2,c4d_251218_080825_ooi_g,,y
2026 DS78,secure,2025-12-21T08:25:39.205Z,151.1296612,1.2924975,0.111,22.73,r,6.9,c4d_251221_082514_ooi_r,,y
2026 DS78,secure,2025-12-27T07:01:13.109Z,151.0128810,1.3295356,0.100,22.94,r,8.3,c4d_251227_070048_ooi_r,,y
2026 DS78,secure,2025-12-30T05:22:20.946Z,150.9495501,1.3507420,0.122,22.75,r,5.5,c4d_251230_052145_ooi_r,,y
2026 DS78,secure,2026-01-05T05:25:46.226Z,150.8087149,1.3997392,0.111,23.48,i,5.2,c4d_260105_052501_ooi_i,,y
2026 DS78,secure,2026-01-05T05:27:43.930Z,150.8087298,1.3997656,0.109,23.27,i,5.7,c4d_260105_052658_ooi_i,,y
2026 DS78,secure,2026-01-14T06:24:37.908Z,150.5708307,1.4879925,0.100,22.80,r,18.1,c4d_260114_062402_ooi_r,,y
2026 DS78,secure,2026-01-14T06:26:17.112Z,150.5707836,1.4879988,0.100,22.90,r,17.1,c4d_260114_062542_ooi_r,,y
2026 DS78,secure,2026-02-17T04:14:19.738Z,149.4991335,1.9499956,0.100,22.78,r,9.0,c4d_260217_041354_ooi_r,,y
2026 DS78,secure,2026-02-23T04:09:16.965Z,149.2985914,2.0476240,0.100,21.88,g,8.2,c4d_260223_040851_ooi_g,,y
2026 DS78,secure,2026-02-27T03:21:10.100Z,149.1670930,2.1136883,0.100,22.76,i,7.3,c4d_260227_032045_ooi_i,,y
2026 DS78,secure,2026-03-07T03:02:59.185Z,148.9078140,2.2493857,0.101,22.73,r,6.3,c4d_260307_030234_ooi_r,,y
2026 DS78,secure,2026-03-09T05:00:26.823Z,148.8418828,2.2851872,0.119,23.04,r,5.5,c4d_260309_050001_ooi_r,,y
2026 DS78,secure,2026-03-10T02:27:58.811Z,148.8138443,2.3005431,0.100,23.08,i,9.5,c4d_260310_022733_ooi_i,,y
2026 DS78,secure,2026-03-11T05:23:32.814Z,148.7788227,2.3198822,0.114,23.24,r,5.7,c4d_260311_052307_ooi_r,,y
2026 DS78,secure,2026-03-12T05:15:11.385Z,148.7480267,2.3369772,0.100,22.66,i,10.7,c4d_260312_051446_ooi_i,,y
2026 DS78,secure,2026-03-19T01:58:05.137Z,148.5421579,2.4552627,0.100,21.89,g,7.3,c4d_260319_015740_ooi_g,,y
2026 DS78,secure,2026-03-19T02:03:15.623Z,148.5420776,2.4553561,0.100,22.67,r,11.6,c4d_260319_020250_ooi_r,,y
2026 DS78,secure,2026-03-22T03:01:26.952Z,148.4550148,2.5075701,0.115,23.37,i,7.0,c4d_260322_030101_ooi_i,,y
2026 DS78,secure,2026-03-28T02:02:41.710Z,148.2926640,2.6088094,0.103,22.67,i,6.5,c4d_260328_020216_ooi_i,,y
2026 DS78,secure,2026-04-06T01:21:09.378Z,148.0724249,2.7572135,0.106,23.49,i,5.4,c4d_260406_012044_ooi_i,,y
2026 DS78,secure,2026-04-08T01:35:03.136Z,148.0273431,2.7895493,0.116,23.25,i,6.0,c4d_260408_013438_ooi_i,,y
2026 DX71,secure,2013-04-19T02:38:20.802Z,202.4821270,-15.4797602,0.100,23.06,r,8.6,c4d_130419_023750_ooi_r,,
2026 DX71,secure,2014-04-24T00:18:51.532Z,203.5616856,-15.8675257,0.100,23.26,VR,6.8,c4d_140424_002005_ooi_V,,
2026 DX71,secure,2015-01-30T06:30:17.675Z,205.8493475,-16.5909687,0.100,23.58,VR,11.9,c4d_150130_063223_ooi_V,,
2026 DX71,secure,2023-06-16T00:50:30.733Z,213.1254007,-18.9475078,0.104,23.55,r,5.5,c4d_230616_005001_ooi_r,,
2026 DZ71,secure,2014-04-23T23:56:03.145Z,201.0280495,-15.1310994,0.100,22.67,VR,10.9,c4d_140423_235716_ooi_V,,
2026 DZ71,secure,2015-04-19T08:20:10.366Z,203.2126043,-15.7651520,0.100,23.05,VR,8.0,c4d_150419_082123_ooi_V,,
2026 DZ71,secure,2016-03-06T05:47:24.249Z,206.2601789,-16.6599343,0.100,23.49,VR,17.4,c4d_160306_054931_ooi_V,y,
2026 EA124,probable,2021-04-01T23:45:03.030Z,129.0343203,-5.8486771,0.110,23.71,i,6.4,c4d_210401_234317_ooi_i,,
2026 EA124,probable,2025-04-17T00:15:31.714Z,136.4339765,-9.5793281,0.100,23.14,g,13.1,c4d_250417_001211_ooi_g,,
2026 EA137,secure,2016-04-08T04:35:57.709Z,193.4435826,0.5113650,0.100,23.09,r,8.3,c4d_160408_043732_ooi_r,,
2026 EA137,secure,2017-03-01T06:56:08.150Z,195.4383014,-0.2198152,0.100,23.08,r,8.3,c4d_170301_065724_ooi_r,,
2026 EA144,secure,2024-04-03T06:42:15.396Z,223.8061841,-12.1189054,0.100,23.52,r,5.8,c4d_240403_064150_ooi_r,,
2026 EA144,secure,2025-06-24T03:29:48.549Z,224.0673013,-12.1791244,0.123,23.29,r,6.0,c4d_250624_032923_ooi_r,,
2026 EA146,probable,2016-03-07T09:26:21.884Z,224.5363692,-11.9441148,0.100,23.34,VR,20.4,c4d_160307_092827_ooi_V,,
2026 EA146,probable,2021-06-07T02:47:12.982Z,229.9760941,-14.2368260,0.100,23.35,VR,18.9,c4d_210607_024342_ooi_V,,
2026 EA146,probable,2023-06-18T01:04:40.285Z,232.6246414,-15.2484282,0.100,22.98,r,10.1,c4d_230618_010359_ooi_r,,
2026 EA147,secure,2016-03-07T09:38:16.132Z,222.8565389,-8.0320123,0.100,23.87,VR,7.4,c4d_160307_094022_ooi_V,y,
2026 EA147,secure,2018-05-16T03:08:56.073Z,224.4571500,-8.3785516,0.100,23.55,r,7.2,c4d_180516_030817_ooi_r,,
2026 EA147,secure,2021-06-06T04:00:05.145Z,228.1520268,-9.4230204,0.100,23.67,VR,24.2,c4d_210606_035605_ooi_V,,
2026 EA147,secure,2023-05-14T05:43:42.004Z,231.3310362,-10.2490131,0.114,23.27,g,6.0,c4d_230514_054217_ooi_g,,
2026 EB123,probable,2015-03-14T01:56:45.104Z,140.9123030,-5.9930907,0.100,23.46,r,7.0,c4d_150314_015819_ooi_r,,
2026 EB123,probable,2021-03-01T07:21:50.742Z,151.8545271,-8.8885344,0.123,23.64,i,5.5,c4d_210301_072016_ooi_i,y,
2026 EB123,probable,2025-05-25T00:52:27.881Z,158.4410143,-9.7523936,0.102,23.20,i,6.1,c4d_250525_005147_ooi_i,,
2026 EB126,secure,2018-04-18T03:45:20.519Z,197.6925698,-11.7687341,0.150,22.34,g,7.0,c4d_180418_034455_ooi_g,,
2026 EB126,secure,2021-03-14T05:51:15.007Z,204.5531381,-11.8364763,0.100,22.50,g,15.2,c4d_210314_055030_ooi_g,,
2026 EB126,secure,2023-03-29T09:01:04.837Z,208.3773294,-11.4624867,0.100,22.18,g,12.0,c4d_230329_090019_ooi_g,,
2026 EB143,secure,2021-04-09T04:06:33.244Z,213.5196437,2.1120804,0.133,22.72,g,5.1,c4d_210409_040608_ooi_g,,
2026 EB143,secure,2021-04-15T04:15:33.378Z,213.4008790,2.1656763,0.122,23.49,g,5.2,c4d_210415_041508_ooi_g,,
2026 EB143,secure,2021-04-18T04:15:44.876Z,213.3403470,2.1912345,0.100,22.81,g,5.9,c4d_210418_041519_ooi_g,,
2026 EB143,secure,2021-05-03T03:34:49.026Z,213.0347843,2.3029384,0.248,23.27,r,5.1,c4d_210503_033414_ooi_r,,
2026 EB143,secure,2025-03-05T07:47:15.322Z,221.5235382,-0.1992368,0.100,23.05,g,6.5,c4d_250305_074650_ooi_g,,
2026 EB143,secure,2025-04-04T08:19:19.384Z,221.1292350,0.0833677,0.100,23.42,r,6.1,c4d_250404_081844_ooi_r,,
2026 EB143,secure,2025-04-18T07:22:06.779Z,220.8662640,0.2069338,0.100,23.75,i,5.7,c4d_250418_072126_ooi_i,,
2026 EB143,secure,2025-04-18T07:48:27.005Z,220.8658187,0.2070439,0.100,22.83,r,6.6,c4d_250418_074752_ooi_r,,
2026 EB144,secure,2014-04-23T04:50:04.822Z,213.1836874,-8.0971272,0.100,23.46,VR,6.6,c4d_140423_045117_ooi_V,,
2026 EB144,secure,2016-03-05T08:10:25.407Z,216.3151650,-9.5098385,0.100,23.22,VR,20.4,c4d_160305_081230_ooi_V,,
2026 EB144,secure,2019-02-27T08:59:31.769Z,220.0059249,-11.2097687,0.100,23.10,i,9.4,c4d_190227_085846_ooi_i,,
2026 EB145,secure,2017-03-23T08:38:36.719Z,217.1855403,0.8814648,0.100,23.98,VR,11.6,c4d_170323_084426_ooi_V,,
2026 EB145,secure,2021-03-22T09:04:48.158Z,223.1087712,-3.3090407,0.108,23.74,r,5.8,c4d_210322_090403_ooi_r,,
2026 EB146,probable,2016-03-05T08:25:17.162Z,217.4901042,-9.7778899,0.149,23.91,VR,8.0,c4d_160305_082723_ooi_V,,
2026 EB146,probable,2023-05-14T06:04:36.494Z,227.5309482,-15.1546976,0.138,23.47,g,5.2,c4d_230514_060313_ooi_g,,
2026 EC122,secure,2013-04-01T03:54:29.382Z,162.0882350,-0.4382597,0.100,22.77,z,9.7,c4d_130401_035339_ooi_z,,
2026 EC122,secure,2015-03-29T23:55:31.151Z,164.3546134,-1.9458149,0.100,22.79,z,8.6,c4d_150329_235743_ooi_z,,
2026 EC122,secure,2023-01-30T08:06:43.563Z,174.2791491,-8.1499700,0.100,23.05,r,7.4,c4d_230130_080628_ooi_r,,
2026 EC135,secure,2014-04-23T00:58:58.584Z,204.5699186,-5.5217689,0.100,22.79,VR,7.6,c4d_140423_010009_ooi_V,,
2026 EC135,secure,2015-04-15T05:01:41.841Z,205.8852619,-6.0789306,0.100,22.71,r,11.4,c4d_150415_050249_ooi_r,,
2026 EC135,secure,2016-05-01T02:08:50.706Z,206.7462686,-6.4660876,0.100,22.98,VR,7.8,c4d_160501_021001_ooi_V,,
2026 EC135,secure,2023-04-01T05:50:28.840Z,215.3177533,-9.9725382,0.100,23.03,r,7.8,c4d_230401_054943_ooi_r,,
2026 EC139,probable,2017-03-17T01:06:59.527Z,139.1606104,15.9922102,0.100,23.06,g,7.8,c4d_170317_010909_ooi_g,,
2026 EC139,probable,2018-02-13T04:52:04.720Z,140.9880049,14.9198975,0.100,22.99,g,8.2,c4d_180213_045109_ooi_g,,
2026 EC143,secure,2020-02-03T08:49:28.842Z,211.6157084,-0.2250990,0.100,23.31,i,8.4,c4d_200203_084851_ooi_i,,
2026 EC143,secure,2021-04-12T05:00:50.496Z,212.0924755,-0.3494406,0.100,23.13,r,8.7,c4d_210412_050015_ooi_r,,
2026 EC144,secure,2016-05-03T06:23:52.681Z,213.8613097,-11.2847867,0.104,23.17,VR,6.6,c4d_160503_062503_ooi_V,y,
2026 EC144,secure,2023-06-16T01:18:00.974Z,222.8133139,-14.6103974,0.100,23.37,r,5.7,c4d_230616_011733_ooi_r,,
2026 EC144,secure,2024-05-17T01:12:58.961Z,224.7344506,-15.2199197,0.135,22.99,i,5.6,c4d_240517_011213_ooi_i,,
2026 EC146,probable,2014-04-24T04:03:04.357Z,210.8210519,-7.7261141,0.100,23.22,VR,9.1,c4d_140424_040416_ooi_V,,
2026 EC146,probable,2016-03-05T08:07:12.492Z,215.3406445,-9.8359433,0.100,23.61,VR,11.8,c4d_160305_080918_ooi_V,,
2026 EC146,probable,2023-05-14T06:04:36.494Z,227.5481617,-15.6033305,0.134,23.34,g,5.2,c4d_230514_060313_ooi_g,,
2026 ED123,probable,2016-04-10T03:08:48.322Z,184.1236746,-3.9021708,0.130,23.12,r,6.9,c4d_160410_031013_ooi_r,,
2026 ED123,probable,2021-03-14T07:56:05.989Z,192.0252438,-6.4385631,0.273,23.77,i,5.3,c4d_210314_075520_ooi_i,,
2026 ED123,probable,2025-05-21T04:51:22.561Z,196.6526974,-7.6459526,0.100,23.14,r,7.4,c4d_250521_045102_ooi_r,,
2026 ED130,secure,2020-02-01T08:16:01.184Z,144.1719890,-9.9721863,0.100,22.22,g,11.1,c4d_200201_081516_ooi_g,,
2026 ED130,secure,2022-06-08T00:21:18.944Z,147.1607637,-8.5434195,0.100,22.87,r,6.2,c4d_220608_002053_ooi_r,,
2026 ED130,secure,2023-11-12T08:09:52.434Z,153.2631893,-9.7310817,0.135,22.43,g,8.2,c4d_231112_080812_ooi_g,,
2026 ED139,secure,2014-03-22T00:40:23.846Z,131.0542937,9.5374343,0.100,22.87,i,14.2,c4d_140322_004249_ooi_i,,
2026 ED139,secure,2015-04-12T00:21:28.381Z,132.3216756,9.7114411,0.100,22.33,g,9.8,c4d_150412_002257_ooi_g,,
2026 ED139,secure,2017-03-01T01:54:34.502Z,135.6702923,9.5044099,0.100,22.55,r,10.9,c4d_170301_015627_ooi_r,,
2026 ED140,secure,2020-02-01T08:47:53.653Z,158.9810864,-15.1257061,0.100,22.45,g,13.8,c4d_200201_084708_ooi_g,,
2026 ED140,secure,2021-02-05T03:13:40.046Z,160.0850865,-16.0627277,0.100,22.24,g,10.8,c4d_210205_031255_ooi_g,,
2026 ED140,secure,2023-03-02T07:29:22.345Z,161.9665678,-17.8147180,0.100,23.04,r,11.0,c4d_230302_072837_ooi_r,,
2026 ED141,secure,2015-04-10T02:47:38.436Z,172.0727933,10.5521257,0.100,22.39,z,8.8,c4d_150410_024914_ooi_z,y,
2026 ED141,secure,2017-03-16T05:54:12.971Z,176.5957245,8.0504496,0.100,22.07,z,12.5,c4d_170316_055611_ooi_z,,
2026 ED141,secure,2025-05-20T01:34:25.286Z,190.2002710,-0.6487397,0.100,22.56,r,9.7,c4d_250520_013405_ooi_r,,
2026 ED143,secure,2021-02-26T09:17:49.286Z,212.1070223,-1.0753960,0.100,23.58,i,5.8,c4d_210226_091627_ooi_i,,
2026 ED143,secure,2023-01-29T07:23:17.912Z,213.9897974,-2.9741108,0.156,23.42,r,5.6,c4d_230129_072247_ooi_r,,
2026 ED143,secure,2025-05-04T04:42:22.304Z,214.5876313,-4.2855137,0.169,23.61,i,7.4,c4d_250504_044142_ooi_i,,
2026 ED144,secure,2021-03-27T08:11:27.669Z,221.7954734,-12.9062043,0.113,23.39,i,5.2,c4d_210327_081046_ooi_i,,
2026 ED144,secure,2023-05-14T05:55:22.330Z,223.5999581,-13.5832565,0.100,22.81,g,8.4,c4d_230514_055417_ooi_g,,
2026 ED146,secure,2014-04-24T07:00:17.395Z,218.5323458,-14.1763823,0.100,23.33,VR,7.2,c4d_140424_070129_ooi_V,,
2026 ED146,secure,2015-01-31T08:09:46.989Z,220.4393650,-14.7067743,0.113,24.00,VR,6.2,c4d_150131_081152_ooi_V,,
2026 ED146,secure,2018-05-11T03:58:47.433Z,222.8527214,-15.0430839,0.218,23.45,VR,7.1,c4d_180511_035717_ooi_V,,
2026 ED146,secure,2023-05-14T06:04:36.494Z,228.6382497,-16.1040569,0.100,22.99,g,7.2,c4d_230514_060313_ooi_g,,
2026 EE123,secure,2018-02-21T06:07:44.143Z,133.7799332,-6.7522021,0.100,22.24,g,8.4,c4d_180221_060645_ooi_g,,
2026 EE123,secure,2020-02-12T04:47:29.960Z,137.1442184,-8.0431968,0.100,23.24,i,8.1,c4d_200212_044644_ooi_i,,
2026 EE123,secure,2026-01-10T06:00:18.537Z,147.7067636,-11.7097228,0.100,22.77,r,8.9,c4d_260110_060003_ooi_r,,y
2026 EE139,secure,2017-01-28T05:34:52.395Z,130.9126562,14.9496966,0.100,23.26,i,7.5,c4d_170128_053613_ooi_i,,
2026 EE139,secure,2018-01-23T05:34:58.639Z,132.8334990,14.5153991,0.100,22.91,i,10.2,c4d_180123_053441_ooi_i,,
2026 EE139,secure,2025-03-29T01:47:58.172Z,143.9496847,11.8226363,0.100,22.37,r,11.8,c4d_250329_014713_ooi_r,,
2026 EE144,secure,2013-04-17T07:23:56.773Z,208.0671784,-5.9782957,0.100,23.04,r,7.6,c4d_130417_072326_ooi_r,,
2026 EE144,secure,2016-04-10T05:05:18.955Z,212.9832430,-7.7157211,0.100,23.08,r,8.7,c4d_160410_050652_ooi_r,,
2026 EE146,secure,2014-04-24T07:23:20.243Z,218.3985415,-10.6317991,0.100,23.49,VR,5.6,c4d_140424_072434_ooi_V,,
2026 EE146,secure,2019-08-20T01:01:22.903Z,223.9024928,-12.4337353,0.107,23.28,r,7.8,c4d_190820_010014_ooi_r,,
2026 EE146,secure,2023-04-20T07:46:14.567Z,230.5891739,-14.1720642,0.109,23.43,r,6.0,c4d_230420_074529_ooi_r,,
2026 EE148,secure,2014-03-27T05:49:47.404Z,179.9134719,-5.9984819,0.100,23.50,VR,17.9,c4d_140327_055440_ooi_V,,
2026 EE148,secure,2015-04-15T03:10:24.733Z,181.5967221,-6.9033046,0.100,23.13,r,8.8,c4d_150415_031142_ooi_r,,y
2026 EE148,secure,2021-03-17T06:28:10.854Z,196.1402350,-13.9190881,0.100,23.30,i,9.2,c4d_210317_062725_ooi_i,,
2026 EE148,secure,2025-05-20T04:23:26.011Z,205.2357664,-17.8137779,0.100,22.93,r,7.1,c4d_250520_042306_ooi_r,,
2026 EF124,probable,2019-02-26T07:20:02.518Z,177.5719164,-5.9435794,0.100,23.43,i,8.5,c4d_190226_071917_ooi_i,,
2026 EF124,probable,2021-03-04T03:43:41.738Z,179.6088016,-7.2783026,0.100,23.33,i,6.0,c4d_210304_034256_ooi_i,,
2026 EF131,secure,2015-02-23T08:04:13.429Z,173.2364597,-10.7520458,0.119,23.29,g,8.0,c4d_150223_080734_ooi_g,,
2026 EF131,secure,2016-03-29T02:12:18.223Z,174.1181161,-10.5649602,0.100,23.14,VR,8.8,c4d_160329_021328_ooi_V,,
2026 EF144,secure,2013-04-04T09:18:17.295Z,209.4039022,-10.0679945,0.100,22.92,i,9.5,c4d_130404_091637_ooi_i,,
2026 EF144,secure,2014-04-23T03:50:32.359Z,210.3061221,-10.4276631,0.100,23.11,VR,8.4,c4d_140423_035146_ooi_V,,
2026 EF144,secure,2016-05-01T05:32:56.762Z,212.6618139,-11.3334644,0.100,23.22,VR,7.6,c4d_160501_053407_ooi_V,,
2026 EF144,secure,2023-06-16T01:13:16.781Z,220.9347428,-14.3327485,0.100,23.12,g,7.3,c4d_230616_011211_ooi_g,,
2026 EF145,secure,2013-04-17T07:16:36.113Z,207.3415288,-4.7294358,0.100,22.87,r,8.5,c4d_130417_071606_ooi_r,,
2026 EF145,secure,2014-04-23T01:33:11.033Z,208.4948251,-4.9866714,0.100,22.98,VR,7.1,c4d_140423_013424_ooi_V,,
2026 EF145,secure,2015-04-15T05:11:20.351Z,209.9298191,-5.3505332,0.100,23.06,r,8.8,c4d_150415_051229_ooi_r,,
2026 EF146,secure,2013-04-17T04:39:53.562Z,205.1029967,-8.5563517,0.100,22.74,r,9.2,c4d_130417_043923_ooi_r,,
2026 EF146,secure,2014-04-25T02:21:39.310Z,207.3492907,-8.9844019,0.100,22.62,VR,13.6,c4d_140425_022251_ooi_V,,
2026 EF146,secure,2015-02-02T06:36:45.984Z,211.0754409,-10.1011163,0.135,22.86,VR,6.0,c4d_150202_063849_ooi_V,,
2026 EF147,secure,2013-04-21T06:09:44.286Z,206.8278913,5.3617993,0.100,23.03,z,11.4,c4d_130421_060854_ooi_z,,
2026 EF147,secure,2015-04-11T06:40:40.620Z,211.2929718,3.5355935,0.100,22.62,z,8.8,c4d_150411_064213_ooi_z,,
2026 EF147,secure,2016-06-09T00:07:58.513Z,212.1411834,2.9552623,0.121,23.26,z,5.4,c4d_160609_000927_ooi_z,,
2026 EF147,secure,2025-06-24T03:47:28.355Z,229.1011167,-4.1895323,0.100,22.83,r,9.3,c4d_250624_034703_ooi_r,,
2026 EF148,secure,2013-03-31T07:15:32.913Z,196.6923459,1.6737743,0.110,22.19,z,6.5,c4d_130331_071442_ooi_z,,
2026 EF148,secure,2017-03-30T06:54:07.894Z,202.9260726,1.8804260,0.100,22.84,r,9.2,c4d_170330_065517_ooi_r,,
2026 EF148,secure,2018-02-12T08:03:26.133Z,205.1562046,1.4579018,0.100,23.59,z,9.7,c4d_180212_080153_ooi_z,,
2026 EG132,secure,2015-06-14T00:43:52.877Z,216.6034321,-11.9404427,0.100,22.90,r,11.4,c4d_150614_004524_ooi_r,,
2026 EG132,secure,2024-01-30T08:00:31.873Z,231.4730350,-16.9672609,0.106,22.71,z,6.6,c4d_240130_075900_ooi_z,,
2026 EG135,probable,2019-03-06T06:22:06.583Z,199.9795892,-5.7179720,0.115,22.50,g,6.4,c4d_190306_062125_ooi_g,,
2026 EG135,probable,2024-03-18T08:21:44.856Z,203.4880715,-9.8832381,0.100,23.52,VR,17.1,c4d_240318_081824_ooi_V,,
2026 EG145,secure,2013-04-03T06:37:17.425Z,200.1820640,5.0154053,0.100,22.80,z,9.0,c4d_130403_063627_ooi_z,,
2026 EG145,secure,2017-03-02T08:13:26.066Z,210.4866410,0.6935273,0.100,23.23,r,8.3,c4d_170302_081434_ooi_r,,
2026 EG145,secure,2021-03-18T07:29:10.454Z,219.7826307,-3.0699886,0.109,22.53,i,8.8,c4d_210318_072825_ooi_i,,
2026 EH133,secure,2014-04-24T01:21:13.739Z,203.5917864,-4.2543312,0.100,22.81,VR,9.6,c4d_140424_012228_ooi_V,,
2026 EH133,secure,2016-05-01T02:12:18.698Z,205.8800068,-5.4464645,0.100,22.70,VR,8.7,c4d_160501_021330_ooi_V,,
2026 EH133,secure,2023-04-01T05:50:28.840Z,215.2407251,-9.9758073,0.100,22.78,r,9.6,c4d_230401_054943_ooi_r,,
2026 EH139,secure,2018-10-07T09:04:42.367Z,121.7554028,8.5054007,0.100,22.63,z,13.3,c4d_181007_090402_ooi_z,,
2026 EH139,secure,2019-03-06T01:20:20.940Z,118.9554811,8.4169472,0.100,22.27,g,12.5,c4d_190306_011926_ooi_g,,
2026 EH139,secure,2020-01-26T04:22:01.283Z,125.6123423,6.7296962,0.100,21.92,VR,88.0,c4d_200126_041846_ooi_V,,
2026 EH139,secure,2026-03-25T02:35:07.588Z,150.9837729,0.3599027,0.100,22.57,r,10.8,c4d_260325_023422_ooi_r,,y
2026 EH141,secure,2016-04-01T05:24:46.690Z,178.5721052,-16.8746461,0.100,23.05,VR,8.9,c4d_160401_052554_ooi_V,,
2026 EH141,secure,2019-02-09T08:19:18.131Z,185.5084362,-16.0610873,0.100,23.10,g,13.4,c4d_190209_081833_ooi_g,,
2026 EH141,secure,2023-03-29T05:53:43.044Z,192.5651238,-13.6966703,0.100,23.05,r,11.4,c4d_230329_055258_ooi_r,,
2026 EH146,secure,2013-04-15T04:42:55.443Z,210.2102047,-6.8648328,0.100,22.73,r,7.3,c4d_130415_044242_ooi_r,y,
2026 EH146,secure,2014-04-23T03:52:52.569Z,211.8262972,-7.4813668,0.100,22.76,VR,11.4,c4d_140423_035404_ooi_V,y,
2026 EH146,secure,2016-03-05T08:10:25.407Z,216.2683310,-9.1563896,0.100,23.05,VR,23.7,c4d_160305_081230_ooi_V,,
2026 EH146,secure,2023-04-20T07:38:17.642Z,227.5749032,-12.9762531,0.101,23.24,r,6.8,c4d_230420_073732_ooi_r,,
2026 EJ139,secure,2014-03-21T00:21:41.030Z,131.0781399,12.2811488,0.100,22.44,g,10.0,c4d_140321_002404_ooi_g,,
2026 EJ139,secure,2015-04-12T00:24:43.344Z,132.5527501,11.8322375,0.100,22.66,r,10.2,c4d_150412_002604_ooi_r,,
2026 EJ139,secure,2018-02-05T05:35:57.671Z,138.5849649,9.7313789,0.100,22.83,i,8.3,c4d_180205_053512_ooi_i,,
2026 EJ139,secure,2021-02-02T06:53:11.513Z,143.7013181,7.8702809,0.100,22.98,i,12.0,c4d_210202_065130_ooi_i,,
2026 EJ140,secure,2017-03-28T02:50:41.227Z,158.7005425,6.5167508,0.100,22.40,g,10.0,c4d_170328_025239_ooi_g,,
2026 EJ140,secure,2023-02-02T07:12:10.030Z,170.1155157,1.1414787,0.114,23.19,i,5.9,c4d_230202_071155_ooi_i,,
2026 EJ145,secure,2014-04-24T05:07:53.310Z,214.5026898,-3.9506034,0.100,23.29,VR,8.1,c4d_140424_050906_ooi_V,,
2026 EJ145,secure,2024-06-29T02:57:01.982Z,226.3449879,-8.0374737,0.109,23.35,r,5.9,c4d_240629_025636_ooi_r,,
2026 EJ146,secure,2015-06-14T01:05:30.725Z,219.6692374,-9.5315048,0.100,23.06,r,9.7,c4d_150614_010704_ooi_r,,
2026 EJ146,secure,2021-03-27T08:20:46.242Z,228.2148183,-12.3046266,0.100,22.62,i,11.0,c4d_210327_081954_ooi_i,,
2026 EK122,secure,2020-01-30T07:00:44.548Z,126.5544058,-9.4714634,0.100,21.82,g,15.1,c4d_200130_065959_ooi_g,y,
2026 EK122,secure,2021-01-22T02:59:03.718Z,128.7281684,-9.7711983,0.100,22.57,i,12.8,c4d_210122_025818_ooi_i,,
2026 EK122,secure,2023-03-02T06:05:48.351Z,131.8789271,-9.9234121,0.100,22.19,r,16.3,c4d_230302_060503_ooi_r,,
2026 EK122,secure,2025-02-16T03:08:35.024Z,136.0900317,-10.5029531,0.100,22.30,r,11.7,c4d_250216_030750_ooi_r,,
2026 EK127,probable,2019-02-28T07:11:28.582Z,188.1871384,-12.0479496,0.100,22.80,g,7.7,c4d_190228_071043_ooi_g,,
2026 EK127,probable,2023-04-17T06:50:58.204Z,193.9243323,-10.0066647,0.100,22.70,r,11.6,c4d_230417_065013_ooi_r,,
2026 EK127,probable,2024-01-14T07:50:32.390Z,196.8033214,-10.3010297,0.100,23.01,r,8.8,c4d_240114_075000_ooi_r,,
2026 EK133,secure,2016-01-10T05:44:33.546Z,130.5984541,7.6452680,0.100,22.92,r,11.2,c4d_160110_054558_ooi_r,,
2026 EK133,secure,2023-01-04T06:22:08.153Z,137.0204640,3.3931640,0.115,22.61,r,5.7,c4d_230104_062138_ooi_r,,
2026 EK137,probable,2018-02-18T05:12:19.932Z,131.6690334,10.1633016,0.100,21.91,g,17.5,c4d_180218_051047_ooi_g,,
2026 EK137,probable,2018-02-19T05:05:38.177Z,131.6537986,10.1693840,0.100,22.26,r,18.2,c4d_180219_050514_ooi_r,,
2026 EK138,secure,2018-02-20T05:23:00.855Z,131.9732702,5.7201213,0.100,22.85,r,11.7,c4d_180220_052219_ooi_r,,
2026 EK138,secure,2020-11-24T07:13:10.253Z,136.6027825,3.1841866,0.100,22.75,r,11.5,c4d_201124_071240_ooi_r,,
2026 EK138,secure,2021-01-25T07:54:50.001Z,135.7960583,3.1285657,0.100,23.08,r,8.7,c4d_210125_075420_ooi_r,,
2026 EK138,secure,2024-01-03T05:20:52.234Z,139.6535145,0.5072622,0.100,23.81,z,6.3,c4d_240103_052012_ooi_z,,
2026 EK145,secure,2014-04-28T04:52:19.873Z,216.8113693,-26.0343531,0.100,22.99,VR,10.1,c4d_140428_045337_ooi_V,,
2026 EK145,secure,2023-04-23T05:35:05.293Z,228.8580400,-25.8869055,0.100,23.03,r,10.9,c4d_230423_053420_ooi_r,,
2026 EK146,secure,2021-03-25T09:45:32.169Z,221.7384886,-8.9872886,0.100,23.22,i,6.5,c4d_210325_094459_ooi_i,,
2026 EK146,secure,2023-04-03T09:06:33.940Z,226.6396273,-10.9706399,0.124,23.13,i,6.1,c4d_230403_090608_ooi_i,,
2026 EK146,secure,2024-06-29T02:55:39.873Z,227.0973056,-11.4978204,0.100,23.24,r,6.5,c4d_240629_025514_ooi_r,,
2026 EL122,secure,2018-01-20T05:53:20.368Z,137.6124745,-9.8699330,0.100,23.13,r,16.0,c4d_180120_055140_ooi_r,,
2026 EL122,secure,2020-11-26T06:58:49.277Z,143.1640721,-10.1366973,0.100,23.49,i,6.6,c4d_201126_065804_ooi_i,,
2026 EL122,secure,2021-01-23T03:37:36.513Z,142.4678027,-10.3154051,0.100,23.23,i,8.0,c4d_210123_033651_ooi_i,,
2026 EL138,secure,2018-02-10T05:37:12.895Z,136.4113331,-4.9253090,0.100,22.24,g,9.5,c4d_180210_053639_ooi_g,,
2026 EL138,secure,2023-01-17T08:05:57.809Z,149.3152914,-9.5141226,0.100,23.37,i,10.8,c4d_230117_080442_ooi_i,,
2026 EL139,probable,2013-01-07T06:45:46.079Z,121.6612092,5.6582869,0.100,23.29,r,7.5,c4d_130107_064516_ooi_r,,
2026 EL139,probable,2020-03-15T02:21:55.555Z,134.7692937,-2.1641144,0.100,22.95,r,13.3,c4d_200315_022125_ooi_r,,
2026 EL141,secure,2015-04-19T02:59:49.614Z,195.5442928,-14.8758048,0.100,22.84,VR,16.3,c4d_150419_030057_ooi_V,,
2026 EL141,secure,2019-06-08T00:10:03.590Z,199.1362860,-17.9903808,0.107,22.57,g,7.1,c4d_190608_000918_ooi_g,,
2026 EL141,secure,2021-03-17T07:24:27.847Z,202.7650403,-20.1502762,0.100,23.25,i,9.5,c4d_210317_072342_ooi_i,y,
2026 EL141,secure,2023-03-29T08:12:29.746Z,204.7549636,-21.6934042,0.100,23.14,g,7.0,c4d_230329_081144_ooi_g,,
2026 EL143,secure,2013-05-03T03:47:50.059Z,187.2335017,-28.0650648,0.100,22.47,r,15.0,c4d_130503_034700_ooi_r,,
2026 EL143,secure,2015-01-28T06:49:42.667Z,192.1274788,-30.6268717,0.100,22.50,VR,42.3,c4d_150128_065146_ooi_V,,
2026 EL143,secure,2017-01-25T07:41:22.613Z,195.2378907,-32.8717653,0.100,22.44,VR,40.1,c4d_170125_074327_ooi_V,,
2026 EL144,secure,2014-04-23T01:51:44.801Z,209.6668096,-8.1248425,0.100,22.71,VR,9.8,c4d_140423_015258_ooi_V,,
2026 EL144,secure,2016-05-01T05:36:24.368Z,212.0414032,-8.8996904,0.100,22.60,VR,14.2,c4d_160501_053733_ooi_V,,
2026 EL144,secure,2025-05-06T04:58:07.484Z,223.6201363,-12.4095802,0.100,22.77,i,10.6,c4d_250506_045742_ooi_i,,
2026 EL145,secure,2014-05-02T02:30:51.141Z,209.6704540,-23.9956485,0.100,22.34,VR,10.4,c4d_140502_023204_ooi_V,,
2026 EL145,secure,2015-04-27T03:33:49.471Z,211.6796799,-24.4667208,0.100,22.34,r,15.6,c4d_150427_033555_ooi_r,,
2026 EL145,secure,2021-03-01T09:29:41.377Z,224.5794352,-26.6987842,0.114,22.81,i,5.2,c4d_210301_092752_ooi_i,,
2026 EL145,secure,2023-06-15T04:36:17.065Z,226.7072158,-26.7116291,0.100,22.34,g,8.8,c4d_230615_043437_ooi_g,,
2026 EL146,secure,2013-04-16T01:17:18.732Z,202.2180578,-17.7044523,0.100,22.52,r,14.5,c4d_130416_011648_ooi_r,y,
2026 EL146,secure,2015-01-27T08:20:08.677Z,208.8306376,-18.4953994,0.100,22.84,VR,21.3,c4d_150127_082212_ooi_V,,
2026 EL146,secure,2016-05-01T02:26:29.355Z,210.0077590,-18.0865800,0.100,22.45,VR,10.6,c4d_160501_022740_ooi_V,y,
2026 EL147,secure,2019-05-13T03:33:12.672Z,228.5411727,-4.3843026,0.100,22.68,i,10.4,c4d_190513_033227_ooi_i,,
2026 EL147,secure,2021-03-18T08:29:35.691Z,232.5141084,-5.4793606,0.100,22.92,i,8.3,c4d_210318_082850_ooi_i,,
2026 EL147,secure,2023-04-14T06:37:18.843Z,235.2165468,-5.9666396,0.100,23.08,i,10.0,c4d_230414_063633_ooi_i,,
2026 EM122,secure,2021-03-14T08:16:00.734Z,194.0751647,-11.8036792,0.100,23.01,i,9.8,c4d_210314_081515_ooi_i,,
2026 EM122,secure,2023-04-17T06:56:58.066Z,196.5348241,-11.2735760,0.100,22.57,r,11.1,c4d_230417_065613_ooi_r,,
2026 EM122,secure,2025-05-20T02:35:51.266Z,199.0989174,-10.7050199,0.100,22.58,r,11.2,c4d_250520_023531_ooi_r,,
2026 EM139,secure,2013-04-03T02:26:39.464Z,144.9638665,-2.6467646,0.100,23.59,z,8.2,c4d_130403_022549_ooi_z,,
2026 EM139,secure,2015-02-18T03:22:10.179Z,149.4748040,-2.8487444,0.100,23.20,g,9.2,c4d_150218_032341_ooi_g,,
2026 EM139,secure,2024-02-29T06:55:21.337Z,165.7110127,-1.2372689,0.100,23.83,z,9.7,c4d_240229_065348_ooi_z,,
2026 EM141,secure,2021-03-27T05:40:02.287Z,206.4635572,-14.9764628,0.100,23.14,i,6.2,c4d_210327_053919_ooi_i,y,
2026 EM141,secure,2025-05-20T05:08:49.619Z,209.5732775,-16.9004457,0.105,23.03,r,6.4,c4d_250520_050829_ooi_r,y,
2026 EM143,probable,2014-04-24T04:52:54.939Z,215.9972124,-4.7305880,0.100,23.51,VR,7.7,c4d_140424_045409_ooi_V,,
2026 EM143,probable,2024-04-19T06:11:29.103Z,226.4915150,-12.2178144,0.101,23.07,i,6.1,c4d_240419_061104_ooi_i,,
2026 EM144,secure,2017-05-03T06:35:26.538Z,217.2805611,3.7897840,0.100,22.61,r,11.7,c4d_170503_063655_ooi_r,,
2026 EM144,secure,2021-03-22T05:41:48.246Z,223.8109465,1.5233368,0.316,22.84,g,5.6,c4d_210322_054118_ooi_g,,
2026 EM144,secure,2024-03-13T07:52:32.979Z,228.1352684,0.0251404,0.110,22.72,g,6.8,c4d_240313_075207_ooi_g,,
2026 EM144,secure,2026-03-19T09:11:05.910Z,230.8710204,-0.8659399,0.100,22.92,r,9.1,c4d_260319_091040_ooi_r,,y
2026 EM146,secure,2014-05-05T06:07:15.811Z,213.1292932,2.9835210,0.125,23.20,VR,6.1,c4d_140505_060829_ooi_V,y,
2026 EM146,secure,2017-05-21T05:38:17.970Z,217.9140157,1.6095316,0.100,22.86,r,9.4,c4d_170521_053956_ooi_r,,
2026 EM146,secure,2021-04-12T07:56:49.280Z,225.5589432,-0.6081188,0.100,22.78,i,12.5,c4d_210412_075604_ooi_i,,
2026 EM146,secure,2023-03-15T08:36:05.468Z,229.3766738,-1.8328060,0.100,22.80,r,14.1,c4d_230315_083432_ooi_r,,
2026 EN122,secure,2021-03-04T03:43:41.738Z,180.7112163,-7.2449983,0.100,23.49,i,6.8,c4d_210304_034256_ooi_i,,
2026 EN122,secure,2023-01-05T06:21:33.088Z,184.0614424,-8.2040180,0.100,23.31,i,6.0,c4d_230105_062048_ooi_i,,
2026 EN124,secure,2016-07-05T23:41:38.624Z,196.1506660,-1.6619321,0.142,23.23,r,6.6,c4d_160705_234321_ooi_r,,
2026 EN124,secure,2024-03-17T09:11:32.423Z,209.1627997,-9.1644784,0.100,23.02,VR,26.9,c4d_240317_090807_ooi_V,,
2026 EN124,secure,2025-05-20T05:02:45.893Z,209.3418617,-9.6349729,0.100,23.04,r,6.3,c4d_250520_050225_ooi_r,,
2026 EN128,secure,2016-03-28T03:27:57.551Z,173.7559816,-1.0560432,0.100,22.58,VR,8.0,c4d_160328_032908_ooi_V,,
2026 EN128,secure,2017-01-10T08:20:15.324Z,176.5193771,-2.3337939,0.100,22.87,r,9.3,c4d_170110_082125_ooi_r,,
2026 EN128,secure,2018-05-16T23:36:58.754Z,176.0291634,-2.3751368,0.100,22.66,r,8.3,c4d_180516_233638_ooi_r,,
2026 EN128,secure,2019-02-26T07:30:08.311Z,178.8951055,-3.7945524,0.100,22.53,i,15.7,c4d_190226_072923_ooi_i,y,
2026 EN130,secure,2018-10-16T07:56:18.558Z,125.9216632,-2.6548869,0.100,22.48,g,11.3,c4d_181016_075438_ooi_g,,
2026 EN130,secure,2023-02-17T02:13:55.807Z,131.7448281,-1.6441286,0.100,22.24,r,17.0,c4d_230217_021325_ooi_r,,
2026 EN130,secure,2024-03-02T03:06:40.788Z,133.3412536,-1.2121669,0.130,22.22,g,5.4,c4d_240302_030625_ooi_g,,
2026 EN138,secure,2016-01-13T07:16:03.496Z,145.8112419,6.1000635,0.100,23.44,r,7.9,c4d_160113_071756_ooi_r,,
2026 EN138,secure,2019-02-09T06:43:39.907Z,149.0383054,5.8391404,0.100,22.88,g,9.9,c4d_190209_064109_ooi_g,,
2026 EN139,secure,2017-05-15T00:37:01.793Z,155.8479383,2.6192791,0.107,23.10,i,7.6,c4d_170515_003839_ooi_i,,
2026 EN139,secure,2021-02-20T05:56:40.406Z,162.7691301,0.3998281,0.100,22.63,g,7.0,c4d_210220_055615_ooi_g,,
2026 EN144,secure,2015-04-08T04:51:48.280Z,198.1901909,0.8591717,0.100,22.47,z,11.3,c4d_150408_045324_ooi_z,,
2026 EN144,secure,2016-03-02T06:48:08.939Z,201.6478823,-0.2723120,0.100,22.62,z,8.5,c4d_160302_064939_ooi_z,,
2026 EN145,secure,2013-04-16T04:41:34.208Z,199.9380700,-14.6011769,0.100,23.16,r,9.7,c4d_130416_044104_ooi_r,,
2026 EN145,secure,2016-03-06T05:53:24.563Z,207.5299724,-17.3114964,0.100,23.24,VR,22.2,c4d_160306_055530_ooi_V,,
2026 EN145,secure,2023-06-15T02:10:27.313Z,222.1154379,-21.5013311,0.100,23.22,g,9.2,c4d_230615_020929_ooi_g,,
2026 EN146,secure,2017-03-01T09:11:40.630Z,220.1478912,1.4065417,0.100,22.26,g,9.6,c4d_170301_091324_ooi_g,,
2026 EN146,secure,2023-04-14T06:23:25.945Z,232.6943003,-3.1841759,0.100,22.87,i,10.7,c4d_230414_062240_ooi_i,,
2026 EO124,secure,2020-01-30T07:35:02.819Z,132.4394342,-9.9021082,0.113,22.65,g,5.5,c4d_200130_073417_ooi_g,y,
2026 EO124,secure,2021-01-22T04:35:56.402Z,134.4443087,-9.9077328,0.100,22.92,i,11.5,c4d_210122_043511_ooi_i,,
2026 EO124,secure,2024-01-30T01:59:12.461Z,139.8229078,-9.6979579,0.100,23.05,r,6.9,c4d_240130_015848_ooi_r,,
2026 EO127,secure,2017-01-10T06:11:15.954Z,170.7822766,11.1636464,0.100,22.20,z,10.8,c4d_170110_061322_ooi_z,,
2026 EO127,secure,2018-03-18T05:36:12.338Z,172.5008658,9.3392685,0.100,22.55,g,13.2,c4d_180318_053501_ooi_g,,
2026 EO127,secure,2023-04-20T05:03:32.498Z,188.4124559,-3.3217534,0.100,22.18,r,19.7,c4d_230420_050247_ooi_r,,
2026 EO132,secure,2015-02-18T05:45:46.384Z,139.1674682,-6.5941699,0.100,22.75,g,8.0,c4d_150218_054719_ooi_g,,
2026 EO132,secure,2018-02-13T05:40:10.496Z,144.5305968,-7.4966562,0.100,22.75,g,7.0,c4d_180213_053933_ooi_g,,
2026 EO132,secure,2021-03-01T07:04:22.558Z,149.3840385,-8.1482281,0.120,23.83,i,5.1,c4d_210301_070231_ooi_i,,
2026 EO132,secure,2022-04-29T01:32:47.045Z,150.3229577,-7.7591863,0.174,23.07,g,5.8,c4d_220429_013017_ooi_g,,
2026 EO143,secure,2013-04-17T07:19:32.285Z,205.8603392,-7.0244210,0.100,23.06,r,7.1,c4d_130417_071902_ooi_r,,
2026 EO143,secure,2014-04-24T02:21:44.066Z,206.8577594,-7.3320859,0.100,23.34,VR,8.0,c4d_140424_022256_ooi_V,,
2026 EO143,secure,2016-05-03T03:10:40.282Z,208.9207836,-7.9671168,0.100,23.26,VR,6.8,c4d_160503_031150_ooi_V,,
2026 EO145,secure,2014-04-29T02:28:20.856Z,213.8556877,-23.2415840,0.100,23.20,VR,8.5,c4d_140429_022934_ooi_V,,
2026 EO145,secure,2020-02-03T08:03:22.645Z,225.3138502,-25.4351248,0.100,22.87,r,8.1,c4d_200203_080307_ooi_r,,
2026 EO145,secure,2023-04-20T08:34:59.992Z,230.1567045,-26.2472653,0.130,22.81,g,5.9,c4d_230420_083414_ooi_g,,
2026 EO147,secure,2018-05-13T03:59:47.354Z,226.6567523,-6.0282332,0.107,23.13,g,6.8,c4d_180513_035807_ooi_g,,
2026 EO147,secure,2021-02-21T08:53:18.017Z,232.8127082,-9.2756010,0.100,23.29,r,8.1,c4d_210221_085231_ooi_r,,
2026 EP127,secure,2021-03-21T03:47:13.323Z,161.8078650,-3.8561527,0.157,23.01,i,8.0,c4d_210321_034505_ooi_i,,
2026 EP127,secure,2022-12-22T07:55:14.270Z,166.2293531,-7.0151378,0.138,23.11,g,5.2,c4d_221222_075449_ooi_g,,
2026 EP127,secure,2023-01-03T07:54:30.980Z,166.1561086,-7.0889499,0.100,23.36,r,8.9,c4d_230103_075355_ooi_r,,
2026 EP139,secure,2018-02-12T05:34:02.027Z,156.9130418,13.5497263,0.115,22.95,r,8.0,c4d_180212_053315_ooi_r,,
2026 EP139,secure,2024-04-16T04:02:42.041Z,163.6192379,11.1247743,0.165,22.88,r,6.2,c4d_240416_040127_ooi_r,,
2026 EP146,secure,2018-05-16T03:26:56.144Z,229.2876707,2.4069998,0.100,23.09,r,8.4,c4d_180516_032633_ooi_r,,
2026 EP146,secure,2021-04-18T09:30:46.955Z,232.8111817,-0.1278532,0.110,23.16,r,6.1,c4d_210418_093021_ooi_r,,
2026 EP146,secure,2023-05-14T05:07:19.631Z,234.3361898,-1.6154378,0.100,23.18,g,8.4,c4d_230514_050556_ooi_g,,
2026 EP148,secure,2023-03-29T06:12:39.312Z,187.4408201,-19.8406135,0.100,22.77,r,14.8,c4d_230329_061154_ooi_r,,
2026 EQ123,secure,2016-04-01T01:58:43.670Z,174.3726191,-4.3421565,0.105,23.18,VR,7.0,c4d_160401_015954_ooi_V,,
2026 EQ123,secure,2025-05-20T00:20:52.134Z,182.4885109,-9.4303696,0.100,23.03,r,6.7,c4d_250520_002032_ooi_r,,
2026 EQ133,secure,2013-04-21T05:08:47.817Z,190.3296547,-1.4544737,0.100,22.91,z,8.2,c4d_130421_050757_ooi_z,,
2026 EQ133,secure,2017-04-01T05:24:12.892Z,195.8832872,-4.0438484,0.121,22.88,r,8.4,c4d_170401_052550_ooi_r,,
2026 EQ133,secure,2018-03-19T09:38:44.786Z,197.4221969,-4.7478430,0.100,22.82,i,6.8,c4d_180319_093827_ooi_i,,
2026 EQ133,secure,2024-04-20T01:36:52.216Z,204.6145874,-8.0555159,0.102,22.91,z,5.7,c4d_240420_013622_ooi_z,,
2026 EQ134,probable,2015-04-14T05:31:46.511Z,189.3292315,-5.2358050,0.100,23.76,VR,12.8,c4d_150414_053825_ooi_V,,
2026 EQ134,probable,2021-03-17T06:20:15.077Z,197.1514671,-8.1712078,0.100,23.45,i,7.9,c4d_210317_061930_ooi_i,,
2026 EQ140,probable,2014-03-24T01:59:07.269Z,157.7937473,-11.2157882,0.100,24.19,VR,12.8,c4d_140324_020301_ooi_V,,
2026 EQ140,probable,2023-03-15T03:07:55.027Z,174.4191994,-11.9244542,0.100,24.04,r,6.2,c4d_230315_030622_ooi_r,,
2026 EQ141,probable,2013-04-18T05:28:49.324Z,198.6273533,-4.1126517,0.100,23.00,r,8.4,c4d_130418_052819_ooi_r,,
2026 EQ141,probable,2023-03-29T06:58:52.721Z,210.2586711,-8.6752239,0.100,23.40,r,7.7,c4d_230329_065807_ooi_r,,
2026 EQ144,secure,2015-03-28T05:57:27.728Z,200.0716236,-2.0200958,0.100,23.01,r,10.5,c4d_150328_055912_ooi_r,,
2026 EQ144,secure,2017-04-01T07:25:03.447Z,203.9314438,-3.1522002,0.124,23.14,r,7.2,c4d_170401_072642_ooi_r,,
2026 EQ144,secure,2021-03-26T07:03:19.392Z,212.0520754,-5.5231033,0.100,23.27,i,6.9,c4d_210326_070208_ooi_i,,
2026 EQ144,secure,2026-04-18T02:56:51.205Z,221.6755240,-8.0618459,0.100,23.04,r,7.7,c4d_260418_025626_ooi_r,,y
2026 EQ147,probable,2022-04-25T05:41:19.980Z,237.7742950,-8.0823618,0.100,23.81,VR,11.2,c4d_220425_053749_ooi_V,,
2026 EQ147,probable,2023-06-15T03:04:45.711Z,238.2143472,-8.5179244,0.151,23.44,g,5.3,c4d_230615_030308_ooi_g,,
2026 ER137,secure,2016-03-29T02:57:56.548Z,177.9661386,-16.5991865,0.100,22.51,VR,9.0,c4d_160329_025907_ooi_V,,
2026 ER137,secure,2019-02-08T08:27:11.205Z,184.0774650,-19.6759603,0.100,22.76,g,10.9,c4d_190208_082626_ooi_g,,
2026 ER137,secure,2021-03-26T04:14:37.598Z,186.7409354,-21.3627257,0.100,22.55,i,15.1,c4d_210326_041320_ooi_i,,
2026 ER139,secure,2017-03-03T03:57:51.460Z,165.5827869,17.4809215,0.100,21.38,g,19.9,c4d_170303_035932_ooi_g,,
2026 ER139,secure,2019-02-06T06:38:27.524Z,167.6506151,15.5119149,0.100,21.97,g,14.1,c4d_190206_063713_ooi_g,,
2026 ER140,probable,2016-03-29T01:07:44.660Z,171.9005117,-6.7762649,0.100,23.13,VR,8.0,c4d_160329_010854_ooi_V,,
2026 ER140,probable,2020-03-05T06:03:00.193Z,176.4506993,-9.2005952,0.109,22.92,i,10.2,c4d_200305_060115_ooi_i,,
2026 ES136,secure,2016-03-05T04:27:44.935Z,119.2890951,3.3175369,0.100,22.03,VR,42.6,c4d_160305_042949_ooi_V,,
2026 ES136,secure,2019-01-02T04:42:10.332Z,125.6650137,2.9986601,0.100,21.62,g,15.7,c4d_190102_044128_ooi_g,y,
2026 ES136,secure,2026-01-10T05:39:59.825Z,137.6384776,3.1573364,0.100,21.44,g,8.4,c4d_260110_053944_ooi_g,,y
2026 ES139,probable,2017-01-26T06:24:46.062Z,156.4704629,10.7079829,0.100,23.11,i,8.2,c4d_170126_062606_ooi_i,,
2026 ES139,probable,2018-03-18T03:58:34.762Z,157.3061380,10.6474247,0.100,23.26,r,7.4,c4d_180318_035802_ooi_r,,
2026 ES145,secure,2015-06-06T02:54:27.518Z,198.9480674,-36.0280479,0.100,22.76,r,14.4,c4d_150606_025701_ooi_r,y,
2026 ES145,secure,2017-01-26T07:40:07.418Z,205.3601230,-37.7087088,0.100,23.19,VR,15.9,c4d_170126_074212_ooi_V,,
2026 ES145,secure,2021-05-15T04:38:45.484Z,211.4915570,-40.0245570,0.100,22.74,g,9.0,c4d_210515_043820_ooi_g,,
2026 ET122,secure,2020-01-30T07:42:57.342Z,134.5636759,-9.7650542,0.102,22.84,g,6.4,c4d_200130_074212_ooi_g,y,
2026 ET122,secure,2021-12-02T08:29:45.633Z,139.1265043,-10.3791625,0.100,23.37,i,7.5,c4d_211202_082900_ooi_i,,
2026 ET122,secure,2022-03-06T01:05:06.028Z,137.3746179,-10.2021257,0.100,23.15,r,17.5,c4d_220306_010333_ooi_r,,
2026 ET131,probable,2021-03-27T09:33:08.419Z,239.4046062,-10.5026811,0.100,23.56,i,8.3,c4d_210327_093201_ooi_i,,
2026 ET131,probable,2023-04-14T07:39:16.380Z,242.3417529,-10.6497264,0.128,23.05,i,7.1,c4d_230414_073831_ooi_i,,
2026 ET132,secure,2016-02-27T06:21:43.420Z,159.0450385,11.3832012,0.100,22.80,z,7.3,c4d_160227_062318_ooi_z,,
2026 ET132,secure,2017-03-30T01:17:03.019Z,159.8857153,11.1181166,0.105,22.71,r,8.9,c4d_170330_011832_ooi_r,,
2026 ET132,secure,2018-03-18T04:01:48.558Z,161.5265688,10.5367458,0.100,22.72,r,11.6,c4d_180318_040106_ooi_r,,
2026 ET132,secure,2024-03-18T06:39:43.318Z,169.9957579,7.4152867,0.100,22.86,VR,18.9,c4d_240318_063623_ooi_V,,
2026 ET139,secure,2024-02-29T06:51:44.320Z,164.5341796,-3.2407618,0.100,23.30,z,7.6,c4d_240229_065011_ooi_z,,
2026 ET139,secure,2025-03-26T04:39:38.494Z,165.7301886,-4.0307920,0.100,23.61,i,8.0,c4d_250326_043858_ooi_i,,
2026 ET140,secure,2016-04-01T00:34:40.748Z,170.2489211,-16.7356297,0.100,23.05,VR,9.1,c4d_160401_003549_ooi_V,,
2026 ET140,secure,2024-01-11T06:53:30.030Z,178.8781121,-17.1474321,0.100,23.09,r,8.3,c4d_240111_065303_ooi_r,,
2026 ET145,secure,2015-04-25T07:07:01.289Z,219.7063040,-12.2220432,0.100,23.67,VR,10.7,c4d_150425_071023_ooi_V,,
2026 ET145,secure,2021-05-29T05:54:14.823Z,226.7545687,-14.7618414,0.133,22.84,i,5.9,c4d_210529_055329_ooi_i,,
2026 ET145,secure,2022-05-23T07:34:30.332Z,228.1621116,-15.2180708,0.100,23.52,i,6.1,c4d_220523_073345_ooi_i,,
2026 EU123,secure,2015-04-17T02:12:52.604Z,173.1832544,-0.8596947,0.100,22.71,r,8.9,c4d_150417_021417_ooi_r,,
2026 EU140,secure,2016-04-01T00:26:42.890Z,170.1166188,-17.4944222,0.100,23.17,VR,7.8,c4d_160401_002750_ooi_V,,
2026 EU140,secure,2019-06-07T22:58:42.036Z,171.8012722,-19.1391318,0.100,23.27,i,7.2,c4d_190607_225757_ooi_i,,
2026 EU140,secure,2020-03-05T07:44:21.873Z,173.7660283,-20.6247879,0.123,22.61,g,7.9,c4d_200305_074251_ooi_g,,
2026 EU140,secure,2023-04-29T00:37:24.085Z,175.2386672,-22.3799280,0.100,22.97,z,7.5,c4d_230429_003639_ooi_z,,
2026 EU146,secure,2014-05-26T00:16:15.470Z,219.8141509,-10.2080030,0.100,23.34,r,8.3,c4d_140526_001924_ooi_r,,
2026 EU146,secure,2015-06-12T23:53:03.105Z,220.8784328,-10.6292464,0.121,23.19,g,7.8,c4d_150612_235606_ooi_g,,
2026 EV123,secure,2017-03-29T02:59:36.715Z,169.1601299,-8.9276126,0.103,23.12,r,7.1,c4d_170329_030048_ooi_r,,
2026 EV123,secure,2019-02-26T06:54:08.768Z,173.7521444,-9.5829755,0.100,23.52,i,7.4,c4d_190226_065323_ooi_i,,
2026 EV123,secure,2023-12-22T08:22:51.390Z,183.7886521,-10.2889011,0.100,23.46,z,6.3,c4d_231222_082103_ooi_z,,
2026 EV138,secure,2013-04-02T07:35:36.344Z,204.0168811,0.5506636,0.110,22.49,z,7.3,c4d_130402_073446_ooi_z,,
2026 EV138,secure,2015-04-11T07:44:49.578Z,207.5408252,-1.5992793,0.100,22.57,z,8.2,c4d_150411_074626_ooi_z,,
2026 EV138,secure,2016-04-09T05:22:55.396Z,209.4474442,-2.7264572,0.109,22.75,r,8.9,c4d_160409_052422_ooi_r,,
2026 EV138,secure,2024-03-31T08:48:57.284Z,224.9270736,-11.5138260,0.100,22.20,i,7.7,c4d_240331_084832_ooi_i,,
2026 EV145,secure,2013-04-02T07:27:00.407Z,208.3000182,-3.8634187,0.100,22.36,z,12.4,c4d_130402_072610_ooi_z,,
2026 EV145,secure,2014-04-23T01:14:57.112Z,209.5674137,-4.8895916,0.100,22.37,VR,12.8,c4d_140423_011611_ooi_V,,
2026 EV145,secure,2016-05-01T06:00:44.819Z,212.8919167,-7.1967060,0.100,22.22,VR,19.1,c4d_160501_060155_ooi_V,,
2026 EW123,probable,2018-03-12T06:01:44.790Z,155.4388175,-11.8060082,0.100,23.08,r,10.4,c4d_180312_060059_ooi_r,,
2026 EW123,probable,2019-03-02T06:49:16.076Z,157.5613503,-11.8462998,0.100,22.20,g,11.1,c4d_190302_064831_ooi_g,,
2026 EW123,probable,2021-04-26T01:44:58.205Z,160.4180430,-10.9379799,0.103,23.64,i,5.6,c4d_210426_014337_ooi_i,,
2026 EW125,probable,2017-03-01T07:41:55.127Z,197.7703443,-1.4654279,0.100,23.04,r,7.7,c4d_170301_074311_ooi_r,,
2026 EW125,probable,2023-04-14T06:16:12.683Z,206.7681283,-7.4921446,0.100,22.61,i,14.4,c4d_230414_061527_ooi_i,,
2026 EW130,secure,2021-12-28T06:50:35.391Z,129.2994834,0.0640651,0.100,23.11,r,8.7,c4d_211228_065005_ooi_r,,
2026 EW130,secure,2022-01-03T06:39:05.123Z,129.1913268,0.0714779,0.100,23.27,r,10.4,c4d_220103_063835_ooi_r,,
2026 EW130,secure,2024-01-30T03:28:22.349Z,132.3142568,-0.2221648,0.101,23.06,z,5.8,c4d_240130_032722_ooi_z,,
2026 EW138,secure,2020-02-05T03:40:21.478Z,136.5521891,2.4090290,0.100,23.27,i,7.4,c4d_200205_033821_ooi_i,,
2026 EW138,secure,2021-01-24T05:42:53.474Z,138.5170467,2.4589382,0.100,23.80,i,7.5,c4d_210124_054151_ooi_i,,
2026 EW138,secure,2022-01-06T06:47:26.632Z,140.6001369,2.4918013,0.100,23.19,r,10.2,c4d_220106_064656_ooi_r,,
2026 EW138,secure,2025-02-06T04:59:15.691Z,145.2985388,3.0657438,0.100,23.43,r,8.0,c4d_250206_045830_ooi_r,,
2026 EW143,probable,2021-04-12T08:18:50.044Z,217.3348029,-8.7228662,0.104,23.61,i,6.3,c4d_210412_081805_ooi_i,,
2026 EW143,probable,2025-03-23T09:00:54.533Z,224.5803769,-10.9913228,0.100,23.48,i,5.1,c4d_250323_090029_ooi_i,,
2026 EX122,secure,2017-03-30T03:27:55.003Z,178.8999072,0.8908423,0.100,23.23,r,7.2,c4d_170330_032909_ooi_r,,
2026 EX122,secure,2018-03-06T09:06:15.871Z,181.4792019,-0.3542686,0.100,22.92,z,7.9,c4d_180306_090345_ooi_z,,
2026 EX122,secure,2020-03-04T06:11:09.472Z,185.7500989,-2.4764289,0.100,23.22,i,9.2,c4d_200304_061029_ooi_i,,
2026 EX122,secure,2022-04-24T06:13:47.803Z,189.0450934,-4.1891089,0.100,22.89,r,8.2,c4d_220424_061322_ooi_r,,
2026 EX124,secure,2018-05-04T23:47:16.377Z,144.7381456,-4.3455362,0.118,22.56,g,5.7,c4d_180504_234611_ooi_g,,
2026 EX124,secure,2022-02-25T01:17:55.323Z,151.8332069,-7.3300022,0.157,22.67,g,5.3,c4d_220225_011625_ooi_g,,
2026 EX140,secure,2017-02-20T06:09:47.416Z,161.7665508,-27.8799442,0.100,23.14,r,11.1,c4d_170220_061123_ooi_r,,
2026 EX140,secure,2021-02-25T03:12:47.485Z,171.0338481,-28.3901073,0.100,23.58,i,6.3,c4d_210225_031118_ooi_i,,
2026 EX144,secure,2014-04-25T04:19:29.886Z,209.6521908,-9.8974423,0.100,23.45,VR,6.6,c4d_140425_042042_ooi_V,,
2026 EX144,secure,2021-04-12T08:18:50.044Z,217.4686437,-9.3991791,0.114,23.63,i,5.5,c4d_210412_081805_ooi_i,,
2026 EX144,secure,2024-04-09T07:10:18.818Z,220.7565287,-9.1095427,0.111,23.12,r,6.4,c4d_240409_070953_ooi_r,,
2026 EX144,secure,2025-04-25T07:40:08.081Z,221.5814330,-8.8906722,0.125,23.53,i,5.2,c4d_250425_073943_ooi_i,,
2026 EX145,secure,2013-04-16T03:54:50.225Z,206.5529671,-18.1278504,0.193,23.42,r,8.3,c4d_130416_035420_ooi_r,,
2026 EX145,secure,2014-04-23T02:41:44.964Z,208.6833944,-18.4449830,0.100,23.14,VR,8.7,c4d_140423_024257_ooi_V,,
2026 EX145,secure,2015-01-27T08:34:57.816Z,212.1764667,-19.1242048,0.100,23.93,VR,9.1,c4d_150127_083703_ooi_V,,
2026 EX145,secure,2023-04-23T05:41:14.135Z,229.1334238,-20.5801102,0.127,23.81,r,5.2,c4d_230423_054029_ooi_r,,
2026 EX147,secure,2015-06-14T01:52:06.418Z,223.5466215,-6.0370452,0.104,22.99,g,7.9,c4d_150614_015346_ooi_g,,
2026 EX147,secure,2020-02-05T08:50:12.740Z,233.3248481,-8.9749161,0.104,23.05,r,8.9,c4d_200205_084917_ooi_r,,
2026 EY124,secure,2017-04-22T05:32:58.816Z,209.3553241,-2.6012815,0.100,22.49,g,10.3,c4d_170422_053430_ooi_g,,
2026 EY124,secure,2021-03-27T07:45:10.161Z,213.1103777,-6.2255234,0.129,23.20,i,5.2,c4d_210327_074355_ooi_i,,
2026 EY124,secure,2025-05-20T06:12:07.984Z,215.5734599,-9.5649231,0.124,22.83,r,5.6,c4d_250520_061147_ooi_r,,
2026 EY127,secure,2017-03-04T06:33:24.389Z,192.2856729,-8.9733696,0.111,22.95,g,7.8,c4d_170304_063536_ooi_g,,
2026 EY127,secure,2021-03-17T06:24:12.619Z,197.8600422,-10.2431388,0.100,23.23,i,11.8,c4d_210317_062327_ooi_i,,
2026 EY127,secure,2023-05-09T05:08:50.434Z,199.7907061,-10.4658972,0.100,23.33,z,7.1,c4d_230509_050805_ooi_z,,
2026 EY138,secure,2016-03-02T01:49:19.720Z,124.1295088,0.2774066,0.100,22.69,r,13.2,c4d_160302_015045_ooi_r,,
2026 EY138,secure,2018-02-09T05:50:21.696Z,128.2541166,0.0944575,0.100,22.53,z,11.8,c4d_180209_054940_ooi_z,,
2026 EY138,secure,2025-02-16T04:35:21.836Z,142.1221165,0.2545832,0.100,22.66,i,14.1,c4d_250216_043436_ooi_i,,
2026 EY140,secure,2015-04-13T23:40:08.725Z,165.7180479,-25.4609557,0.130,22.66,VR,5.6,c4d_150413_234100_ooi_V,,
2026 EY140,secure,2018-05-05T02:38:46.688Z,169.3999731,-26.3556913,0.100,22.65,r,15.0,c4d_180505_023746_ooi_r,,
2026 EY140,secure,2019-02-14T06:01:12.483Z,172.1179355,-27.3900768,0.100,22.21,g,14.6,c4d_190214_060027_ooi_g,,
2026 EY140,secure,2021-01-28T09:08:50.880Z,175.0935252,-28.0315029,0.100,23.05,i,11.1,c4d_210128_090720_ooi_i,,
2026 EY145,probable,2016-03-07T09:05:15.734Z,226.1072868,-14.2043065,0.100,23.92,VR,10.8,c4d_160307_090720_ooi_V,,
2026 EY145,probable,2018-04-12T03:57:31.163Z,227.7189166,-14.7561828,0.127,23.86,VR,7.8,c4d_180412_035331_ooi_V,,
2026 EZ122,secure,2013-02-15T09:05:24.769Z,157.3815611,-5.6858762,0.100,23.21,r,14.2,c4d_130215_090224_ooi_r,,
2026 EZ122,secure,2015-02-17T04:34:43.336Z,159.3252782,-6.4353756,0.100,22.45,g,7.1,c4d_150217_043620_ooi_g,,
2026 EZ122,secure,2017-03-02T04:08:30.488Z,161.1178905,-7.1232574,0.100,23.16,r,9.1,c4d_170302_040940_ooi_r,,
2026 EZ122,secure,2018-05-08T23:20:58.623Z,161.3015070,-6.9876009,0.100,23.21,VR,10.9,c4d_180508_231728_ooi_V,,
2026 EZ125,secure,2013-04-01T05:48:14.661Z,190.2435091,-1.6026571,0.155,23.23,z,5.4,c4d_130401_054724_ooi_z,,
2026 EZ125,secure,2016-04-10T04:09:35.104Z,194.3264071,-3.1872742,0.100,22.86,r,8.4,c4d_160410_041054_ooi_r,,
2026 EZ125,secure,2017-03-01T07:05:13.007Z,196.4622015,-4.0508741,0.100,23.06,g,7.3,c4d_170301_070659_ooi_g,,
2026 EZ125,secure,2023-04-14T05:51:49.719Z,204.1531313,-6.9064633,0.100,23.09,i,10.3,c4d_230414_055104_ooi_i,,
2026 EZ131,secure,2014-04-23T06:40:43.638Z,216.7477724,-8.1621455,0.100,22.70,VR,10.5,c4d_140423_064156_ooi_V,,
2026 EZ131,secure,2016-04-09T06:19:26.243Z,220.2968420,-8.5426240,0.108,22.63,g,7.5,c4d_160409_062106_ooi_g,,
2026 EZ131,secure,2018-05-13T03:55:54.355Z,222.8619267,-8.5243415,0.100,22.47,g,11.4,c4d_180513_035414_ooi_g,,
2026 EZ132,secure,2015-03-30T04:49:12.477Z,198.6051606,-5.0097370,0.100,23.08,z,8.1,c4d_150330_045035_ooi_z,,
2026 EZ132,secure,2017-07-19T01:35:41.276Z,200.0107000,-5.7830132,0.100,22.67,r,10.8,c4d_170719_013726_ooi_r,,
2026 EZ138,secure,2018-02-18T05:15:46.449Z,134.3110733,8.4207800,0.100,22.70,g,12.6,c4d_180218_051421_ooi_g,,
2026 EZ138,secure,2020-02-05T03:53:20.552Z,136.8009179,6.9157185,0.100,22.53,i,14.5,c4d_200205_035110_ooi_i,,
2026 EZ140,probable,2017-02-20T06:19:40.626Z,165.3134161,-27.8926171,0.100,23.28,r,9.4,c4d_170220_062116_ooi_r,,
2026 EZ140,probable,2021-03-04T05:25:27.304Z,174.2606652,-28.6608221,0.100,23.28,i,6.7,c4d_210304_052442_ooi_i,,
2026 EZ144,secure,2014-04-25T02:08:52.085Z,208.4131844,-11.0866743,0.100,23.27,VR,7.5,c4d_140425_021003_ooi_V,,
2026 EZ144,secure,2016-05-01T03:06:51.960Z,210.9062571,-10.6556071,0.100,23.04,VR,9.7,c4d_160501_030802_ooi_V,,
2026 EZ144,secure,2021-06-05T23:23:27.267Z,216.7009037,-9.4060317,0.100,23.53,VR,8.8,c4d_210605_231942_ooi_V,,
2026 EZ144,secure,2026-03-19T07:47:12.010Z,224.1546905,-8.8614381,0.100,23.46,r,6.5,c4d_260319_074647_ooi_r,,y
2026 EZ145,secure,2017-05-21T05:36:08.415Z,214.4133416,-5.5789858,0.100,23.10,r,7.6,c4d_170521_053743_ooi_r,,
2026 EZ145,secure,2021-04-12T08:38:59.545Z,223.5311109,-12.2095701,0.100,23.30,i,7.3,c4d_210412_083814_ooi_i,,
2026 EZ145,secure,2023-04-16T07:45:23.049Z,227.6857008,-15.3478464,0.100,22.98,r,9.8,c4d_230416_074438_ooi_r,,
2026 EZ147,probable,2021-04-12T07:52:28.568Z,234.0950242,-10.7963013,0.101,23.86,i,5.4,c4d_210412_075143_ooi_i,,
2026 EZ147,probable,2022-04-25T08:34:59.117Z,235.6359725,-10.4588719,0.100,23.80,VR,12.4,c4d_220425_083039_ooi_V,,
2026 FA35,secure,2014-04-26T04:55:21.234Z,218.7152214,-8.7985269,0.108,22.78,VR,8.2,c4d_140426_045634_ooi_V,,
2026 FA35,secure,2015-02-02T07:45:28.659Z,221.0393965,-9.7315635,0.100,23.17,VR,7.5,c4d_150202_074745_ooi_V,,
2026 FA35,secure,2023-03-29T09:50:55.299Z,232.7044660,-13.4598892,0.100,22.82,i,8.1,c4d_230329_095010_ooi_i,,
2026 FA36,secure,2019-06-06T00:18:25.662Z,162.3684018,-12.8163534,0.100,23.04,g,7.5,c4d_190606_001740_ooi_g,,
2026 FA36,secure,2023-03-02T07:47:34.753Z,168.6939070,-15.8987321,0.100,22.58,r,16.4,c4d_230302_074649_ooi_r,,
2026 FA36,secure,2024-05-14T00:36:18.084Z,168.8746594,-15.7091882,0.108,22.93,i,7.4,c4d_240514_003538_ooi_i,,
2026 FA38,secure,2013-04-16T01:37:48.179Z,204.7132667,-15.5012409,0.100,23.08,r,9.1,c4d_130416_013718_ooi_r,,
2026 FA38,secure,2015-01-30T06:39:16.465Z,207.9516054,-17.1120004,0.100,23.49,VR,12.6,c4d_150130_064124_ooi_V,,
2026 FA38,secure,2017-04-04T09:14:31.813Z,209.5013545,-18.3903950,0.100,23.13,r,9.5,c4d_170404_091623_ooi_r,y,
2026 FA38,secure,2023-04-20T06:01:04.056Z,215.9524674,-22.1332733,0.100,23.26,r,7.8,c4d_230420_060019_ooi_r,,
2026 FB35,secure,2019-02-14T08:11:28.161Z,213.7473312,-23.7508327,0.112,22.41,g,9.1,c4d_190214_081043_ooi_g,,
2026 FB35,secure,2021-03-14T05:53:49.277Z,216.6517610,-23.4319460,0.100,22.44,g,14.1,c4d_210314_055304_ooi_g,,
2026 FB35,secure,2023-04-01T08:01:28.196Z,219.5545462,-23.0011172,0.100,22.51,g,13.2,c4d_230401_080043_ooi_g,,
2026 FB35,secure,2024-05-17T00:39:34.893Z,220.2046553,-22.4637539,0.155,23.11,i,5.1,c4d_240517_003849_ooi_i,,
2026 FB38,secure,2014-04-23T23:42:14.330Z,199.9828425,-15.8083316,0.100,23.03,VR,7.9,c4d_140423_234327_ooi_V,,
2026 FB38,secure,2015-04-18T06:31:32.318Z,201.7023774,-16.5405334,0.100,23.18,VR,7.4,c4d_150418_063244_ooi_V,,
2026 FB38,secure,2021-03-17T08:30:11.387Z,212.0955056,-20.5135847,0.100,23.23,i,7.5,c4d_210317_082926_ooi_i,,
2026 FC38,secure,2013-05-09T01:51:37.175Z,192.8998134,-13.1563368,0.100,23.11,r,15.5,c4d_130509_014842_ooi_r,,
2026 FC38,secure,2015-04-18T04:36:19.350Z,197.7131344,-14.9543958,0.100,23.28,VR,9.8,c4d_150418_043729_ooi_V,,
2026 FC38,secure,2019-06-06T03:32:39.687Z,205.4929089,-17.3729917,0.114,22.83,g,7.8,c4d_190606_033154_ooi_g,,
2026 FC38,secure,2023-04-01T07:47:25.130Z,215.4453888,-20.2705333,0.126,23.03,g,5.8,c4d_230401_074640_ooi_g,,
2026 FC39,secure,2016-03-08T08:51:45.813Z,247.4976460,-6.4855445,0.100,23.54,VR,12.2,c4d_160308_085349_ooi_V,,
2026 FC39,secure,2019-06-01T06:28:06.777Z,251.7889285,-6.3314075,0.100,22.76,g,9.1,c4d_190601_062721_ooi_g,,
2026 FC39,secure,2022-06-30T06:13:37.520Z,256.7932299,-6.6262595,0.157,22.92,g,5.2,c4d_220630_061252_ooi_g,,
2026 FD37,probable,2019-03-01T07:47:20.325Z,181.4044835,-22.2822559,0.100,22.86,g,9.0,c4d_190301_074635_ooi_g,,
2026 FD37,probable,2023-03-29T07:35:11.605Z,187.6598384,-21.3832831,0.113,22.53,g,6.5,c4d_230329_073426_ooi_g,,
2026 FD37,probable,2026-05-05T02:40:23.955Z,192.0416417,-20.2630498,0.100,22.88,z,6.0,c4d_260505_024003_ooi_z,,y
2026 FD38,secure,2015-04-19T00:12:20.042Z,188.2928215,-11.6585235,0.123,23.29,VR,5.5,c4d_150419_001328_ooi_V,,
2026 FD38,secure,2021-03-14T07:30:09.718Z,203.8956546,-17.4018776,0.100,23.38,i,8.2,c4d_210314_072924_ooi_i,,
2026 FD38,secure,2023-03-29T08:31:02.683Z,208.8214470,-18.9273313,0.137,23.24,g,5.1,c4d_230329_083017_ooi_g,,
2026 FD38,secure,2025-05-20T06:01:24.690Z,212.8691701,-19.9529833,0.149,22.85,r,5.1,c4d_250520_060104_ooi_r,,
2026 FF35,secure,2013-06-17T01:09:55.897Z,202.3445768,-2.6587257,0.100,23.19,i,10.1,c4d_130617_010750_ooi_i,y,
2026 FF35,secure,2014-04-23T00:57:50.487Z,204.3503886,-3.3260342,0.107,22.91,VR,6.9,c4d_140423_005902_ooi_V,,
2026 FF35,secure,2016-07-21T02:26:48.768Z,205.9960864,-4.0412858,0.100,22.69,z,8.1,c4d_160721_022919_ooi_z,,
2026 FF35,secure,2026-03-12T08:39:37.552Z,220.8445032,-8.9742106,0.100,22.86,i,10.9,c4d_260312_083912_ooi_i,,y
2026 FF38,probable,2015-01-30T05:53:34.465Z,205.3230101,-25.9378889,0.100,23.44,VR,8.6,c4d_150130_055539_ooi_V,,
2026 FF38,probable,2019-02-27T07:54:38.902Z,211.8992676,-28.7814950,0.100,23.22,i,9.3,c4d_190227_075353_ooi_i,,
2026 FJ35,secure,2013-04-17T07:23:56.773Z,207.4715235,-6.2792726,0.100,22.99,r,8.4,c4d_130417_072326_ooi_r,,
2026 FJ35,secure,2014-04-24T01:56:01.824Z,208.6397090,-6.7385048,0.100,22.99,VR,11.2,c4d_140424_015714_ooi_V,,
2026 FJ35,secure,2015-04-15T05:16:05.377Z,210.1068692,-7.3031770,0.100,22.94,r,11.3,c4d_150415_051715_ooi_r,,
2026 FJ35,secure,2025-03-23T09:00:54.533Z,223.4776890,-12.1438570,0.100,23.01,i,8.6,c4d_250323_090029_ooi_i,,
2026 FJ37,probable,2023-06-15T23:38:00.154Z,200.0803489,-14.7540895,0.121,23.58,r,5.1,c4d_230615_233722_ooi_r,,
2026 FJ37,probable,2024-01-11T07:38:54.114Z,203.7080534,-16.2450741,0.132,23.25,g,6.2,c4d_240111_073714_ooi_g,,
2026 FJ37,probable,2025-05-20T03:41:19.784Z,203.5911233,-16.8517820,0.103,23.31,r,6.1,c4d_250520_034059_ooi_r,,
2026 FK35,secure,2016-05-01T02:11:10.773Z,208.1539820,-6.6414509,0.100,22.57,VR,9.4,c4d_160501_021218_ooi_V,,
2026 FK35,secure,2023-04-17T07:34:19.650Z,217.0028432,-10.0436138,0.100,22.62,r,8.0,c4d_230417_073334_ooi_r,,
2026 FK37,secure,2015-04-20T00:34:25.867Z,189.9011876,-11.2808515,0.100,22.51,VR,8.2,c4d_150420_003538_ooi_V,,
2026 FK37,secure,2019-02-10T08:38:04.906Z,195.8566048,-13.7202642,0.100,21.85,g,17.1,c4d_190210_083719_ooi_g,,
2026 FK37,secure,2021-03-26T08:49:52.467Z,197.6834930,-14.5362735,0.122,22.21,g,7.2,c4d_210326_084937_ooi_g,,
2026 FK37,secure,2025-05-20T02:56:25.245Z,201.7569701,-16.0840052,0.100,22.60,r,9.1,c4d_250520_025605_ooi_r,,
2026 FL37,secure,2019-02-09T08:25:14.415Z,189.1974862,-17.2951416,0.100,22.46,g,17.6,c4d_190209_082429_ooi_g,,
2026 FL37,secure,2021-03-14T08:26:04.869Z,192.5006605,-19.0905297,0.100,22.35,i,17.1,c4d_210314_082519_ooi_i,,
2026 FL37,secure,2023-08-25T23:38:01.193Z,195.7578385,-20.1065994,0.130,23.04,z,5.8,c4d_230825_233618_ooi_z,,
2026 FL38,secure,2013-05-09T02:05:44.446Z,191.1913770,-13.4995407,0.100,23.48,r,12.7,c4d_130509_020314_ooi_r,,
2026 FL38,secure,2019-02-26T09:00:00.580Z,207.9492252,-20.3834654,0.100,23.72,i,7.2,c4d_190226_085915_ooi_i,,
2026 FL38,secure,2023-04-01T07:59:29.396Z,218.6856995,-23.9586225,0.100,22.81,g,7.3,c4d_230401_075844_ooi_g,,
2026 FM35,secure,2017-02-21T08:39:09.963Z,189.0894466,-29.8640540,0.100,22.64,g,10.1,c4d_170221_084045_ooi_g,y,
2026 FM35,secure,2019-06-06T02:14:36.034Z,190.1828072,-29.1186077,0.100,22.22,g,14.7,c4d_190606_021351_ooi_g,,
2026 FP35,secure,2013-04-16T08:09:18.008Z,202.8878899,-11.3422051,0.100,23.00,r,8.0,c4d_130416_080848_ooi_r,,
2026 FP35,secure,2014-04-24T00:39:03.625Z,203.8107519,-11.7170841,0.100,22.96,VR,9.5,c4d_140424_004017_ooi_V,,
2026 FP35,secure,2019-02-11T07:16:36.684Z,210.1202897,-14.1088971,0.100,23.17,VR,8.0,c4d_190211_071616_ooi_V,,
2026 FP37,probable,2014-03-30T02:27:16.492Z,190.5829229,-4.1404856,0.103,23.23,r,6.7,c4d_140330_022856_ooi_r,,
2026 FP37,probable,2021-03-14T07:40:17.074Z,200.9109919,-15.3251085,0.109,23.58,i,6.2,c4d_210314_073932_ooi_i,,
2026 FP37,probable,2023-06-15T01:07:21.113Z,201.9807173,-17.9914344,0.100,23.42,r,7.6,c4d_230615_010647_ooi_r,,
2026 FR34,secure,2013-04-16T00:25:12.806Z,189.9128097,-5.8935717,0.100,22.72,r,10.9,c4d_130416_002442_ooi_r,,
2026 FR34,secure,2015-04-18T02:28:38.345Z,192.9295806,-7.7694058,0.100,22.49,VR,13.6,c4d_150418_022946_ooi_V,,
2026 FR34,secure,2016-04-10T04:31:37.802Z,194.6330518,-8.7735740,0.100,22.60,r,12.1,c4d_160410_043310_ooi_r,,
2026 FR34,secure,2024-12-29T08:17:29.792Z,210.0257102,-17.0480314,0.100,22.59,r,8.4,c4d_241229_081704_ooi_r,,
2026 FS34,secure,2013-04-21T05:08:47.817Z,190.0121170,-1.8845371,0.100,23.26,z,10.0,c4d_130421_050757_ooi_z,,
2026 FS34,secure,2017-03-03T05:53:25.199Z,194.9273657,-8.0423552,0.100,22.24,g,10.9,c4d_170303_055515_ooi_g,,
2026 FS34,secure,2019-02-28T07:35:39.401Z,196.9888521,-11.0013178,0.100,22.54,g,10.3,c4d_190228_073454_ooi_g,,
2026 FT37,secure,2016-03-29T01:28:07.873Z,174.5994964,-17.5231089,0.100,23.26,VR,7.8,c4d_160329_012918_ooi_V,,
2026 FT37,secure,2017-03-20T04:54:55.160Z,177.8562822,-17.8451467,0.100,23.90,i,7.7,c4d_170320_045714_ooi_i,,
2026 FT37,secure,2019-02-25T06:46:06.047Z,184.6938006,-18.3277791,0.100,23.82,i,6.6,c4d_190225_064521_ooi_i,,
2026 FT37,secure,2025-05-20T03:35:13.090Z,202.5634315,-16.7050669,0.117,23.36,r,5.7,c4d_250520_033453_ooi_r,,
2026 FU34,secure,2019-02-26T08:17:20.781Z,188.2818250,-25.2734473,0.100,22.89,i,14.4,c4d_190226_081635_ooi_i,,
2026 FU34,secure,2021-02-23T04:26:16.982Z,192.0796692,-25.4265177,0.100,22.72,i,8.8,c4d_210223_042531_ooi_i,,
2026 FU34,secure,2022-12-24T07:37:00.741Z,195.9301430,-25.1491621,0.100,22.74,r,11.1,c4d_221224_073635_ooi_r,,
2026 FU34,secure,2024-01-14T07:10:42.733Z,197.8907986,-25.3257390,0.100,22.63,g,12.3,c4d_240114_070902_ooi_g,,
2026 FU35,secure,2020-02-25T06:39:03.552Z,175.3406436,-9.8070891,0.100,23.32,i,12.5,c4d_200225_063818_ooi_i,,
2026 FU35,secure,2024-01-08T08:23:12.176Z,182.9826696,-11.6108154,0.100,23.26,z,5.5,c4d_240108_082232_ooi_z,,
2026 FU38,secure,2014-04-23T04:31:34.611Z,214.0417183,-4.0538399,0.100,23.14,VR,8.3,c4d_140423_043247_ooi_V,,
2026 FU38,secure,2018-03-18T08:32:17.289Z,225.0859749,-6.7345852,0.100,23.10,r,9.5,c4d_180318_083150_ooi_r,,
2026 FU38,secure,2021-03-25T09:36:00.536Z,232.4123513,-8.1870640,0.100,23.45,i,8.4,c4d_210325_093519_ooi_i,,
2026 FU38,secure,2022-05-23T07:28:20.798Z,233.5097081,-8.1779045,0.100,23.47,i,7.6,c4d_220523_072735_ooi_i,,
2026 FV37,secure,2014-03-26T06:49:59.967Z,189.6295399,-6.5658391,0.100,23.42,VR,21.8,c4d_140326_065434_ooi_V,,
2026 FV37,secure,2019-02-10T08:44:00.694Z,196.4199813,-12.2839337,0.100,22.75,g,8.1,c4d_190210_084315_ooi_g,,
2026 FV37,secure,2021-03-23T03:47:32.806Z,198.5284548,-14.5407652,0.100,22.94,i,11.0,c4d_210323_034647_ooi_i,,
2026 FV37,secure,2025-05-20T03:40:06.666Z,203.3386821,-19.1447592,0.100,22.96,r,7.6,c4d_250520_033946_ooi_r,,
2026 FW35,probable,2015-04-19T01:46:58.390Z,191.1348229,-10.7152914,0.100,23.27,VR,8.3,c4d_150419_014808_ooi_V,,
2026 FW35,probable,2019-02-28T07:37:39.134Z,196.6718119,-14.5674627,0.100,22.67,g,7.6,c4d_190228_073654_ooi_g,,
2026 FW35,probable,2023-06-15T23:13:54.491Z,199.6308542,-17.4363115,0.100,23.06,r,6.7,c4d_230615_231330_ooi_r,,
2026 FX34,probable,2021-02-04T01:49:00.709Z,135.5872804,-9.1049586,0.137,22.79,g,6.9,c4d_210204_014815_ooi_g,,
2026 FX34,probable,2023-03-20T01:32:46.011Z,137.5868661,-9.9325579,0.100,22.89,g,10.2,c4d_230320_013051_ooi_g,,
2026 FX34,probable,2024-02-20T01:46:49.590Z,139.5231597,-10.8027123,0.117,23.05,r,6.3,c4d_240220_014534_ooi_r,,
2026 FX37,secure,2015-01-28T06:52:42.212Z,192.4328768,-31.3604833,0.100,23.68,VR,16.9,c4d_150128_065447_ooi_V,,
2026 FX37,secure,2016-03-07T08:09:36.593Z,193.4530313,-31.5354071,0.100,23.87,VR,12.8,c4d_160307_081144_ooi_V,,
2026 FX38,secure,2016-06-27T02:55:35.487Z,237.3093577,-12.5644085,0.100,23.23,VR,10.7,c4d_160627_025739_ooi_V,,
2026 FX38,secure,2019-06-01T05:08:06.484Z,242.0121985,-12.3184271,0.109,22.84,g,7.6,c4d_190601_050721_ooi_g,y,
2026 FX38,secure,2025-04-02T10:00:03.066Z,251.4051821,-11.7310872,0.100,23.39,z,5.4,c4d_250402_095918_ooi_z,,
2026 FY35,secure,2015-02-25T08:50:49.788Z,166.3529145,-6.2651069,0.103,22.76,r,7.2,c4d_150225_085154_ooi_r,,
2026 FY35,secure,2017-03-01T04:50:43.410Z,168.0134760,-7.2944024,0.100,22.52,r,12.6,c4d_170301_045200_ooi_r,,
2026 FY35,secure,2018-02-09T08:34:58.880Z,169.1939902,-7.9124802,0.100,23.14,z,10.9,c4d_180209_083401_ooi_z,,
2026 FY38,probable,2016-06-08T03:21:53.350Z,235.6461921,0.5768517,0.100,23.19,r,8.1,c4d_160608_032317_ooi_r,,
2026 FY38,probable,2023-04-14T08:35:37.378Z,247.3934013,-6.9034596,0.126,23.17,i,6.2,c4d_230414_083452_ooi_i,,
2026 FZ34,secure,2014-04-23T00:44:00.809Z,203.8374478,-8.1940420,0.100,22.86,VR,7.3,c4d_140423_004512_ooi_V,,
2026 FZ34,secure,2016-07-24T01:01:26.710Z,205.6232300,-9.1259815,0.100,22.64,r,8.4,c4d_160724_010256_ooi_r,,
2026 FZ34,secure,2017-05-22T03:55:26.814Z,207.3741430,-9.8269195,0.100,22.98,r,7.5,c4d_170522_035651_ooi_r,,
2026 FZ34,secure,2024-04-20T03:20:40.165Z,217.8658413,-14.1436113,0.126,22.34,i,6.1,c4d_240420_032025_ooi_i,,
2026 FZ35,probable,2018-05-05T03:11:25.788Z,177.0538271,-22.8195359,0.100,22.92,r,11.1,c4d_180505_031025_ooi_r,,
2026 FZ35,probable,2019-02-10T08:10:03.956Z,179.0371623,-23.8914622,0.100,22.95,g,9.4,c4d_190210_080918_ooi_g,,
2026 FZ38,secure,2021-07-23T02:03:52.575Z,245.3302402,-8.2386707,0.104,22.78,r,5.7,c4d_210723_020302_ooi_r,,
2026 FZ38,secure,2023-04-14T09:18:52.386Z,251.0612578,-8.2554045,0.100,23.29,i,9.3,c4d_230414_091807_ooi_i,,
2026 GA24,secure,2014-03-22T01:29:41.004Z,132.3573033,7.6738999,0.100,23.72,i,7.2,c4d_140322_013203_ooi_i,,
2026 GA24,secure,2020-02-05T04:54:29.313Z,138.5589263,7.3211418,0.100,23.67,i,7.8,c4d_200205_045241_ooi_i,,
2026 GA24,secure,2026-01-17T06:45:15.360Z,144.4782772,7.0768304,0.125,22.94,r,5.7,c4d_260117_064500_ooi_r,,y
2026 GA28,secure,2014-04-22T07:49:02.813Z,235.4063406,3.6813236,0.100,23.09,r,8.8,c4d_140422_075043_ooi_r,,
2026 GA28,secure,2015-03-28T08:17:37.001Z,236.7454109,2.9911836,0.100,23.10,r,9.9,c4d_150328_081908_ooi_r,,
2026 GA28,secure,2016-06-08T03:12:53.181Z,236.6192575,2.8211895,0.111,22.98,r,8.4,c4d_160608_031417_ooi_r,,
2026 GB24,secure,2019-02-25T08:16:55.948Z,198.7726292,-16.9095990,0.100,23.49,i,10.2,c4d_190225_081610_ooi_i,,
2026 GB24,secure,2021-03-14T07:38:19.290Z,200.1815712,-17.0761681,0.100,22.95,i,10.3,c4d_210314_073734_ooi_i,,
2026 GB24,secure,2025-05-20T03:35:13.090Z,202.4922994,-17.0917717,0.109,23.19,r,6.1,c4d_250520_033453_ooi_r,,
2026 GB25,probable,2016-01-10T05:19:54.514Z,124.9257248,9.8389427,0.100,23.26,r,6.9,c4d_160110_052111_ooi_r,,
2026 GB25,probable,2021-01-24T05:48:30.032Z,135.2354383,8.3473003,0.100,23.58,i,8.1,c4d_210124_054702_ooi_i,,
2026 GB25,probable,2025-03-30T01:57:48.707Z,142.6892801,7.3768166,0.100,23.14,r,8.4,c4d_250330_015703_ooi_r,,
2026 GB28,probable,2019-06-02T04:58:08.221Z,238.1408808,-7.4875983,0.100,22.94,g,10.6,c4d_190602_045723_ooi_g,,
2026 GB28,probable,2021-04-23T04:21:50.642Z,241.3451755,-7.6488707,0.142,22.78,i,6.4,c4d_210423_042105_ooi_i,,
2026 GB28,probable,2024-09-02T00:07:55.566Z,243.4103855,-7.4713996,0.100,23.13,r,7.7,c4d_240902_000710_ooi_r,,
2026 GC21,probable,2025-04-04T05:35:24.126Z,167.6815586,-24.5354841,0.100,23.04,i,14.6,c4d_250404_053424_ooi_i,,
2026 GC21,probable,2025-04-07T02:06:52.635Z,167.6215954,-24.4987633,0.100,23.15,i,9.2,c4d_250407_020552_ooi_i,,
2026 GC22,secure,2015-01-28T07:46:58.813Z,196.7464076,-28.6953873,0.100,23.22,VR,25.4,c4d_150128_074904_ooi_V,,
2026 GC22,secure,2023-04-01T08:22:02.264Z,209.6639747,-33.8930876,0.100,23.00,g,8.7,c4d_230401_082117_ooi_g,,
2026 GC22,secure,2024-02-18T08:28:36.957Z,212.1979126,-34.3390023,0.100,22.77,r,19.4,c4d_240218_082744_ooi_r,,
2026 GC22,secure,2025-04-25T08:18:33.914Z,212.9114883,-34.8564120,0.107,23.09,g,6.9,c4d_250425_081733_ooi_g,,
2026 GC28,secure,2016-04-10T08:52:16.502Z,229.4398448,-1.7600080,0.100,23.41,g,7.5,c4d_160410_085514_ooi_g,,
2026 GC28,secure,2023-04-14T07:19:21.569Z,241.2889035,-5.4843512,0.114,23.33,i,6.2,c4d_230414_071836_ooi_i,,
2026 GD22,secure,2018-04-10T02:08:14.803Z,152.2509233,-8.2032490,0.100,23.28,g,12.2,c4d_180410_020544_ooi_g,,
2026 GD22,secure,2023-03-02T06:24:32.853Z,159.5757121,-12.7500813,0.106,23.73,r,5.9,c4d_230302_062347_ooi_r,,
2026 GD23,secure,2013-04-03T09:15:00.486Z,230.0020609,4.9079790,0.100,22.51,z,10.3,c4d_130403_091410_ooi_z,,
2026 GD23,secure,2014-04-22T08:52:45.424Z,230.9611955,4.4402270,0.100,22.16,i,15.0,c4d_140422_085434_ooi_i,,
2026 GD23,secure,2015-03-28T08:03:59.285Z,232.6328274,3.6086882,0.100,22.47,g,13.3,c4d_150328_080535_ooi_g,,
2026 GD23,secure,2023-05-13T06:35:47.246Z,242.0791991,-1.0944603,0.100,22.26,z,13.3,c4d_230513_063504_ooi_z,y,
2026 GD24,secure,2014-03-26T05:25:29.427Z,195.2831246,-12.6850336,0.100,23.13,VR,23.4,c4d_140326_053007_ooi_V,,
2026 GD24,secure,2015-04-18T04:50:22.457Z,196.4952344,-13.8894993,0.102,23.22,VR,9.4,c4d_150418_045130_ooi_V,,
2026 GD25,secure,2016-01-17T06:51:24.792Z,156.7468400,11.9889931,0.106,22.80,r,7.6,c4d_160117_065235_ooi_r,,
2026 GD25,secure,2017-03-06T01:44:13.031Z,157.2030053,11.9143502,0.100,22.61,z,8.3,c4d_170306_014606_ooi_z,y,
2026 GD25,secure,2023-03-01T05:29:54.100Z,165.1893370,9.1747117,0.103,23.18,i,5.9,c4d_230301_052939_ooi_i,,
2026 GE21,secure,2020-02-01T08:43:55.896Z,156.2061850,-14.3318248,0.100,22.88,g,6.9,c4d_200201_084310_ooi_g,,
2026 GE21,secure,2023-01-05T07:38:02.800Z,163.9453256,-15.0382594,0.100,23.21,i,8.0,c4d_230105_073717_ooi_i,,
2026 GE21,secure,2024-01-09T06:24:28.669Z,166.3929715,-15.2405242,0.167,23.28,g,5.3,c4d_240109_062332_ooi_g,,
2026 GE22,probable,2016-03-08T04:55:41.509Z,202.7532434,-22.0482685,0.123,23.96,VR,6.4,c4d_160308_045746_ooi_V,,
2026 GE22,probable,2019-02-26T09:03:59.100Z,207.7208988,-22.9296974,0.100,23.53,i,7.6,c4d_190226_090314_ooi_i,,
2026 GE24,secure,2015-01-28T07:01:55.785Z,194.0488545,-21.0291384,0.100,22.74,VR,34.0,c4d_150128_070402_ooi_V,,
2026 GE24,secure,2016-03-31T09:24:30.961Z,195.0775442,-21.2445625,0.100,22.48,VR,9.0,c4d_160331_092544_ooi_V,,
2026 GE24,secure,2023-06-15T01:28:36.875Z,207.8721836,-22.6070939,0.106,23.23,g,6.4,c4d_230615_012751_ooi_g,,
2026 GE28,secure,2021-04-09T08:13:25.187Z,237.0994618,-3.1444926,0.100,23.29,i,8.8,c4d_210409_081240_ooi_i,y,
2026 GE28,secure,2023-06-15T03:12:21.380Z,239.5698248,-4.4500443,0.100,23.06,g,8.2,c4d_230615_031041_ooi_g,,
2026 GF23,secure,2015-01-28T07:56:05.516Z,197.7311043,-21.2088396,0.100,22.58,VR,41.0,c4d_150128_075808_ooi_V,,
2026 GF23,secure,2016-03-08T04:46:44.884Z,199.0364655,-22.1568847,0.100,22.57,VR,22.1,c4d_160308_044847_ooi_V,,
2026 GF23,secure,2021-03-17T08:10:03.845Z,207.6360270,-26.1625569,0.100,22.77,i,14.1,c4d_210317_080918_ooi_i,,
2026 GF28,probable,2015-03-30T08:46:16.115Z,235.3561691,4.3525908,0.100,23.05,r,12.4,c4d_150330_084738_ooi_r,,
2026 GF28,probable,2016-04-09T08:47:25.957Z,236.7331665,3.8098944,0.134,23.05,g,7.6,c4d_160409_085022_ooi_g,,
2026 GF28,probable,2024-05-02T06:41:27.747Z,248.2143822,-1.0758442,0.100,23.33,r,9.7,c4d_240502_063927_ooi_r,,
2026 GG21,secure,2013-05-04T03:16:46.672Z,198.5879624,-25.3921959,0.100,22.89,r,12.5,c4d_130504_031556_ooi_r,,
2026 GG21,secure,2019-06-09T03:17:51.355Z,210.1908301,-26.0051697,0.110,22.87,g,7.4,c4d_190609_031706_ooi_g,,
2026 GG21,secure,2023-04-19T05:42:49.861Z,219.7650324,-26.5980947,0.170,22.66,g,5.3,c4d_230419_054204_ooi_g,,
2026 GG23,secure,2014-04-23T03:44:44.628Z,210.2593331,-6.8090896,0.100,22.87,VR,8.4,c4d_140423_034557_ooi_V,,
2026 GG23,secure,2015-04-15T05:17:14.780Z,211.8135911,-7.2570310,0.100,22.87,r,12.5,c4d_150415_051823_ooi_r,,
2026 GG23,secure,2016-04-09T05:54:25.123Z,213.3159044,-7.6800070,0.100,22.86,r,9.7,c4d_160409_055603_ooi_r,,
2026 GG23,secure,2026-03-12T08:43:37.718Z,227.9724742,-11.4014042,0.100,23.12,i,6.9,c4d_260312_084312_ooi_i,,y
2026 GG25,secure,2018-03-16T03:14:21.780Z,157.0119383,17.3231335,0.100,23.07,r,7.2,c4d_180316_031346_ooi_r,,
2026 GG25,secure,2020-03-17T04:09:29.266Z,159.9926041,16.3543348,0.100,22.93,i,10.6,c4d_200317_040856_ooi_i,,
2026 GG25,secure,2021-02-22T05:33:50.645Z,161.9603782,15.6666460,0.100,23.29,i,11.7,c4d_210222_053159_ooi_i,,
2026 GG25,secure,2025-05-16T23:48:48.768Z,166.5797302,13.9301216,0.121,23.11,r,5.4,c4d_250516_234828_ooi_r,,
2026 GG26,probable,2017-01-31T08:59:48.637Z,179.6207529,-32.3979956,0.104,23.48,r,6.5,c4d_170131_090124_ooi_r,,
2026 GG26,probable,2018-04-21T02:18:12.141Z,179.5326095,-32.6850756,0.100,23.05,g,10.3,c4d_180421_021612_ooi_g,,
2026 GG28,secure,2014-04-30T09:51:22.096Z,228.8990188,-12.9177628,0.100,23.20,VR,10.4,c4d_140430_095446_ooi_V,,
2026 GG28,secure,2023-06-15T05:08:37.135Z,240.9505255,-12.3586785,0.100,23.42,r,9.5,c4d_230615_050709_ooi_r,,
2026 GH21,secure,2019-06-06T02:08:41.259Z,189.0092024,-24.8350396,0.104,22.83,g,8.4,c4d_190606_020756_ooi_g,,
2026 GH21,secure,2021-03-18T05:21:38.058Z,193.6347633,-27.9393674,0.100,22.91,i,17.4,c4d_210318_052053_ooi_i,,
2026 GH23,probable,2021-01-23T03:21:39.232Z,141.1501509,-8.3466677,0.103,23.57,i,6.0,c4d_210123_032054_ooi_i,,
2026 GH23,probable,2023-03-02T06:21:55.435Z,142.8035448,-9.7831566,0.100,23.23,r,9.6,c4d_230302_062110_ooi_r,,
2026 GH24,secure,2014-03-28T09:29:02.301Z,211.3291742,-19.7160547,0.100,22.76,VR,22.0,c4d_140328_093326_ooi_V,,
2026 GH24,secure,2016-03-08T06:14:35.571Z,214.4892432,-20.9961549,0.100,22.84,VR,23.5,c4d_160308_061641_ooi_V,,
2026 GH24,secure,2025-01-12T08:11:46.489Z,227.7994743,-25.6269191,0.112,22.38,r,7.1,c4d_250112_081121_ooi_r,,
2026 GH25,secure,2014-03-24T00:11:02.334Z,155.3922790,-3.5579775,0.100,23.37,VR,12.7,c4d_140324_001400_ooi_V,,
2026 GH25,secure,2015-02-17T04:32:48.175Z,157.2329698,-3.8713960,0.100,22.34,g,7.1,c4d_150217_043421_ooi_g,,
2026 GH25,secure,2017-03-02T04:14:21.888Z,159.4980817,-3.7832278,0.100,23.05,r,8.6,c4d_170302_041531_ooi_r,,
2026 GJ24,secure,2014-04-23T01:43:34.681Z,207.2810864,-8.0633990,0.100,22.55,VR,11.3,c4d_140423_014447_ooi_V,,
2026 GJ24,secure,2015-04-18T07:39:10.203Z,208.7267008,-8.6856385,0.100,22.50,VR,9.8,c4d_150418_074020_ooi_V,,
2026 GJ24,secure,2023-05-09T05:30:45.918Z,219.4051093,-13.1053446,0.100,22.94,z,6.7,c4d_230509_053000_ooi_z,,
2026 GJ27,probable,2014-06-23T01:30:31.839Z,183.9527810,-30.6363507,0.100,23.42,r,12.7,c4d_140623_013212_ooi_r,,
2026 GJ27,probable,2016-03-07T08:15:33.480Z,189.5300153,-33.2811372,0.100,23.26,VR,22.9,c4d_160307_081738_ooi_V,,
2026 GJ27,probable,2023-04-01T08:30:17.731Z,203.9742042,-37.5374574,0.100,23.48,g,6.0,c4d_230401_082932_ooi_g,,
2026 GK23,probable,2016-05-01T05:35:14.787Z,214.0590915,-9.8544470,0.100,23.05,VR,8.7,c4d_160501_053625_ooi_V,,
2026 GK23,probable,2019-02-27T08:59:31.769Z,219.0173272,-11.6788016,0.100,23.20,i,10.3,c4d_190227_085846_ooi_i,,
2026 GK27,secure,2013-05-03T05:17:43.705Z,199.4183774,-29.2393694,0.100,22.35,r,13.3,c4d_130503_051653_ooi_r,,
2026 GK27,secure,2025-05-22T07:07:49.409Z,218.7048500,-34.9700230,0.100,22.73,i,7.9,c4d_250522_070659_ooi_i,,
2026 GM21,secure,2015-02-18T01:13:47.878Z,142.3396557,-4.6363088,0.100,22.10,g,11.8,c4d_150218_011520_ooi_g,,
2026 GM21,secure,2015-02-22T04:12:57.208Z,142.2455244,-4.6021334,0.100,22.62,g,10.0,c4d_150222_041432_ooi_g,,
2026 GM21,secure,2015-02-24T03:41:28.821Z,142.2011204,-4.5848772,0.100,22.54,g,12.7,c4d_150224_034302_ooi_g,,
2026 GM21,secure,2015-03-14T02:00:36.127Z,141.8303924,-4.4101619,0.100,22.82,r,14.2,c4d_150314_020210_ooi_r,,
2026 GM21,secure,2015-03-14T03:41:55.181Z,141.8290274,-4.4094113,0.100,22.73,g,11.2,c4d_150314_034328_ooi_g,,
2026 GM21,secure,2017-03-01T01:06:14.935Z,145.8242237,-6.1254345,0.100,22.71,r,11.7,c4d_170301_010756_ooi_r,,
2026 GM21,secure,2017-03-02T01:38:07.808Z,145.8019702,-6.1157217,0.100,22.84,r,9.5,c4d_170302_013924_ooi_r,,
2026 GM21,secure,2018-02-11T06:36:00.532Z,148.0827594,-7.0455545,0.100,22.87,r,10.9,c4d_180211_063538_ooi_r,,
2026 GM21,secure,2019-02-16T02:49:52.080Z,149.8136675,-7.7731630,0.100,22.91,i,8.4,c4d_190216_024907_ooi_i,,
2026 GM23,secure,2015-06-14T00:35:19.426Z,220.6034395,-11.5120232,0.142,22.89,r,7.6,c4d_150614_003651_ooi_r,,
2026 GM23,secure,2016-03-07T09:29:20.725Z,223.5150931,-12.4179304,0.100,22.76,VR,33.5,c4d_160307_093126_ooi_V,,
2026 GM23,secure,2025-05-20T08:29:56.307Z,234.4331777,-15.3325265,0.114,22.25,r,7.1,c4d_250520_082936_ooi_r,y,
2026 GM25,probable,2021-02-04T03:29:16.069Z,168.5050215,-24.5616847,0.115,23.47,i,5.8,c4d_210204_032831_ooi_i,y,
2026 GM25,probable,2023-03-03T07:51:36.321Z,171.2028585,-26.3138151,0.100,23.48,r,8.6,c4d_230303_075051_ooi_r,,
2026 GM27,secure,2013-04-15T04:47:59.255Z,211.1508708,-7.0148388,0.100,23.18,i,6.6,c4d_130415_044740_ooi_i,,
2026 GM27,secure,2015-04-15T05:20:57.625Z,213.6611274,-7.9391208,0.100,23.06,r,11.3,c4d_150415_052209_ooi_r,,
2026 GM27,secure,2025-02-03T08:44:38.853Z,226.7157167,-12.4777214,0.114,23.30,i,5.3,c4d_250203_084413_ooi_i,,
2026 GN21,secure,2017-03-03T07:38:33.011Z,198.7309405,-9.1112460,0.100,22.82,g,9.6,c4d_170303_074020_ooi_g,,
2026 GN21,secure,2018-01-24T09:02:26.953Z,200.5688017,-10.3685011,0.100,22.37,i,8.7,c4d_180124_090209_ooi_i,,
2026 GN21,secure,2021-03-25T08:58:06.439Z,204.5353061,-13.9143313,0.119,22.55,g,6.4,c4d_210325_085751_ooi_g,,
2026 GN21,secure,2023-03-29T09:05:06.267Z,207.7323918,-16.3579584,0.100,22.57,g,8.3,c4d_230329_090421_ooi_g,,
2026 GN22,probable,2014-03-27T04:05:32.612Z,182.6349194,-16.7836638,0.100,23.43,VR,29.1,c4d_140327_040945_ooi_V,,
2026 GN22,probable,2025-05-20T02:50:23.159Z,199.4573728,-20.0628106,0.136,23.38,r,5.2,c4d_250520_025003_ooi_r,,
2026 GN25,secure,2021-03-25T03:02:40.883Z,164.9126957,-25.5092566,0.100,24.08,i,7.5,c4d_210325_030048_ooi_i,,
2026 GN25,secure,2022-02-25T01:32:06.951Z,167.4842288,-26.1566814,0.100,23.65,r,9.7,c4d_220225_012906_ooi_r,,
2026 GN25,secure,2023-03-02T07:41:27.904Z,169.3042491,-26.4874803,0.100,23.63,r,6.7,c4d_230302_074042_ooi_r,,
2026 GN26,secure,2015-04-18T01:34:19.406Z,190.1755286,-13.9204914,0.100,22.93,VR,8.4,c4d_150418_013529_ooi_V,,
2026 GN26,secure,2019-02-09T09:02:56.713Z,200.0270513,-18.8581440,0.100,22.72,g,8.7,c4d_190209_090211_ooi_g,,
2026 GN26,secure,2021-03-17T08:22:16.917Z,203.9206078,-21.0203760,0.100,23.04,i,8.3,c4d_210317_082131_ooi_i,,
2026 GN27,secure,2013-04-19T08:35:38.297Z,208.5708618,-6.0467321,0.100,22.69,r,9.3,c4d_130419_083508_ooi_r,,
2026 GN27,secure,2015-04-15T05:12:29.393Z,211.6826317,-6.2402577,0.100,23.02,r,9.8,c4d_150415_051338_ooi_r,,
2026 GN27,secure,2025-05-21T07:58:51.430Z,225.6491170,-6.4661569,0.142,22.67,r,5.2,c4d_250521_075831_ooi_r,,
2026 GO22,secure,2014-04-24T06:53:23.019Z,216.6779370,-11.2999233,0.100,22.93,VR,10.4,c4d_140424_065435_ooi_V,,
2026 GO22,secure,2019-05-14T03:05:32.126Z,223.9999146,-14.7690782,0.100,22.88,i,8.2,c4d_190514_030447_ooi_i,,
2026 GO22,secure,2020-02-04T08:29:41.567Z,226.7208358,-15.7568756,0.100,22.97,r,9.2,c4d_200204_082920_ooi_r,,
2026 GO22,secure,2023-04-20T08:22:56.786Z,230.7644596,-17.5272946,0.113,22.90,g,6.1,c4d_230420_082211_ooi_g,,
2026 GO25,probable,2023-03-29T06:12:39.312Z,187.9905334,-19.0224996,0.100,23.57,r,7.4,c4d_230329_061154_ooi_r,,
2026 GO25,probable,2024-03-16T04:39:26.126Z,189.4441256,-19.9552008,0.100,23.07,g,7.0,c4d_240316_043856_ooi_g,,
2026 GO27,probable,2015-01-28T08:20:17.197Z,201.2100813,-26.2966948,0.100,23.74,VR,14.0,c4d_150128_082222_ooi_V,,
2026 GO27,probable,2016-03-08T04:25:02.943Z,203.1099366,-26.9181384,0.100,23.40,VR,12.1,c4d_160308_042708_ooi_V,,
2026 GO27,probable,2021-03-27T06:35:20.879Z,214.6097315,-28.9256314,0.110,23.58,i,5.5,c4d_210327_063414_ooi_i,,
2026 GP23,probable,2013-04-08T07:08:44.969Z,203.8186830,-29.5576859,0.107,23.45,g,6.5,c4d_130408_070704_ooi_g,,
2026 GP23,probable,2016-03-08T05:35:09.553Z,209.8606821,-31.0380337,0.100,23.63,VR,9.6,c4d_160308_053716_ooi_V,,
2026 GQ21,secure,2021-03-25T09:40:23.786Z,237.2524616,-10.4505265,0.100,23.43,i,8.1,c4d_210325_093929_ooi_i,,
2026 GQ21,secure,2022-04-26T05:57:47.606Z,238.5257077,-10.1670765,0.104,23.87,VR,9.3,c4d_220426_055337_ooi_V,,
2026 GQ21,secure,2023-04-19T08:44:08.158Z,240.4280153,-10.1618106,0.116,23.19,r,6.9,c4d_230419_084323_ooi_r,,
2026 GQ23,secure,2015-04-06T04:15:58.343Z,149.0276137,-13.3007626,0.100,22.86,i,7.8,c4d_150406_041753_ooi_i,,
2026 GQ23,secure,2021-12-03T07:27:35.494Z,160.3181064,-15.1804076,0.100,22.61,g,10.4,c4d_211203_072650_ooi_g,,
2026 GQ23,secure,2023-11-12T08:20:43.793Z,163.0572771,-15.3299487,0.188,22.77,g,7.5,c4d_231112_081903_ooi_g,y,
2026 GQ23,secure,2024-01-18T03:56:33.761Z,163.0393819,-15.8097860,0.133,22.91,z,5.4,c4d_240118_035520_ooi_z,,
2026 GR20,secure,2014-03-24T23:59:26.889Z,159.6053853,-7.0525049,0.159,22.81,VR,18.0,c4d_140325_000159_ooi_V,,
2026 GR20,secure,2021-02-25T04:07:33.814Z,173.9606896,-18.8256468,0.100,22.70,i,21.1,c4d_210225_040516_ooi_i,,
2026 GR20,secure,2023-04-29T00:39:28.230Z,176.6066363,-21.4981124,0.100,22.34,z,12.7,c4d_230429_003843_ooi_z,,
2026 GR20,secure,2024-01-12T07:13:13.926Z,181.6654019,-23.5702899,0.100,22.51,r,13.6,c4d_240112_071253_ooi_r,,
2026 GR22,secure,2015-04-18T03:03:31.347Z,193.5604294,-16.2938514,0.100,22.52,VR,12.6,c4d_150418_030441_ooi_V,,
2026 GR22,secure,2019-02-25T09:33:22.712Z,200.4283869,-19.0937191,0.100,22.50,i,14.8,c4d_190225_093237_ooi_i,,
2026 GR22,secure,2024-01-09T08:01:08.494Z,207.8703748,-21.6675220,0.100,22.42,z,7.2,c4d_240109_080028_ooi_z,,
2026 GR25,probable,2023-03-03T08:44:56.702Z,177.6683331,-19.3285703,0.100,23.60,r,8.6,c4d_230303_084411_ooi_r,,
2026 GR27,secure,2015-04-26T03:15:08.437Z,205.7801114,-14.7914609,0.100,23.73,VR,9.6,c4d_150426_031828_ooi_V,,
2026 GR27,secure,2016-03-06T06:32:07.146Z,208.7347873,-16.1082231,0.100,23.72,VR,11.9,c4d_160306_063410_ooi_V,,
2026 GR27,secure,2023-04-17T08:01:40.717Z,222.4108077,-22.8149765,0.139,23.22,r,5.8,c4d_230417_080055_ooi_r,,
2026 GS21,secure,2023-03-02T07:02:29.621Z,157.9935842,-14.5895868,0.100,23.22,r,9.0,c4d_230302_070144_ooi_r,,
2026 GS21,secure,2024-01-08T06:14:08.235Z,160.7151299,-14.8369660,0.163,23.13,g,5.3,c4d_240108_061303_ooi_g,,
2026 GS23,secure,2013-04-15T06:26:29.080Z,211.3632754,-22.0936453,0.100,22.37,g,13.3,c4d_130415_062526_ooi_g,,
2026 GS23,secure,2014-04-26T03:04:49.227Z,212.8493354,-22.4798875,0.100,22.43,VR,10.4,c4d_140426_030603_ooi_V,,
2026 GS23,secure,2019-05-13T05:11:02.221Z,220.7610819,-24.3085112,0.100,22.48,i,13.2,c4d_190513_051017_ooi_i,,
2026 GS26,probable,2016-03-07T07:57:38.635Z,189.0587819,-31.0739270,0.100,23.09,VR,27.5,c4d_160307_075946_ooi_V,,
2026 GS26,probable,2020-02-02T08:11:45.098Z,195.7910403,-33.9896245,0.100,23.25,r,9.1,c4d_200202_081117_ooi_r,,
2026 GS26,probable,2022-05-27T04:57:36.885Z,196.9025673,-35.0318301,0.100,23.15,g,7.4,c4d_220527_045706_ooi_g,,
2026 GS27,secure,2015-06-08T03:43:07.741Z,196.2596091,-25.8788498,0.100,22.96,r,11.1,c4d_150608_034511_ooi_r,,
2026 GS27,secure,2016-03-08T04:13:04.591Z,200.9983560,-27.2183340,0.100,23.02,VR,18.3,c4d_160308_041510_ooi_V,,
2026 GT21,probable,2013-06-08T23:31:27.084Z,202.1319635,-1.9853946,0.100,23.19,i,11.3,c4d_130608_232857_ooi_i,,
2026 GT21,probable,2014-04-25T01:20:01.898Z,204.4539316,-2.8825474,0.100,22.86,VR,11.7,c4d_140425_012114_ooi_V,,
2026 GT21,probable,2017-03-05T07:45:11.662Z,210.1580994,-5.3435315,0.100,23.68,g,8.1,c4d_170305_074731_ooi_g,,
2026 GT21,probable,2026-03-12T08:40:57.782Z,224.4259722,-11.1318048,0.100,23.01,i,9.2,c4d_260312_084032_ooi_i,,y
2026 GT27,secure,2014-04-23T05:37:13.239Z,213.7468390,-17.5145111,0.100,23.11,VR,9.5,c4d_140423_053827_ooi_V,,
2026 GT27,secure,2015-01-27T08:52:50.163Z,216.0556042,-18.2793058,0.100,23.22,VR,18.8,c4d_150127_085454_ooi_V,,
2026 GT27,secure,2016-05-03T07:10:22.570Z,216.3064995,-18.6380425,0.100,22.86,VR,11.0,c4d_160503_071134_ooi_V,,
2026 GU20,probable,2013-01-06T05:37:26.681Z,122.1152002,0.3547902,0.100,22.62,r,11.5,c4d_130106_053656_ooi_r,,
2026 GU20,probable,2018-02-14T04:50:27.287Z,128.7600998,1.2713607,0.100,22.51,r,18.0,c4d_180214_044951_ooi_r,,
2026 GU20,probable,2020-02-28T00:46:56.087Z,131.3489340,1.6399705,0.100,22.74,r,12.2,c4d_200228_004626_ooi_r,,
2026 GU20,probable,2024-02-20T00:56:27.360Z,136.8930387,2.0594970,0.100,22.65,r,7.7,c4d_240220_005512_ooi_r,,
2026 GU23,secure,2013-04-16T01:45:19.989Z,204.1224450,-18.3653340,0.100,23.15,r,8.8,c4d_130416_014449_ooi_r,y,
2026 GU23,secure,2014-04-24T00:12:04.134Z,205.1231002,-19.0553780,0.100,22.83,VR,10.1,c4d_140424_001315_ooi_V,,
2026 GU23,secure,2015-01-27T08:08:15.013Z,207.4467781,-19.9417588,0.100,22.93,VR,21.3,c4d_150127_081020_ooi_V,,
2026 GU23,secure,2023-06-15T02:26:38.261Z,214.7009175,-24.8333722,0.100,23.15,r,8.8,c4d_230615_022616_ooi_r,,
2026 GV21,secure,2014-05-05T06:07:15.811Z,211.7166427,3.9662502,0.124,23.35,VR,6.0,c4d_140505_060829_ooi_V,,
2026 GV21,secure,2017-03-26T05:47:17.971Z,216.4670297,-0.5863593,0.100,23.56,VR,21.6,c4d_170326_055127_ooi_V,,
2026 GV21,secure,2022-05-23T06:56:34.930Z,221.6759981,-7.3705926,0.107,23.51,i,5.9,c4d_220523_065549_ooi_i,,
2026 GV27,secure,2014-05-04T03:22:22.181Z,219.4790273,-15.6459979,0.100,23.86,VR,10.9,c4d_140504_032545_ooi_V,,
2026 GV27,secure,2023-04-20T07:44:15.232Z,229.5880685,-14.0437756,0.100,23.40,r,7.1,c4d_230420_074330_ooi_r,,
2026 GW22,probable,2015-01-27T07:07:47.456Z,193.7183124,-39.3835500,0.100,23.09,VR,19.9,c4d_150127_070953_ooi_V,,
2026 GW22,probable,2018-04-15T08:42:59.138Z,199.3563358,-41.6135463,0.112,22.92,r,9.2,c4d_180415_084029_ooi_r,,
2026 GX21,secure,2014-04-26T03:38:10.324Z,213.5358126,-18.1319326,0.100,22.62,VR,10.9,c4d_140426_033925_ooi_V,,
2026 GX21,secure,2015-01-27T08:55:48.454Z,216.2151439,-18.7443894,0.100,22.96,VR,21.7,c4d_150127_085754_ooi_V,,
2026 GX21,secure,2016-05-01T06:19:33.877Z,216.7080552,-18.7827427,0.100,22.78,VR,11.0,c4d_160501_062044_ooi_V,,
2026 GX21,secure,2023-04-19T07:30:39.829Z,228.7658123,-20.8247693,0.157,22.97,g,5.6,c4d_230419_072954_ooi_g,,
2026 GX26,probable,2021-03-26T06:11:41.465Z,209.6367425,-2.1613452,0.188,23.68,i,7.3,c4d_210326_060927_ooi_i,,
2026 GX26,probable,2025-06-02T04:10:03.598Z,214.4714114,-5.0025514,0.100,23.38,i,7.5,c4d_250602_040923_ooi_i,,
2026 GY20,secure,2015-03-30T04:26:12.495Z,196.3851217,-0.4138741,0.100,22.71,z,7.5,c4d_150330_042734_ooi_z,,
2026 GY20,secure,2016-04-08T04:46:26.631Z,198.6241303,-1.1831077,0.102,22.45,g,8.7,c4d_160408_044752_ooi_g,,
2026 GY20,secure,2017-03-01T07:18:54.237Z,201.9493782,-2.4644624,0.100,22.89,r,9.8,c4d_170301_072014_ooi_r,,
2026 GY20,secure,2025-01-28T08:39:04.564Z,221.2882010,-9.0235513,0.100,23.07,i,7.5,c4d_250128_083839_ooi_i,,
2026 GY26,secure,2013-04-16T01:45:19.989Z,204.3908962,-17.6144610,0.100,22.79,r,12.9,c4d_130416_014449_ooi_r,,
2026 GY26,secure,2014-04-22T23:47:35.191Z,205.5603989,-18.4069842,0.100,22.80,VR,7.4,c4d_140422_234848_ooi_V,,
2026 GY26,secure,2015-01-27T08:17:11.018Z,207.9805579,-19.3651123,0.100,23.07,VR,17.9,c4d_150127_081923_ooi_V,,
2026 GY26,secure,2023-04-20T06:07:06.749Z,216.6264777,-24.7789179,0.100,23.16,r,8.3,c4d_230420_060621_ooi_r,,
2026 GY27,secure,2016-06-07T01:51:05.626Z,219.9734380,1.8018330,0.104,22.98,r,8.0,c4d_160607_015222_ooi_r,,y
2026 GY27,secure,2017-03-01T09:07:57.065Z,224.4776054,0.3853115,0.100,22.45,g,7.4,c4d_170301_090942_ooi_g,,
2026 GY27,secure,2018-08-12T01:01:05.143Z,224.4475074,0.4096816,0.100,22.99,r,8.6,c4d_180812_010045_ooi_r,,
2026 GY27,secure,2023-04-19T08:34:09.690Z,239.2990390,-2.2209333,0.100,22.83,r,8.9,c4d_230419_083324_ooi_r,,
2026 GZ25,secure,2015-05-31T23:02:23.190Z,185.4875735,-10.2054673,0.100,22.66,r,8.5,c4d_150531_230544_ooi_r,,
2026 GZ25,secure,2016-03-29T08:25:02.255Z,187.7321018,-11.7582144,0.100,22.33,VR,8.4,c4d_160329_082612_ooi_V,,
2026 GZ25,secure,2019-02-10T08:32:04.380Z,192.3391409,-15.2449410,0.100,22.63,g,11.6,c4d_190210_083119_ooi_g,,
2026 GZ25,secure,2024-01-11T07:34:15.222Z,198.8195828,-20.3116019,0.100,22.87,r,10.1,c4d_240111_073340_ooi_r,,
2026 GZ26,secure,2016-03-31T09:01:42.566Z,192.1331383,-17.0830717,0.100,22.94,VR,6.9,c4d_160331_090251_ooi_V,,
2026 GZ26,secure,2019-02-10T08:55:56.840Z,201.4662115,-19.4548994,0.100,23.22,g,8.6,c4d_190210_085511_ooi_g,,
2026 GZ26,secure,2021-03-17T08:24:15.027Z,206.5270926,-20.5602904,0.100,23.10,i,8.9,c4d_210317_082330_ooi_i,,
2026 GZ26,secure,2023-07-03T02:18:20.259Z,209.9036377,-20.5400306,0.110,23.30,z,5.4,c4d_230703_021626_ooi_z,,
2026 GZ27,secure,2015-03-29T07:33:05.868Z,227.1996757,12.3782484,0.100,22.88,r,11.8,c4d_150329_073427_ooi_r,,
2026 GZ27,secure,2019-03-06T08:06:16.322Z,233.5408972,7.4477337,0.100,22.82,r,11.9,c4d_190306_080551_ooi_r,,
2026 GZ28,secure,2014-05-27T03:22:20.794Z,231.2735503,0.5651536,0.100,23.08,g,10.4,c4d_140527_032528_ooi_g,,
2026 GZ28,secure,2015-03-30T07:25:08.991Z,234.2479154,0.0161759,0.100,23.04,r,9.5,c4d_150330_072638_ooi_r,,
2026 GZ28,secure,2016-04-09T07:03:50.806Z,235.9502662,0.0534485,0.115,22.79,g,7.9,c4d_160409_070612_ooi_g,,
2026 HA17,secure,2021-03-27T07:45:10.161Z,213.7485362,-6.8144977,0.102,23.23,i,6.3,c4d_210327_074355_ooi_i,,
2026 HA17,secure,2024-04-03T06:40:53.999Z,221.2346193,-9.1784582,0.100,23.09,r,9.4,c4d_240403_064028_ooi_r,,
2026 HA20,secure,2017-05-01T02:14:37.173Z,210.2591616,-10.8845056,0.100,23.05,VR,16.7,c4d_170501_021642_ooi_V,,
2026 HA20,secure,2021-04-30T07:24:19.794Z,218.9181388,-11.1540448,0.108,22.68,i,6.7,c4d_210430_072333_ooi_i,,
2026 HB20,probable,2015-04-13T06:48:27.464Z,186.2169155,-9.8427163,0.100,23.11,VR,12.9,c4d_150413_065328_ooi_V,,
2026 HB20,probable,2019-02-10T08:36:04.626Z,194.3977373,-15.1537156,0.100,22.90,g,11.4,c4d_190210_083519_ooi_g,,
2026 HB20,probable,2021-05-02T03:58:40.608Z,196.3698741,-17.1627594,0.112,22.81,i,5.8,c4d_210502_035753_ooi_i,,
2026 HB22,secure,2016-03-10T09:10:26.493Z,220.4073355,8.0615627,0.100,22.50,r,16.7,c4d_160310_091211_ooi_r,,
2026 HB22,secure,2017-03-02T09:07:38.236Z,222.4015171,6.8619297,0.100,22.24,r,18.7,c4d_170302_090847_ooi_r,,
2026 HB22,secure,2018-03-18T08:40:28.245Z,224.1537184,5.9237818,0.100,22.49,g,12.7,c4d_180318_083918_ooi_g,,
2026 HB22,secure,2025-05-20T08:11:52.376Z,236.7908242,-1.8849966,0.138,22.03,r,6.9,c4d_250520_081132_ooi_r,,
2026 HC20,secure,2017-03-25T06:18:39.107Z,214.6067255,-0.9100614,0.100,23.62,VR,18.0,c4d_170325_062404_ooi_V,,
2026 HC20,secure,2025-03-29T08:36:47.986Z,227.9079426,-8.0399651,0.100,23.16,i,6.3,c4d_250329_083622_ooi_i,,
2026 HC21,probable,2021-03-12T08:13:24.627Z,200.5520459,-20.0958322,0.100,23.52,g,6.6,c4d_210312_081154_ooi_g,,
2026 HC21,probable,2021-04-04T07:35:30.120Z,200.1000070,-19.9561153,0.100,23.93,i,5.8,c4d_210404_073434_ooi_i,,
2026 HD19,secure,2022-05-23T07:00:32.614Z,224.3192551,-8.8226962,0.100,23.25,i,6.7,c4d_220523_065947_ooi_i,,
2026 HD19,secure,2025-06-03T03:51:17.808Z,227.5956964,-10.7428662,0.100,23.36,i,6.4,c4d_250603_035052_ooi_i,,
2026 HE17,secure,2014-04-24T01:31:41.914Z,204.2472108,-5.0951178,0.100,23.20,VR,7.6,c4d_140424_013253_ooi_V,,
2026 HE17,secure,2018-05-16T02:02:46.589Z,213.7066534,-7.3820692,0.100,22.38,g,7.9,c4d_180516_020106_ooi_g,,
2026 HE17,secure,2021-05-15T04:47:08.040Z,221.1646820,-9.0764187,0.100,23.20,i,6.2,c4d_210515_044643_ooi_i,,
2026 HE19,secure,2015-01-30T08:30:45.380Z,222.5708774,-16.2301419,0.100,23.47,VR,13.0,c4d_150130_083250_ooi_V,,
2026 HE19,secure,2016-03-07T08:35:30.631Z,223.8094719,-16.6756975,0.100,23.43,VR,17.6,c4d_160307_083736_ooi_V,,
2026 HE19,secure,2021-06-07T03:39:20.053Z,228.8966812,-18.4784716,0.100,23.35,VR,31.6,c4d_210607_033547_ooi_V,,
2026 HE19,secure,2023-04-16T07:59:54.212Z,232.6063631,-19.5362121,0.100,22.98,r,8.4,c4d_230416_075909_ooi_r,,
2026 HF17,secure,2020-02-12T08:42:05.344Z,234.7732870,-9.9541107,0.100,22.93,i,5.8,c4d_200212_084120_ooi_i,,
2026 HF17,secure,2023-06-16T04:39:40.785Z,239.1915410,-10.0638084,0.127,23.19,g,5.7,c4d_230616_043800_ooi_g,,
2026 HF18,secure,2016-04-10T05:00:03.205Z,208.2494388,-5.8537955,0.100,22.61,r,10.4,c4d_160410_050125_ooi_r,,
2026 HF18,secure,2017-03-27T09:46:02.346Z,210.1059876,-6.5351525,0.100,23.23,z,9.6,c4d_170327_094800_ooi_z,,
2026 HF18,secure,2025-02-06T08:55:56.706Z,223.1316460,-11.0250179,0.100,23.56,i,6.2,c4d_250206_085531_ooi_i,,
2026 HF18,secure,2026-03-12T08:40:57.782Z,224.5961592,-11.4061771,0.100,23.40,i,7.1,c4d_260312_084032_ooi_i,,y
2026 HF20,secure,2015-06-12T03:18:46.332Z,226.2839799,-2.9306444,0.100,23.30,r,10.5,c4d_150612_032149_ooi_r,,
2026 HF20,secure,2023-05-14T07:00:52.928Z,239.8383452,-3.9925507,0.100,23.17,z,6.3,c4d_230514_065946_ooi_z,,
2026 HF22,secure,2014-04-30T08:17:00.221Z,229.5467527,-15.0713332,0.100,23.72,VR,9.3,c4d_140430_082022_ooi_V,,
2026 HF22,secure,2015-05-24T03:26:57.316Z,230.7821049,-14.8316826,0.100,23.57,VR,8.2,c4d_150524_032805_ooi_V,,
2026 HG17,secure,2013-04-03T07:54:37.235Z,214.2034239,4.3901996,0.100,22.71,z,13.6,c4d_130403_075347_ooi_z,,
2026 HG17,secure,2016-06-07T02:18:21.382Z,219.1037099,3.0259294,0.171,22.11,g,11.4,c4d_160607_021945_ooi_g,,
2026 HG17,secure,2025-05-20T08:52:27.972Z,239.0490714,-2.6140223,0.124,21.77,r,8.1,c4d_250520_085207_ooi_r,,
2026 HG20,secure,2014-03-27T02:48:26.160Z,192.9882555,-20.1949929,0.100,23.59,VR,15.5,c4d_140327_025239_ooi_V,,
2026 HG20,secure,2015-01-28T07:01:55.785Z,195.3228651,-20.5043643,0.100,23.66,VR,16.2,c4d_150128_070402_ooi_V,y,
2026 HG20,secure,2017-01-27T08:07:49.133Z,198.5865174,-20.7788177,0.100,23.48,VR,14.0,c4d_170127_080956_ooi_V,,
2026 HH19,secure,2016-03-07T08:32:33.048Z,224.4481601,-16.4894385,0.100,22.72,VR,25.4,c4d_160307_083436_ooi_V,,
2026 HH19,secure,2019-02-28T08:34:24.250Z,228.3189935,-17.7205967,0.100,22.56,g,8.1,c4d_190228_083339_ooi_g,,
2026 HH19,secure,2023-04-16T07:59:54.212Z,232.9673197,-19.1100478,0.100,23.08,r,8.5,c4d_230416_075909_ooi_r,,
2026 HH20,probable,2014-04-24T01:49:09.298Z,207.5985902,-4.2031002,0.100,23.41,VR,6.4,c4d_140424_015021_ooi_V,,
2026 HH20,probable,2016-05-01T03:26:33.996Z,210.4122638,-5.4011726,0.100,23.40,VR,7.1,c4d_160501_032745_ooi_V,,
2026 HH20,probable,2025-03-11T08:13:53.056Z,223.6662557,-10.6722883,0.101,23.74,i,5.2,c4d_250311_081328_ooi_i,,
2026 HH22,secure,2014-08-13T00:18:22.203Z,228.3303441,-2.7821018,0.102,23.28,r,7.6,c4d_140813_002001_ooi_r,,
2026 HH22,secure,2019-06-02T04:58:08.221Z,237.8932925,-7.0680476,0.100,22.79,g,8.7,c4d_190602_045723_ooi_g,,
2026 HH22,secure,2023-04-14T08:21:32.353Z,246.2648337,-10.8715011,0.100,23.32,i,7.0,c4d_230414_082047_ooi_i,,
2026 HJ17,secure,2018-03-19T09:33:22.699Z,209.6065996,-1.9435935,0.100,22.65,z,13.9,c4d_180319_093226_ooi_z,,
2026 HJ17,secure,2021-03-26T07:27:47.666Z,214.0904043,-4.7113377,0.100,22.74,i,15.9,c4d_210326_072631_ooi_i,,
2026 HJ17,secure,2025-01-28T08:39:04.564Z,220.9283514,-8.8099337,0.100,22.76,i,10.4,c4d_250128_083839_ooi_i,,
2026 HK20,secure,2014-05-25T05:02:47.202Z,222.7166489,-5.5648684,0.119,23.27,r,9.0,c4d_140525_050554_ooi_r,,
2026 HK20,secure,2019-03-01T09:08:28.347Z,228.2785068,-11.6755803,0.100,23.64,i,9.2,c4d_190301_090743_ooi_i,,
2026 HK23,secure,2014-05-27T02:47:54.990Z,229.7958768,-0.5627608,0.100,22.94,g,12.7,c4d_140527_025101_ooi_g,,
2026 HK23,secure,2015-04-12T07:07:15.195Z,233.5423029,-1.7430650,0.100,22.87,z,6.5,c4d_150412_070846_ooi_z,,
2026 HK23,secure,2016-06-07T02:55:44.304Z,234.7127712,-2.2090433,0.100,22.88,r,13.5,c4d_160607_025714_ooi_r,,
2026 HL19,secure,2014-04-23T04:51:12.839Z,213.5499870,-9.0263827,0.100,22.87,VR,12.2,c4d_140423_045226_ooi_V,,
2026 HL19,secure,2019-03-01T09:18:28.696Z,220.3745794,-11.6771385,0.184,22.80,i,14.8,c4d_190301_091743_ooi_i,,
2026 HL19,secure,2025-05-21T07:46:08.121Z,226.4117020,-13.9086388,0.100,22.71,r,6.1,c4d_250521_074548_ooi_r,,
2026 HL23,probable,2014-05-12T09:22:00.721Z,286.0208156,-39.8401042,0.100,21.28,z,15.3,c4d_140512_092309_ooi_z,,
2026 HL23,probable,2022-06-29T09:28:59.611Z,301.8863313,-43.7085031,0.100,22.00,g,12.3,c4d_220629_092814_ooi_g,,
2026 HL23,probable,2023-08-13T01:57:16.649Z,302.8078223,-44.2311699,0.100,22.12,g,9.0,c4d_230813_015631_ooi_g,y,
2026 HM22,secure,2014-04-26T08:20:47.170Z,225.4049352,-14.7581661,0.122,22.31,VR,9.1,c4d_140426_082201_ooi_V,,
2026 HM22,secure,2015-05-20T01:48:56.089Z,227.4104485,-14.3196342,0.100,22.22,VR,15.2,c4d_150520_015006_ooi_V,,
2026 HM22,secure,2019-06-01T04:50:18.140Z,237.4741080,-13.1025687,0.100,22.18,g,14.4,c4d_190601_044933_ooi_g,,
2026 HN17,secure,2014-04-23T04:00:02.628Z,210.1936987,-6.4101299,0.100,23.15,VR,7.9,c4d_140423_040113_ooi_V,,
2026 HN17,secure,2019-03-06T07:37:50.322Z,220.8890377,-8.5577203,0.100,23.13,g,8.3,c4d_190306_073707_ooi_g,,
2026 HN19,secure,2016-03-07T08:56:19.708Z,227.8620908,-13.3792202,0.100,23.10,VR,24.6,c4d_160307_085828_ooi_V,,
2026 HN19,secure,2019-08-20T02:21:12.448Z,229.6670920,-14.2944106,0.100,23.03,r,8.0,c4d_190820_022009_ooi_r,,
2026 HN19,secure,2020-02-04T08:46:38.819Z,232.8238473,-15.1393699,0.100,22.94,r,9.1,c4d_200204_084619_ooi_r,y,
2026 HN19,secure,2023-06-16T04:18:56.469Z,235.1226095,-15.9772081,0.100,23.19,g,8.1,c4d_230616_041734_ooi_g,,
2026 HN21,secure,2014-05-01T00:00:11.438Z,209.5753009,-16.7905174,0.100,23.60,VR,9.2,c4d_140501_000335_ooi_V,,
2026 HN21,secure,2015-01-30T07:21:27.303Z,211.4551015,-17.4762910,0.100,23.90,VR,9.6,c4d_150130_072338_ooi_V,,
2026 HN21,secure,2023-04-23T07:43:01.014Z,217.4692411,-20.6907011,0.124,23.68,r,5.3,c4d_230423_074216_ooi_r,,
2026 HP17,secure,2015-05-19T01:54:49.543Z,185.9582786,-16.7147258,0.100,22.32,r,11.8,c4d_150519_015555_ooi_r,,
2026 HP17,secure,2019-06-06T02:47:03.326Z,191.4184529,-20.8218244,0.100,21.64,g,23.4,c4d_190606_024618_ooi_g,,
2026 HP17,secure,2021-03-18T05:25:43.293Z,195.9802972,-23.5875135,0.100,22.21,i,28.3,c4d_210318_052458_ooi_i,,
2026 HP17,secure,2024-01-14T07:14:22.468Z,201.4833364,-26.3804824,0.100,21.87,g,18.4,c4d_240114_071254_ooi_g,,
2026 HP22,secure,2024-09-02T00:10:18.619Z,248.8773342,-9.0736051,0.100,23.00,r,8.0,c4d_240902_000933_ooi_r,,
2026 HP22,secure,2025-05-24T05:15:08.337Z,252.1488023,-9.9971580,0.100,22.73,r,16.9,c4d_250524_051423_ooi_r,,
2026 HR19,secure,2016-01-13T07:00:35.539Z,143.6144459,7.7144862,0.100,23.59,r,7.3,c4d_160113_070228_ooi_r,,
2026 HR19,secure,2023-01-27T05:23:21.244Z,149.1253296,2.4574635,0.100,23.33,r,8.3,c4d_230127_052238_ooi_r,,
2026 HR19,secure,2024-02-15T06:30:56.702Z,149.6000086,1.7837952,0.100,23.40,r,9.1,c4d_240215_063013_ooi_r,,
2026 HR19,secure,2026-04-15T01:14:37.769Z,150.3199314,0.6317711,0.100,23.30,r,8.0,c4d_260415_011352_ooi_r,,y
2026 HS17,secure,2023-05-13T07:55:50.964Z,248.0200297,-9.2085220,0.100,22.80,z,11.7,c4d_230513_075404_ooi_z,,
2026 HS17,secure,2025-05-21T09:35:22.022Z,251.5180015,-9.5773458,0.115,22.76,r,5.7,c4d_250521_093502_ooi_r,y,
2026 HT19,secure,2013-05-05T01:57:06.426Z,212.8029564,-30.6119091,0.100,22.59,r,12.3,c4d_130505_015551_ooi_r,,
2026 HT19,secure,2017-04-06T02:46:05.947Z,217.8966113,-31.9534775,0.100,22.45,z,7.7,c4d_170406_024756_ooi_z,,
2026 HT21,secure,2013-04-01T07:30:39.794Z,210.6300375,7.8016582,0.100,22.73,z,9.4,c4d_130401_072949_ooi_z,,
2026 HT21,secure,2015-03-30T06:33:28.776Z,213.6869858,5.8690370,0.100,22.75,z,11.9,c4d_150330_063500_ooi_z,,
2026 HT21,secure,2017-03-02T08:39:41.548Z,217.0658087,3.6947523,0.100,22.44,g,9.3,c4d_170302_084109_ooi_g,,
2026 HU19,secure,2015-06-13T23:45:43.831Z,220.0886377,-9.2088433,0.108,22.74,g,8.3,c4d_150613_234845_ooi_g,,
2026 HU19,secure,2022-04-24T08:38:58.822Z,227.1862970,-11.1706353,0.100,22.91,r,7.8,c4d_220424_083833_ooi_r,,
2026 HV19,probable,2021-03-17T08:56:25.698Z,210.8512005,-17.5189841,0.112,23.61,i,5.5,c4d_210317_085540_ooi_i,,
2026 HV19,probable,2023-04-01T07:38:32.832Z,212.2942083,-18.4285887,0.100,23.42,r,7.5,c4d_230401_073747_ooi_r,y,
2026 HV22,secure,2021-07-23T02:03:52.575Z,244.9208453,-7.4892138,0.116,22.78,r,5.3,c4d_210723_020302_ooi_r,,
2026 HV22,secure,2023-05-13T07:35:43.776Z,249.7561951,-7.2203103,0.136,23.42,z,5.2,c4d_230513_073412_ooi_z,,
2026 HW17,probable,2013-03-22T06:23:51.495Z,190.3975119,-39.6898490,0.100,23.51,r,8.9,c4d_130322_062308_ooi_r,,
2026 HW17,probable,2016-01-21T08:00:18.839Z,196.5918916,-40.5010836,0.100,23.51,VR,15.8,c4d_160121_080224_ooi_V,y,
2026 HW17,probable,2018-04-15T07:37:08.074Z,199.2683666,-41.3572302,0.100,23.36,r,9.4,c4d_180415_073438_ooi_r,,
2026 HX17,secure,2021-02-02T07:02:27.278Z,145.5007973,6.4148314,0.118,23.59,i,6.9,c4d_210202_065957_ooi_i,,
2026 HX17,secure,2024-12-27T07:27:42.132Z,151.8597015,1.6658549,0.100,24.01,i,6.6,c4d_241227_072657_ooi_i,,
2026 HX17,secure,2025-01-01T07:02:52.103Z,151.7997747,1.6610732,0.100,23.53,r,7.3,c4d_250101_070217_ooi_r,,
2026 HX18,secure,2014-04-24T06:07:30.055Z,213.4666004,-15.2087239,0.100,23.36,VR,7.4,c4d_140424_060843_ooi_V,,
2026 HX18,secure,2021-04-12T08:46:56.449Z,224.1164602,-12.3806097,0.100,23.34,i,6.8,c4d_210412_084611_ooi_i,,
2026 HY17,secure,2019-03-01T09:30:30.436Z,220.6505874,-5.7598952,0.100,23.53,i,9.0,c4d_190301_092945_ooi_i,,
2026 HY17,secure,2022-04-25T07:39:15.345Z,224.4036830,-7.4258500,0.100,23.13,VR,20.3,c4d_220425_073440_ooi_V,,
2026 HY17,secure,2023-03-25T08:47:14.533Z,226.5077989,-8.2995938,0.142,22.86,g,5.6,c4d_230325_084649_ooi_g,,
2026 HY18,secure,2014-05-01T02:40:31.288Z,216.9376785,-15.7646363,0.100,23.66,VR,12.1,c4d_140501_024352_ooi_V,,
2026 HY18,secure,2015-01-30T07:30:32.269Z,219.3207946,-16.4289487,0.100,23.86,VR,9.3,c4d_150130_073237_ooi_V,,
2026 HY19,probable,2014-03-26T05:25:29.427Z,194.5339319,-11.6609614,0.100,22.80,VR,34.3,c4d_140326_053007_ooi_V,,
2026 HY19,probable,2015-04-19T04:54:41.054Z,196.3869763,-12.0030956,0.100,22.79,VR,13.5,c4d_150419_045552_ooi_V,,
2026 HY19,probable,2018-05-03T02:38:44.278Z,203.3366885,-13.5231111,0.100,22.68,i,8.1,c4d_180503_023826_ooi_i,,
2026 HY21,probable,2021-05-02T05:55:29.559Z,224.8781098,-20.9671433,0.108,23.30,i,5.8,c4d_210502_055359_ooi_i,,
2026 HY21,probable,2023-04-23T05:41:14.135Z,229.8062636,-20.5620172,0.100,23.58,r,6.6,c4d_230423_054029_ooi_r,,
2026 HZ17,secure,2018-03-19T06:53:46.905Z,228.1733338,-5.9733927,0.100,23.31,r,9.8,c4d_180319_065324_ooi_r,,
2026 HZ17,secure,2020-02-05T08:36:54.528Z,231.2998921,-7.5759959,0.165,23.55,r,5.1,c4d_200205_083609_ooi_r,,
2026 HZ17,secure,2022-05-23T07:28:20.798Z,233.1830559,-8.4411631,0.100,23.39,i,9.2,c4d_220523_072735_ooi_i,,
2026 JB12,secure,2021-03-18T07:49:02.370Z,212.8681529,-4.2682062,0.147,23.18,i,6.0,c4d_210318_074817_ooi_i,,
2026 JB12,secure,2023-04-20T05:46:54.206Z,215.3019959,-5.2454096,0.113,23.48,r,5.9,c4d_230420_054609_ooi_r,,
2026 JD12,probable,2015-01-28T06:31:18.960Z,190.6365283,-22.3888241,0.100,22.22,VR,49.5,c4d_150128_063325_ooi_V,,
2026 JD12,probable,2020-02-10T05:35:56.700Z,197.2683464,-26.1323714,0.100,22.48,z,9.4,c4d_200210_053521_ooi_z,,
2026 JD12,probable,2021-03-27T03:53:09.243Z,198.0098523,-26.8588641,0.100,22.18,i,12.2,c4d_210327_035229_ooi_i,,
2026 JF12,secure,2016-03-07T09:26:21.884Z,223.5974220,-12.3536217,0.100,23.81,VR,13.1,c4d_160307_092827_ooi_V,,
2026 JF12,secure,2022-04-26T06:23:15.792Z,231.1592389,-11.2326120,0.100,23.54,VR,14.2,c4d_220426_061930_ooi_V,,
2026 JF12,secure,2023-05-14T05:43:42.004Z,232.2318384,-10.9519404,0.105,23.15,g,6.9,c4d_230514_054217_ooi_g,,
2026 JH12,secure,2016-04-09T06:44:03.710Z,227.6740138,-1.3339459,0.134,22.45,g,7.3,c4d_160409_064542_ooi_g,,
2026 JH12,secure,2021-04-09T08:25:28.009Z,233.5113688,-5.8909528,0.100,23.11,i,10.4,c4d_210409_082443_ooi_i,,
2026 JH12,secure,2023-04-20T09:17:28.518Z,235.7187388,-7.6638688,0.126,22.99,g,5.6,c4d_230420_091643_ooi_g,,
2026 JK12,secure,2016-04-09T05:25:13.180Z,212.5430750,-5.3670767,0.112,22.56,g,9.0,c4d_160409_052716_ooi_g,,
2026 JK12,secure,2017-03-04T07:50:15.246Z,214.9229337,-6.3330940,0.100,22.64,g,7.7,c4d_170304_075228_ooi_g,,
2026 JK12,secure,2019-03-01T09:26:24.721Z,218.5789013,-7.7287191,0.100,23.48,i,9.4,c4d_190301_092539_ooi_i,,
2026 JL12,probable,2022-05-23T07:30:20.664Z,234.6972110,-8.7314216,0.100,23.36,i,6.7,c4d_220523_072935_ooi_i,,
2026 JL12,probable,2023-05-14T05:40:24.106Z,235.9653403,-9.1685306,0.100,23.24,g,8.0,c4d_230514_053905_ooi_g,,
2026 JU13,secure,2015-04-24T03:35:06.029Z,178.6964877,-25.2399327,0.100,22.78,g,12.9,c4d_150424_033757_ooi_g,,
2026 JU13,secure,2019-02-16T05:35:55.929Z,188.2347690,-28.4153666,0.100,22.87,i,10.9,c4d_190216_053510_ooi_i,,
2026 JY11,probable,2016-03-06T05:26:29.876Z,199.9481805,-17.7657041,0.100,23.87,VR,12.7,c4d_160306_052837_ooi_V,,
2026 JY11,probable,2021-03-17T07:30:31.431Z,203.6463845,-23.1763707,0.100,23.62,i,7.4,c4d_210317_072946_ooi_i,,
2026 JY11,probable,2023-06-15T01:40:21.226Z,203.4899421,-24.9858611,0.100,23.00,g,8.4,c4d_230615_013931_ooi_g,,
2026 JZ11,secure,2014-04-25T04:04:26.849Z,210.4542271,-7.3897683,0.100,23.27,VR,7.8,c4d_140425_040541_ooi_V,,
2026 JZ11,secure,2020-02-10T08:17:28.969Z,222.6610266,-9.4065691,0.100,23.24,z,6.2,c4d_200210_081628_ooi_z,,
2026 JZ11,secure,2021-03-18T08:16:44.895Z,224.4024932,-9.4164151,0.123,23.12,i,6.3,c4d_210318_081559_ooi_i,,
2026 KB6,secure,2015-03-30T06:44:52.545Z,220.8981483,5.9861968,0.100,22.98,z,8.4,c4d_150330_064623_ooi_z,,
2026 KB6,secure,2019-03-06T07:45:16.202Z,226.4855939,0.6210472,0.100,22.56,z,7.9,c4d_190306_074436_ooi_z,,
2026 KB6,secure,2023-04-03T09:24:18.445Z,231.2221316,-4.1710609,0.111,22.93,i,6.6,c4d_230403_092353_ooi_i,,
2026 KO6,secure,2014-04-23T04:07:04.862Z,213.0192995,-4.4714524,0.100,22.82,VR,11.5,c4d_140423_040818_ooi_V,,
2026 KO6,secure,2016-05-01T07:27:47.625Z,216.5380474,-5.5478948,0.100,22.68,VR,8.2,c4d_160501_072855_ooi_V,,
2026 KO6,secure,2017-03-27T09:59:25.235Z,219.1226890,-6.3959431,0.100,22.89,z,6.7,c4d_170327_100053_ooi_z,,


==> anc/archival_positions_ades.psv <==
# version=2022
# observatory
! mpcCode W84
# submitter
! name G. Cerati
# measurers
! name G. Cerati
# telescope
! design Reflector
! aperture 4.0
! detector CCD
# comment
! line Archival DECam images (CTIO Blanco 4m), NOIRLab Astro Data Archive. Supplement to Cerati (2026),
! line Precovering Rubin TNO Discoveries in 13 Years of DECam Archival Data; = archival_positions.csv.
! line Each row measured on its own exposure (PSF fit, Gaia DR3); obsTime = DATE-OBS + EXPTIME/2 (UTC).
! line rmsRA = rmsDec = PSF-fit error, floor 0.100 arcsec. mag: Gaia G scale, no colour term.
! line remarks: exposure, filter, S/N, tier; fallback = alternative frame of the same exposure.
! line Not yet submitted to the MPC: archival W84 data go through the MPC SARC review first.
permID|provID|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|band|photCat|remarks
|2025 HE111|CCD|W84|2013-05-07T23:36:18.493Z|170.8388937|13.2912193|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_130507_233503_ooi_r filter r S/N 17.4 secure
|2025 HE111|CCD|W84|2017-03-01T05:36:55.170Z|178.2961540|11.4158075|0.100|0.100|Gaia3|22.59|G|Gaia3|c4d_170301_053817_ooi_r filter r S/N 13.0 secure
|2025 HF111|CCD|W84|2016-04-03T06:48:15.073Z|194.6276083|-1.4845518|0.100|0.100|Gaia3|22.90|G|Gaia3|c4d_160403_065053_ooi_r filter r S/N 15.0 secure
|2025 HF111|CCD|W84|2017-03-02T07:02:40.431Z|197.2433099|-2.5100053|0.110|0.110|Gaia3|23.19|G|Gaia3|c4d_170302_070350_ooi_r filter r S/N 7.9 secure
|2025 HF111|CCD|W84|2018-05-04T05:10:55.755Z|198.0272120|-2.7140068|0.100|0.100|Gaia3|23.32|G|Gaia3|c4d_180504_051005_ooi_i filter i S/N 8.0 secure
|2025 LC3|CCD|W84|2019-08-28T23:36:43.054Z|309.6936127|-19.2921478|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_190828_233543_ooi_V filter VR S/N 10.8 probable
|2025 LC3|CCD|W84|2022-09-15T05:33:34.338Z|313.5169122|-18.9430162|0.117|0.117|Gaia3|23.18|G|Gaia3|c4d_220915_053249_ooi_i filter i S/N 6.7 probable
|2025 LF6|CCD|W84|2019-07-07T04:34:01.203Z|309.5573355|-19.7332261|0.131|0.131|Gaia3|23.33|G|Gaia3|c4d_190707_043301_ooi_V filter VR S/N 7.9 probable
|2025 LF6|CCD|W84|2019-07-09T08:50:52.283Z|309.5124346|-19.7452067|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_190709_084952_ooi_V filter VR S/N 8.9 probable
|2025 LM2|CCD|W84|2021-07-19T03:01:50.679Z|317.1203774|-13.1865032|0.119|0.119|Gaia3|23.23|G|Gaia3|c4d_210719_030105_ooi_i filter i S/N 6.5 secure
|2025 LM2|CCD|W84|2022-08-30T01:14:57.293Z|317.9299932|-13.6763077|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_220830_011152_ooi_V filter VR S/N 29.3 secure
|2025 LM2|CCD|W84|2023-07-28T07:48:43.921Z|320.2870433|-13.5528354|0.100|0.100|Gaia3|23.02|G|Gaia3|c4d_230728_074812_ooi_r filter r S/N 8.7 secure
|2025 LM2|CCD|W84|2024-08-11T04:01:47.083Z|321.6622819|-13.8106074|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_240811_040102_ooi_r filter r S/N 10.1 secure
|2025 LM3|CCD|W84|2021-08-28T06:05:09.487Z|315.3916022|-15.7904015|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_210828_060424_ooi_i filter i S/N 11.0 secure
|2025 LM3|CCD|W84|2023-06-15T09:22:25.637Z|319.1543521|-14.7373132|0.109|0.109|Gaia3|23.24|G|Gaia3|c4d_230615_092116_ooi_z filter z S/N 5.6 secure
|2025 LM3|CCD|W84|2025-10-01T00:51:13.960Z|319.9354395|-14.5588478|0.105|0.105|Gaia3|23.05|G|Gaia3|c4d_251001_005038_ooi_r filter r S/N 5.4 secure
|2025 LP6|CCD|W84|2022-08-30T01:01:41.588Z|312.9890704|-12.9941257|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_220830_005836_ooi_V filter VR S/N 19.4 probable
|2025 LP6|CCD|W84|2023-08-26T02:05:16.150Z|314.5206121|-12.7784333|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_230826_020425_ooi_z filter z S/N 6.2 probable
|2025 LP6|CCD|W84|2025-05-06T08:41:55.356Z|318.7571447|-11.9984520|0.100|0.100|Gaia3|23.44|G|Gaia3|c4d_250506_084115_ooi_i filter i S/N 5.9 probable
|2025 LU2|CCD|W84|2021-04-23T09:46:19.007Z|316.8750548|-15.5296869|0.112|0.112|Gaia3|22.73|G|Gaia3|c4d_210423_094534_ooi_i filter i S/N 7.7 probable
|2025 LU2|CCD|W84|2023-06-15T09:22:25.637Z|319.5230711|-14.7827505|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_230615_092116_ooi_z filter z S/N 6.3 probable
|2025 MA349|CCD|W84|2019-08-22T02:46:58.334Z|295.7497417|-23.6930662|0.100|0.100|Gaia3|21.94|G|Gaia3|c4d_190822_024613_ooi_g filter g S/N 12.1 secure
|2025 MA349|CCD|W84|2024-04-25T09:47:19.360Z|306.8547077|-20.9399814|0.116|0.116|Gaia3|22.10|G|Gaia3|c4d_240425_094704_ooi_r filter r S/N 6.6 secure
|2025 MA351|CCD|W84|2021-07-19T03:01:50.679Z|316.2977645|-13.4015667|0.103|0.103|Gaia3|22.94|G|Gaia3|c4d_210719_030105_ooi_i filter i S/N 7.7 secure
|2025 MA351|CCD|W84|2022-08-30T01:14:57.293Z|317.5489332|-13.2615084|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_220830_011152_ooi_V filter VR S/N 39.5 secure
|2025 MA351|CCD|W84|2023-08-26T02:09:11.563Z|319.8804669|-12.7529109|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_230826_020831_ooi_z filter z S/N 7.2 secure
|2025 MA351|CCD|W84|2025-09-13T01:55:53.794Z|323.8848944|-11.9107023|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_250913_015518_ooi_r filter r S/N 8.2 secure
|2025 MC351|CCD|W84|2019-06-01T05:19:57.190Z|246.4933398|-10.8898485|0.100|0.100|Gaia3|22.12|G|Gaia3|c4d_190601_051912_ooi_g filter g S/N 9.6 probable
|2025 MC351|CCD|W84|2021-04-23T05:53:47.343Z|250.3760891|-12.0507616|0.100|0.100|Gaia3|23.21|G|Gaia3|c4d_210423_055302_ooi_i filter i S/N 6.7 probable
|2025 MC352|CCD|W84|2019-02-28T09:12:20.828Z|231.1393581|-12.4294808|0.100|0.100|Gaia3|23.32|G|Gaia3|c4d_190228_091135_ooi_i filter i S/N 10.5 secure
|2025 MC352|CCD|W84|2024-05-17T03:33:38.076Z|242.7983327|-12.8132928|0.144|0.144|Gaia3|23.05|G|Gaia3|c4d_240517_033253_ooi_i filter i S/N 6.2 secure
|2025 MD348|CCD|W84|2014-04-23T08:05:48.591Z|221.8988863|-10.2183188|0.100|0.100|Gaia3|22.41|G|Gaia3|c4d_140423_080701_ooi_V filter VR S/N 14.3 secure
|2025 MD348|CCD|W84|2015-02-24T05:21:17.778Z|225.0793628|-11.4410844|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_150224_052323_ooi_V filter VR S/N 12.2 secure
|2025 MD348|CCD|W84|2016-03-07T08:53:22.284Z|227.2583123|-12.2224367|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_160307_085526_ooi_V filter VR S/N 33.0 secure
|2025 MD352|CCD|W84|2013-04-17T01:37:00.243Z|208.1939248|-16.2868737|0.100|0.100|Gaia3|22.59|G|Gaia3|c4d_130417_013630_ooi_r filter r S/N 10.7 secure
|2025 MD352|CCD|W84|2014-04-23T02:54:32.336Z|210.7380165|-17.5031217|0.100|0.100|Gaia3|22.36|G|Gaia3|c4d_140423_025542_ooi_V filter VR S/N 18.2 secure
|2025 MD388|CCD|W84|2016-08-03T03:21:07.146Z|315.0699086|-3.5908872|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_160803_032234_ooi_g filter g S/N 14.6 secure
|2025 MD388|CCD|W84|2017-07-19T04:19:03.122Z|316.8539213|-3.4786907|0.100|0.100|Gaia3|22.20|G|Gaia3|c4d_170719_042023_ooi_r filter r S/N 17.4 secure
|2025 MD388|CCD|W84|2018-09-05T00:48:13.529Z|317.4275517|-3.7979632|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_180905_004728_ooi_g filter g S/N 10.2 secure
|2025 MD388|CCD|W84|2024-09-10T00:18:23.509Z|326.0507340|-3.6303213|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_240910_001738_ooi_i filter i S/N 7.4 secure
|2025 MD397|CCD|W84|2023-07-30T03:40:21.616Z|328.2340216|-22.3155998|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_230730_033904_ooi_z filter z S/N 8.5 secure
|2025 MD397|CCD|W84|2024-08-25T02:27:41.590Z|329.1227930|-22.2706061|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_240825_022611_ooi_r filter r S/N 14.0 secure
|2025 MD398|CCD|W84|2013-05-10T06:27:30.781Z|230.6834337|-25.6375265|0.100|0.100|Gaia3|22.00|G|Gaia3|c4d_130510_062140_ooi_r filter r S/N 49.0 secure
|2025 MD398|CCD|W84|2015-01-31T09:04:21.493Z|233.8780681|-25.5252990|0.100|0.100|Gaia3|22.26|G|Gaia3|c4d_150131_090626_ooi_V filter VR S/N 23.6 secure
|2025 MD398|CCD|W84|2019-03-01T08:51:31.869Z|238.6694166|-25.0181993|0.100|0.100|Gaia3|22.22|G|Gaia3|c4d_190301_085046_ooi_g filter g S/N 15.4 secure
|2025 MD399|CCD|W84|2015-05-20T05:01:06.202Z|233.8817221|-16.3696526|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_150520_050216_ooi_V filter VR S/N 9.6 probable
|2025 MD399|CCD|W84|2015-05-21T06:01:01.354Z|233.8610991|-16.3649632|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_150521_060213_ooi_V filter VR S/N 8.3 probable
|2025 ME278|CCD|W84|2014-05-04T09:22:41.168Z|228.4614471|-14.6403097|0.100|0.100|Gaia3|23.29|G|Gaia3|c4d_140504_092604_ooi_V filter VR S/N 11.9 probable
|2025 ME278|CCD|W84|2015-05-21T03:42:23.276Z|229.9824051|-14.6671293|0.108|0.108|Gaia3|22.86|G|Gaia3|c4d_150521_034333_ooi_V filter VR S/N 7.9 probable
|2025 ME403|CCD|W84|2021-08-17T02:39:30.717Z|326.9556039|-9.6031017|0.121|0.121|Gaia3|23.27|G|Gaia3|c4d_210817_023845_ooi_i filter i S/N 6.1 probable
|2025 ME403|CCD|W84|2022-08-30T02:12:41.945Z|328.0325476|-7.9933899|0.100|0.100|Gaia3|23.45|G|Gaia3|c4d_220830_020911_ooi_V filter VR S/N 24.7 probable
|2025 MF350|CCD|W84|2018-09-08T02:00:21.888Z|317.2216083|-11.2969214|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_180908_020001_ooi_r filter r S/N 14.9 secure
|2025 MF350|CCD|W84|2019-08-11T05:10:37.242Z|318.9487459|-10.6970686|0.100|0.100|Gaia3|22.43|G|Gaia3|c4d_190811_050952_ooi_i filter i S/N 18.5 secure
|2025 MF350|CCD|W84|2024-09-08T00:21:52.059Z|324.5059526|-8.6222277|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_240908_002107_ooi_i filter i S/N 12.7 secure
|2025 MF351|CCD|W84|2014-05-02T08:21:09.494Z|227.7691423|-27.9287342|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_140502_082223_ooi_V filter VR S/N 9.6 secure
|2025 MF351|CCD|W84|2015-05-20T02:08:35.207Z|228.7885920|-28.0287495|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_150520_020946_ooi_V filter VR S/N 19.3 secure
|2025 MF351|CCD|W84|2017-04-07T09:00:51.515Z|232.4106166|-28.5306499|0.100|0.100|Gaia3|22.60|G|Gaia3|c4d_170407_090227_ooi_r filter r S/N 13.5 secure
|2025 MG351|CCD|W84|2015-05-24T03:19:55.510Z|229.6018878|-15.0426551|0.100|0.100|Gaia3|22.47|G|Gaia3|c4d_150524_032105_ooi_V filter VR S/N 20.8 secure
|2025 MG351|CCD|W84|2019-06-08T01:49:20.247Z|235.5614963|-16.8431294|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_190608_014835_ooi_g filter g S/N 7.8 secure
|2025 MG351|CCD|W84|2023-04-19T08:56:09.724Z|242.9286765|-18.6883763|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_230419_085524_ooi_r filter r S/N 7.6 secure
|2025 MG388|CCD|W84|2015-04-13T09:29:27.617Z|218.5048643|-19.0569558|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_150413_093530_ooi_V filter VR S/N 22.5 secure
|2025 MG388|CCD|W84|2019-02-15T08:57:44.328Z|226.9620533|-22.9883607|0.100|0.100|Gaia3|22.81|G|Gaia3|c4d_190215_085659_ooi_g filter g S/N 9.0 secure
|2025 MG388|CCD|W84|2020-02-04T08:05:01.915Z|228.9323525|-23.8511839|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_200204_080446_ooi_r filter r S/N 8.5 secure
|2025 MG403|CCD|W84|2015-06-13T07:02:59.170Z|311.8347864|-12.7524162|0.100|0.100|Gaia3|23.79|G|Gaia3|c4d_150613_070649_ooi_i filter i S/N 8.6 probable
|2025 MG403|CCD|W84|2016-05-14T08:06:08.828Z|314.1152245|-11.8831149|0.100|0.100|Gaia3|23.53|G|Gaia3|c4d_160514_081001_ooi_r filter r S/N 10.5 probable
|2025 MG403|CCD|W84|2021-08-17T02:17:41.499Z|322.9558504|-7.2724296|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_210817_021656_ooi_i filter i S/N 6.0 probable
|2025 MH387|CCD|W84|2019-06-02T08:27:18.178Z|304.3320197|-23.0722825|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_190602_082633_ooi_g filter g S/N 11.1 probable
|2025 MH387|CCD|W84|2023-07-17T05:18:11.806Z|309.9911023|-22.3539686|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_230717_051726_ooi_r filter r S/N 14.2 probable
|2025 MH398|CCD|W84|2019-08-22T03:37:03.923Z|304.7558474|-32.0288690|0.128|0.128|Gaia3|22.98|G|Gaia3|c4d_190822_033618_ooi_g filter g S/N 7.3 probable
|2025 MH398|CCD|W84|2021-07-19T01:49:20.101Z|309.3828166|-29.6149524|0.115|0.115|Gaia3|23.18|G|Gaia3|c4d_210719_014835_ooi_i filter i S/N 5.9 probable
|2025 MH398|CCD|W84|2023-07-16T03:49:17.311Z|313.0486411|-27.1585651|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_230716_034832_ooi_g filter g S/N 7.9 probable
|2025 MJ387|CCD|W84|2021-03-27T09:30:18.380Z|236.9603827|-10.1546853|0.100|0.100|Gaia3|23.41|G|Gaia3|c4d_210327_092910_ooi_i filter i S/N 8.5 secure
|2025 MJ387|CCD|W84|2023-04-20T09:45:50.822Z|239.0832416|-12.2612148|0.138|0.138|Gaia3|22.95|G|Gaia3|c4d_230420_094505_ooi_g filter g S/N 5.3 secure
|2025 MJ398|CCD|W84|2016-08-03T04:35:36.562Z|324.0355459|-8.3243230|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_160803_043651_ooi_r filter r S/N 11.1 secure
|2025 MJ398|CCD|W84|2019-08-22T04:10:29.856Z|326.0833811|-7.3376824|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_190822_040944_ooi_i filter i S/N 9.7 secure
|2025 MJ398|CCD|W84|2020-11-26T00:49:24.030Z|326.1003323|-7.3612957|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_201126_004839_ooi_i filter i S/N 7.2 secure
|2025 MJ398|CCD|W84|2026-09-05T06:46:55.252Z|331.2600135|-4.8669777|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_260905_064632_ooi_i filter i S/N 7.2 secure
|2025 MJ403|CCD|W84|2021-08-17T01:45:41.923Z|312.3507667|-2.5094327|0.100|0.100|Gaia3|21.97|G|Gaia3|c4d_210817_014456_ooi_i filter i S/N 18.3 secure
|2025 MJ403|CCD|W84|2022-09-04T04:25:26.229Z|317.1495031|-2.4795513|0.100|0.100|Gaia3|21.82|G|Gaia3|c4d_220904_042441_ooi_i filter i S/N 21.9 secure
|2025 MK387|CCD|W84|2015-05-20T01:46:33.996Z|226.0059262|-14.9786546|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_150520_014744_ooi_V filter VR S/N 8.7 secure
|2025 MK387|CCD|W84|2018-04-13T04:24:06.516Z|230.9403762|-16.3471704|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_180413_042206_ooi_V filter VR S/N 12.0 secure
|2025 MK387|CCD|W84|2020-02-04T08:22:49.858Z|234.1111265|-17.2046175|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_200204_082231_ooi_r filter r S/N 6.4 secure
|2025 MK387|CCD|W84|2023-04-19T07:47:08.672Z|238.0002643|-18.0820861|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_230419_074623_ooi_r filter r S/N 8.0 secure
|2025 ML348|CCD|W84|2023-07-16T03:19:30.114Z|307.0658440|-14.9854445|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_230716_031845_ooi_g filter g S/N 9.7 secure
|2025 ML348|CCD|W84|2024-09-04T23:40:46.944Z|308.1763970|-14.2266114|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_240904_234001_ooi_i filter i S/N 9.3 secure
|2025 ML350|CCD|W84|2014-04-23T08:41:35.347Z|220.5913463|-17.8465285|0.100|0.100|Gaia3|22.27|G|Gaia3|c4d_140423_084249_ooi_V filter VR S/N 12.5 secure
|2025 ML350|CCD|W84|2017-01-16T07:52:56.897Z|227.9440776|-18.1281134|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_170116_075415_ooi_i filter i S/N 8.7 secure
|2025 ML350|CCD|W84|2024-05-17T02:21:15.002Z|241.8442699|-16.8480701|0.118|0.118|Gaia3|22.86|G|Gaia3|c4d_240517_022030_ooi_i filter i S/N 6.9 secure
|2025 ML352|CCD|W84|2015-04-25T09:21:53.636Z|298.8451135|-20.0530893|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_150425_092304_ooi_V filter VR S/N 12.1 secure
|2025 ML352|CCD|W84|2023-07-16T04:39:24.896Z|319.1715926|-15.1764251|0.100|0.100|Gaia3|22.49|G|Gaia3|c4d_230716_043839_ooi_g filter g S/N 12.2 secure
|2025 ML352|CCD|W84|2024-04-28T09:07:58.740Z|322.1367314|-14.2888894|0.112|0.112|Gaia3|22.42|G|Gaia3|c4d_240428_090728_ooi_z filter z S/N 5.8 secure
|2025 ML396|CCD|W84|2021-07-19T03:21:48.155Z|312.5919366|-7.9204324|0.120|0.120|Gaia3|23.46|G|Gaia3|c4d_210719_032103_ooi_i filter i S/N 5.8 secure
|2025 ML396|CCD|W84|2022-08-06T04:23:05.421Z|313.5588667|-7.5957587|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_220806_042220_ooi_i filter i S/N 11.8 secure
|2025 ML396|CCD|W84|2023-08-26T01:59:10.743Z|314.5038165|-7.2985693|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_230826_015725_ooi_z filter z S/N 11.0 secure
|2025 ML403|CCD|W84|2017-08-25T00:54:30.165Z|229.4331033|-12.9906792|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_170825_005315_ooi_V filter VR S/N 13.8 secure
|2025 ML403|CCD|W84|2019-03-02T08:46:04.326Z|237.3380295|-16.0610934|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_190302_084519_ooi_g filter g S/N 11.0 secure
|2025 ML403|CCD|W84|2022-08-16T00:44:56.583Z|242.0808572|-19.8994601|0.123|0.123|Gaia3|22.48|G|Gaia3|c4d_220816_004411_ooi_g filter g S/N 7.6 secure
|2025 MM349|CCD|W84|2023-05-14T08:53:46.506Z|303.7987905|-15.3513874|0.133|0.133|Gaia3|23.19|G|Gaia3|c4d_230514_085240_ooi_z filter z S/N 5.2 probable
|2025 MM349|CCD|W84|2023-05-16T07:47:53.268Z|303.7893720|-15.3500703|0.108|0.108|Gaia3|23.01|G|Gaia3|c4d_230516_074653_ooi_r filter r S/N 8.0 probable
|2025 MM394|CCD|W84|2014-04-28T07:13:24.220Z|223.5316111|-24.5605338|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_140428_071447_ooi_V filter VR S/N 11.5 secure
|2025 MM394|CCD|W84|2015-01-31T08:40:25.587Z|226.3255325|-24.6796852|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_150131_084228_ooi_V filter VR S/N 20.4 secure
|2025 MM394|CCD|W84|2017-01-26T08:52:35.099Z|230.0205257|-24.5650263|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_170126_085440_ooi_V filter VR S/N 13.7 secure
|2025 MN387|CCD|W84|2019-06-02T06:08:53.894Z|245.3619679|-15.2469488|0.114|0.114|Gaia3|22.68|G|Gaia3|c4d_190602_060808_ooi_g filter g S/N 7.9 secure
|2025 MN387|CCD|W84|2021-04-23T04:53:48.725Z|248.8275993|-15.2077974|0.137|0.137|Gaia3|23.34|G|Gaia3|c4d_210423_045303_ooi_i filter i S/N 5.5 secure
|2025 MN387|CCD|W84|2023-07-15T00:07:18.595Z|250.0221628|-14.6889799|0.100|0.100|Gaia3|23.37|G|Gaia3|c4d_230715_000633_ooi_r filter r S/N 10.1 secure
|2025 MO350|CCD|W84|2014-05-05T05:46:25.275Z|228.7505796|-12.4156304|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_140505_054948_ooi_V filter VR S/N 32.8 secure
|2025 MO350|CCD|W84|2015-05-21T03:34:16.075Z|229.5790447|-12.6191493|0.105|0.105|Gaia3|22.50|G|Gaia3|c4d_150521_033525_ooi_V filter VR S/N 9.2 secure
|2025 MO350|CCD|W84|2017-03-12T08:12:07.987Z|232.8594873|-13.4888531|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_170312_081328_ooi_i filter i S/N 7.0 secure
|2025 MP185|CCD|W84|2019-03-02T08:40:08.752Z|233.8180256|-14.2349749|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_190302_083923_ooi_g filter g S/N 9.3 secure
|2025 MP185|CCD|W84|2020-02-04T08:49:57.097Z|235.6982164|-14.8637003|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_200204_084939_ooi_r filter r S/N 8.0 secure
|2025 MP185|CCD|W84|2021-03-15T07:03:12.946Z|237.8808500|-15.4065751|0.121|0.121|Gaia3|22.69|G|Gaia3|c4d_210315_070227_ooi_i filter i S/N 6.1 secure
|2025 MP185|CCD|W84|2023-04-14T07:07:25.485Z|241.8011167|-16.4609080|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_230414_070640_ooi_i filter i S/N 7.9 secure
|2025 MP350|CCD|W84|2021-03-27T09:39:54.149Z|239.5983598|-11.9221701|0.100|0.100|Gaia3|22.63|G|Gaia3|c4d_210327_093939_ooi_g filter g S/N 5.6 secure
|2025 MP350|CCD|W84|2023-04-14T07:41:15.496Z|241.6199846|-12.8354534|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_230414_074030_ooi_i filter i S/N 10.6 secure
|2025 MP350|CCD|W84|2023-05-13T09:17:23.371Z|241.1239104|-12.7243961|0.120|0.120|Gaia3|22.60|G|Gaia3|c4d_230513_091545_ooi_z filter z S/N 6.6 secure
|2025 MP350|CCD|W84|2023-05-14T05:33:31.075Z|241.1077662|-12.7214975|0.100|0.100|Gaia3|22.45|G|Gaia3|c4d_230514_053243_ooi_r filter r S/N 18.9 secure
|2025 MP350|CCD|W84|2023-05-16T04:56:51.142Z|241.0698344|-12.7147287|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_230516_045600_ooi_r filter r S/N 15.0 secure
|2025 MP350|CCD|W84|2023-08-31T00:09:39.992Z|239.8923473|-12.7622972|0.119|0.119|Gaia3|22.32|G|Gaia3|c4d_230831_000924_ooi_r filter r S/N 5.4 secure
|2025 MP351|CCD|W84|2016-08-03T04:10:22.965Z|321.4590804|-15.1623651|0.100|0.100|Gaia3|21.67|G|Gaia3|c4d_160803_041145_ooi_g filter g S/N 11.4 probable
|2025 MP351|CCD|W84|2021-08-18T05:03:08.332Z|328.1114481|-12.8897272|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_210818_050223_ooi_i filter i S/N 9.5 probable
|2025 MP351|CCD|W84|2025-12-18T01:34:55.424Z|332.7037947|-11.1872552|0.100|0.100|Gaia3|22.33|G|Gaia3|c4d_251218_013430_ooi_r filter r S/N 9.3 probable
|2025 MP387|CCD|W84|2014-04-30T06:54:38.787Z|221.2821650|-14.9793308|0.100|0.100|Gaia3|23.71|G|Gaia3|c4d_140430_065800_ooi_V filter VR S/N 11.0 secure
|2025 MP387|CCD|W84|2021-06-06T04:40:54.701Z|231.4473562|-20.7930193|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_210606_043734_ooi_V filter VR S/N 29.1 secure
|2025 MP387|CCD|W84|2023-04-19T07:40:59.003Z|235.9781103|-22.6434363|0.121|0.121|Gaia3|23.30|G|Gaia3|c4d_230419_074014_ooi_r filter r S/N 6.4 secure
|2025 MP398|CCD|W84|2017-03-01T08:01:57.264Z|207.4271063|-0.4008101|0.100|0.100|Gaia3|22.10|G|Gaia3|c4d_170301_080339_ooi_g filter g S/N 9.9 secure
|2025 MP398|CCD|W84|2024-01-30T08:11:47.874Z|235.7627337|-16.5083584|0.109|0.109|Gaia3|22.68|G|Gaia3|c4d_240130_081010_ooi_z filter z S/N 6.7 secure
|2025 MS349|CCD|W84|2022-09-02T00:57:19.112Z|313.0740964|-10.1155161|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_220902_005309_ooi_V filter VR S/N 20.8 secure
|2025 MS349|CCD|W84|2023-08-26T02:43:19.130Z|314.2043240|-9.6541464|0.100|0.100|Gaia3|22.84|G|Gaia3|c4d_230826_024239_ooi_z filter z S/N 6.7 secure
|2025 MS349|CCD|W84|2024-08-11T03:57:34.596Z|315.4573521|-9.1542464|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_240811_035649_ooi_r filter r S/N 10.9 secure
|2025 MS396|CCD|W84|2015-05-24T01:41:04.673Z|225.3790490|-13.7572425|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_150524_014214_ooi_V filter VR S/N 6.7 secure
|2025 MS396|CCD|W84|2016-05-01T04:53:05.027Z|227.2364849|-14.2960757|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_160501_045447_ooi_V filter VR S/N 14.8 secure
|2025 MS396|CCD|W84|2023-04-14T06:59:24.599Z|237.7499175|-17.0757105|0.121|0.121|Gaia3|23.42|G|Gaia3|c4d_230414_065839_ooi_i filter i S/N 6.0 secure
|2025 MS398|CCD|W84|2016-04-08T05:30:50.318Z|212.3762783|-0.3953381|0.107|0.107|Gaia3|22.66|G|Gaia3|c4d_160408_053225_ooi_g filter g S/N 8.8 secure
|2025 MS398|CCD|W84|2017-03-01T08:43:48.858Z|216.1875896|-2.0228477|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_170301_084507_ooi_r filter r S/N 10.1 secure
|2025 MS398|CCD|W84|2019-03-06T07:29:21.471Z|222.5047119|-4.4457813|0.100|0.100|Gaia3|22.53|G|Gaia3|c4d_190306_072822_ooi_g filter g S/N 13.8 secure
|2025 MS398|CCD|W84|2023-04-20T09:15:24.975Z|235.3594364|-9.0483974|0.122|0.122|Gaia3|22.94|G|Gaia3|c4d_230420_091439_ooi_g filter g S/N 5.8 secure
|2025 MT348|CCD|W84|2021-08-18T01:57:33.562Z|317.6544196|-14.4214629|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_210818_015648_ooi_i filter i S/N 8.3 secure
|2025 MT348|CCD|W84|2022-08-08T06:57:12.380Z|319.8379633|-12.9794815|0.186|0.186|Gaia3|22.60|G|Gaia3|c4d_220808_065627_ooi_i filter i S/N 6.1 secure
|2025 MT348|CCD|W84|2023-08-26T01:15:29.180Z|321.2835120|-11.6935322|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_230826_011421_ooi_z filter z S/N 7.5 secure
|2025 MT348|CCD|W84|2024-08-11T04:55:08.142Z|323.5103848|-10.2044385|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_240811_045423_ooi_r filter r S/N 14.8 secure
|2025 MT349|CCD|W84|2019-08-09T04:14:20.434Z|318.5108109|-14.6831380|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_190809_041335_ooi_i filter i S/N 9.6 secure
|2025 MT349|CCD|W84|2021-07-19T03:37:43.186Z|321.5831370|-13.4901068|0.100|0.100|Gaia3|23.02|G|Gaia3|c4d_210719_033658_ooi_i filter i S/N 10.0 secure
|2025 MT349|CCD|W84|2022-09-04T02:43:54.506Z|322.0326706|-13.2058566|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_220904_024309_ooi_i filter i S/N 9.1 secure
|2025 MT349|CCD|W84|2026-09-02T00:40:41.747Z|327.4103155|-10.9052719|0.103|0.103|Gaia3|22.56|G|Gaia3|c4d_260902_004001_ooi_i filter i S/N 8.8 secure
|2025 MT351|CCD|W84|2019-03-01T08:17:07.479Z|232.1416200|-13.2095934|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_190301_081622_ooi_g filter g S/N 10.0 secure
|2025 MT351|CCD|W84|2020-02-04T08:44:18.133Z|233.6384153|-13.4373953|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_200204_084356_ooi_r filter r S/N 8.5 secure
|2025 MT351|CCD|W84|2023-04-14T07:03:26.251Z|238.3876464|-13.6586848|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_230414_070241_ooi_i filter i S/N 9.9 secure
|2025 MT397|CCD|W84|2015-05-20T05:04:34.037Z|233.5271915|-15.9603321|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_150520_050545_ooi_V filter VR S/N 9.3 probable
|2025 MT397|CCD|W84|2017-03-12T09:23:40.292Z|236.9840041|-16.9238090|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_170312_092501_ooi_i filter i S/N 6.8 probable
|2025 MU351|CCD|W84|2021-02-21T09:12:35.017Z|238.1700066|-12.7746768|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_210221_091135_ooi_r filter r S/N 13.0 secure
|2025 MU351|CCD|W84|2023-04-14T07:41:15.496Z|240.9862678|-13.3835168|0.100|0.100|Gaia3|23.07|G|Gaia3|c4d_230414_074030_ooi_i filter i S/N 8.5 secure
|2025 MU351|CCD|W84|2024-05-17T02:27:22.470Z|241.9497231|-13.6299917|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_240517_022637_ooi_i filter i S/N 7.9 secure
|2025 MU396|CCD|W84|2014-05-04T08:55:08.825Z|226.5467968|-16.7551533|0.100|0.100|Gaia3|23.12|G|Gaia3|c4d_140504_085833_ooi_V filter VR S/N 14.5 secure
|2025 MU396|CCD|W84|2015-05-20T01:47:42.879Z|227.6735104|-17.0796736|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_150520_014854_ooi_V filter VR S/N 8.6 secure
|2025 MU396|CCD|W84|2020-02-04T08:20:29.617Z|236.0381340|-19.2125765|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_200204_082010_ooi_r filter r S/N 6.4 secure
|2025 MU396|CCD|W84|2023-04-19T08:17:55.334Z|240.2022755|-20.1144591|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_230419_081710_ooi_r filter r S/N 8.5 secure
|2025 MU398|CCD|W84|2014-05-04T09:50:24.463Z|226.8430921|-17.5257016|0.100|0.100|Gaia3|22.54|G|Gaia3|c4d_140504_095348_ooi_V filter VR S/N 16.6 secure
|2025 MU398|CCD|W84|2019-03-02T08:50:04.203Z|235.2901997|-19.7198179|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_190302_084919_ooi_g filter g S/N 8.3 secure
|2025 MU398|CCD|W84|2023-04-17T08:58:52.033Z|241.0113145|-20.9822740|0.119|0.119|Gaia3|22.52|G|Gaia3|c4d_230417_085807_ooi_r filter r S/N 5.7 secure
|2025 MU403|CCD|W84|2015-05-20T01:43:07.764Z|226.6480887|-16.1875653|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_150520_014417_ooi_V filter VR S/N 10.7 secure
|2025 MU403|CCD|W84|2017-08-25T01:06:25.052Z|228.6409485|-16.6218959|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_170825_010510_ooi_V filter VR S/N 11.1 secure
|2025 MU403|CCD|W84|2023-06-18T02:06:04.247Z|237.5089154|-18.3339713|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_230618_020533_ooi_r filter r S/N 10.5 secure
|2025 MV13|CCD|W84|2021-12-31T07:55:20.685Z|183.7318471|9.1733929|0.109|0.109|Gaia3|23.00|G|Gaia3|c4d_211231_075455_ooi_g filter g S/N 6.9 secure
|2025 MV13|CCD|W84|2022-01-03T08:00:52.131Z|183.7339024|9.1833894|0.136|0.136|Gaia3|22.95|G|Gaia3|c4d_220103_080034_ooi_g filter g S/N 5.8 secure
|2025 MV13|CCD|W84|2024-04-09T05:56:19.524Z|185.2423852|6.9662097|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_240409_055554_ooi_r filter r S/N 11.5 secure
|2025 MV350|CCD|W84|2021-07-18T03:51:36.842Z|300.6872150|-15.8825781|0.100|0.100|Gaia3|22.39|G|Gaia3|c4d_210718_035051_ooi_i filter i S/N 17.6 secure
|2025 MV350|CCD|W84|2023-07-28T03:58:56.059Z|304.0903123|-15.7584298|0.100|0.100|Gaia3|22.48|G|Gaia3|c4d_230728_035816_ooi_z filter z S/N 10.7 secure
|2025 MV351|CCD|W84|2019-07-07T04:58:51.622Z|308.6843927|-19.5928306|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_190707_045751_ooi_V filter VR S/N 8.8 secure
|2025 MV351|CCD|W84|2023-06-16T09:45:22.253Z|315.8131127|-19.6757524|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_230616_094444_ooi_r filter r S/N 7.0 secure
|2025 MV351|CCD|W84|2024-11-29T01:15:06.116Z|315.6913741|-20.3279151|0.130|0.130|Gaia3|23.00|G|Gaia3|c4d_241129_011441_ooi_r filter r S/N 5.6 secure
|2025 MV398|CCD|W84|2014-04-23T04:55:48.287Z|213.6752180|-9.2932220|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_140423_045701_ooi_V filter VR S/N 12.9 probable
|2025 MV398|CCD|W84|2014-04-24T05:27:23.757Z|213.6481798|-9.2836747|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_140424_052837_ooi_V filter VR S/N 13.8 probable
|2025 MW350|CCD|W84|2019-06-02T08:27:18.178Z|303.9558489|-24.1304321|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_190602_082633_ooi_g filter g S/N 7.8 secure
|2025 MW350|CCD|W84|2023-07-16T03:07:32.274Z|311.8172411|-23.5532805|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_230716_030647_ooi_g filter g S/N 9.2 secure
|2025 MW402|CCD|W84|2018-08-30T00:43:24.142Z|314.1828491|-7.3536345|0.101|0.101|Gaia3|23.23|G|Gaia3|c4d_180830_004248_ooi_r filter r S/N 7.6 probable
|2025 MW402|CCD|W84|2021-08-17T02:23:37.397Z|318.4849434|-6.0408628|0.106|0.106|Gaia3|23.59|G|Gaia3|c4d_210817_022252_ooi_i filter i S/N 6.3 probable
|2025 MX351|CCD|W84|2014-04-28T09:42:31.512Z|232.0610305|-22.9811415|0.104|0.104|Gaia3|22.17|G|Gaia3|c4d_140428_094346_ooi_V filter VR S/N 10.3 secure
|2025 MX351|CCD|W84|2015-02-24T06:06:06.432Z|234.2345313|-23.5756262|0.100|0.100|Gaia3|22.55|G|Gaia3|c4d_150224_060812_ooi_V filter VR S/N 18.0 secure
|2025 MX351|CCD|W84|2016-05-01T04:29:12.907Z|234.8282849|-24.0605207|0.100|0.100|Gaia3|22.17|G|Gaia3|c4d_160501_043052_ooi_V filter VR S/N 37.0 secure
|2025 MX401|CCD|W84|2021-08-18T02:27:17.006Z|322.5076639|-23.9843269|0.101|0.101|Gaia3|23.71|G|Gaia3|c4d_210818_022632_ooi_i filter i S/N 5.4 secure
|2025 MX401|CCD|W84|2023-07-30T03:40:21.616Z|327.8487022|-22.3649656|0.100|0.100|Gaia3|23.21|G|Gaia3|c4d_230730_033904_ooi_z filter z S/N 5.9 secure
|2025 MX401|CCD|W84|2024-09-12T01:41:42.202Z|329.1503513|-21.9399325|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_240912_014012_ooi_r filter r S/N 5.8 secure
|2025 MY349|CCD|W84|2013-05-09T04:26:23.581Z|218.9379700|-26.9043182|0.100|0.100|Gaia3|22.60|G|Gaia3|c4d_130509_042213_ooi_r filter r S/N 17.7 secure
|2025 MY349|CCD|W84|2014-04-28T05:34:54.633Z|220.9775121|-27.3169570|0.100|0.100|Gaia3|22.56|G|Gaia3|c4d_140428_053611_ooi_V filter VR S/N 16.0 secure
|2025 MY398|CCD|W84|2019-03-01T08:17:07.479Z|232.6359214|-13.0662417|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_190301_081622_ooi_g filter g S/N 11.7 secure
|2025 MY398|CCD|W84|2021-02-21T09:21:24.556Z|236.4873709|-14.5718280|0.100|0.100|Gaia3|22.53|G|Gaia3|c4d_210221_092056_ooi_r filter r S/N 14.9 secure
|2025 MY398|CCD|W84|2022-04-25T09:21:23.896Z|237.8146559|-15.0925114|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_220425_091703_ooi_V filter VR S/N 24.6 secure
|2025 MY398|CCD|W84|2023-04-13T07:32:23.731Z|240.1547627|-15.9050783|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_230413_073138_ooi_z filter z S/N 8.0 secure
|2025 MZ401|CCD|W84|2021-08-17T04:47:21.401Z|327.4444616|-14.1158176|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_210817_044636_ooi_i filter i S/N 6.6 probable
|2025 MZ401|CCD|W84|2024-08-09T04:35:38.665Z|332.4995439|-15.6562986|0.177|0.177|Gaia3|23.44|G|Gaia3|c4d_240809_043453_ooi_r filter r S/N 5.4 probable
|2025 NA549|CCD|W84|2021-07-18T08:52:59.724Z|332.6352343|-14.8134684|0.100|0.100|Gaia3|22.65|G|Gaia3|c4d_210718_085214_ooi_i filter i S/N 10.6 secure
|2025 NA549|CCD|W84|2023-07-28T09:10:14.677Z|335.7295941|-14.7221836|0.104|0.104|Gaia3|23.02|G|Gaia3|c4d_230728_090939_ooi_r filter r S/N 7.2 secure
|2025 NA563|CCD|W84|2017-09-22T00:42:45.235Z|340.9361228|-3.6756844|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_170922_004154_ooi_r filter r S/N 7.4 secure
|2025 NA563|CCD|W84|2018-08-09T05:22:38.100Z|343.0047382|-3.0443420|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_180809_052218_ooi_r filter r S/N 8.5 secure
|2025 NA563|CCD|W84|2023-09-21T04:27:44.353Z|348.7176403|-1.8955438|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_230921_042709_ooi_r filter r S/N 9.6 secure
|2025 NB549|CCD|W84|2013-09-13T04:34:02.863Z|344.9967344|2.1872801|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_130913_043317_ooi_z filter z S/N 14.1 secure
|2025 NB549|CCD|W84|2016-08-12T06:37:07.389Z|349.7886516|4.2572619|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_160812_063821_ooi_r filter r S/N 11.8 secure
|2025 NB549|CCD|W84|2017-07-22T06:09:07.208Z|351.4792805|4.9345942|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_170722_061024_ooi_r filter r S/N 9.3 secure
|2025 NB549|CCD|W84|2025-09-30T04:32:47.022Z|1.4756371|9.2333763|0.100|0.100|Gaia3|22.85|G|Gaia3|c4d_250930_043202_ooi_i filter i S/N 11.6 secure
|2025 NB560|CCD|W84|2019-08-09T04:40:29.218Z|327.5126591|-19.3967316|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_190809_043944_ooi_i filter i S/N 11.2 probable
|2025 NB560|CCD|W84|2021-11-17T01:04:41.603Z|331.4475079|-18.5897012|0.101|0.101|Gaia3|23.06|G|Gaia3|c4d_211117_010356_ooi_z filter z S/N 5.3 probable
|2025 NB562|CCD|W84|2017-09-20T01:25:01.251Z|336.4997377|-7.0326487|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_170920_012428_ooi_r filter r S/N 7.8 probable
|2025 NB562|CCD|W84|2018-08-09T04:38:25.928Z|338.8438033|-6.4421525|0.100|0.100|Gaia3|22.34|G|Gaia3|c4d_180809_043732_ooi_g filter g S/N 8.5 probable
|2025 NB562|CCD|W84|2021-08-29T04:48:15.427Z|343.0827471|-5.8769953|0.136|0.136|Gaia3|23.45|G|Gaia3|c4d_210829_044730_ooi_i filter i S/N 5.8 probable
|2025 NB563|CCD|W84|2017-09-17T02:16:25.760Z|344.9736214|-7.5038775|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_170917_021539_ooi_g filter g S/N 8.1 secure
|2025 NB563|CCD|W84|2021-07-20T09:19:19.706Z|351.1287275|-4.7968769|0.108|0.108|Gaia3|23.69|G|Gaia3|c4d_210720_091834_ooi_i filter i S/N 6.9 secure
|2025 NB563|CCD|W84|2022-08-22T05:15:45.693Z|351.9692678|-4.4117105|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_220822_051445_ooi_V filter VR S/N 15.8 secure
|2025 NB563|CCD|W84|2024-11-26T02:17:30.870Z|353.1454511|-3.8224237|0.137|0.137|Gaia3|22.79|G|Gaia3|c4d_241126_021715_ooi_i filter i S/N 5.0 secure
|2025 NC548|CCD|W84|2021-07-19T03:21:48.155Z|312.7835631|-8.5823702|0.131|0.131|Gaia3|23.50|G|Gaia3|c4d_210719_032103_ooi_i filter i S/N 5.3 probable
|2025 NC548|CCD|W84|2022-08-06T04:23:05.421Z|314.0908014|-8.0053460|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_220806_042220_ooi_i filter i S/N 10.3 probable
|2025 NC552|CCD|W84|2021-08-17T04:37:24.813Z|332.0703661|-14.8664894|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_210817_043639_ooi_i filter i S/N 6.6 probable
|2025 NC552|CCD|W84|2024-08-09T04:47:53.693Z|335.2521680|-14.6130521|0.171|0.171|Gaia3|22.58|G|Gaia3|c4d_240809_044708_ooi_r filter r S/N 7.1 probable
|2025 ND497|CCD|W84|2013-04-16T09:16:00.410Z|315.0284975|-17.8531999|0.100|0.100|Gaia3|22.47|G|Gaia3|c4d_130416_091530_ooi_r filter r S/N 13.5 secure
|2025 ND497|CCD|W84|2019-06-26T05:23:46.868Z|322.4147580|-15.7763766|0.134|0.134|Gaia3|22.67|G|Gaia3|c4d_190626_052301_ooi_g filter g S/N 7.5 secure
|2025 ND497|CCD|W84|2021-07-19T03:53:43.139Z|324.5724380|-15.1151804|0.100|0.100|Gaia3|22.20|G|Gaia3|c4d_210719_035258_ooi_i filter i S/N 22.8 secure
|2025 ND497|CCD|W84|2024-08-22T02:49:44.286Z|327.6740772|-14.1176344|0.100|0.100|Gaia3|21.90|G|Gaia3|c4d_240822_024814_ooi_r filter r S/N 9.4 secure
|2025 ND550|CCD|W84|2022-09-02T03:22:55.819Z|344.1273596|-10.0248799|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_220902_031910_ooi_V filter VR S/N 35.2 secure
|2025 ND550|CCD|W84|2026-09-05T07:25:35.565Z|349.5754554|-7.9447975|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_260905_072520_ooi_r filter r S/N 6.2 secure
|2025 ND552|CCD|W84|2019-06-02T08:33:20.715Z|300.3694217|-19.1783295|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_190602_083235_ooi_g filter g S/N 12.2 probable
|2025 ND552|CCD|W84|2023-05-14T08:38:46.843Z|305.1422650|-20.2977473|0.107|0.107|Gaia3|22.97|G|Gaia3|c4d_230514_083753_ooi_z filter z S/N 5.6 probable
|2025 ND559|CCD|W84|2016-09-01T23:53:27.557Z|315.5074390|-28.1287457|0.100|0.100|Gaia3|23.28|G|Gaia3|c4d_160901_235805_ooi_V filter VR S/N 17.0 secure
|2025 ND559|CCD|W84|2021-08-18T02:27:17.006Z|323.2865291|-25.1523910|0.100|0.100|Gaia3|23.60|G|Gaia3|c4d_210818_022632_ooi_i filter i S/N 5.9 secure
|2025 ND559|CCD|W84|2024-08-09T02:50:34.136Z|327.8506125|-23.1323936|0.223|0.223|Gaia3|22.99|G|Gaia3|c4d_240809_024949_ooi_r filter r S/N 5.6 secure
|2025 ND561|CCD|W84|2018-05-16T08:59:48.320Z|325.2704706|-11.0850787|0.100|0.100|Gaia3|23.28|G|Gaia3|c4d_180516_085912_ooi_r filter r S/N 7.4 secure
|2025 ND561|CCD|W84|2022-08-04T03:08:26.760Z|333.8377197|-9.9732265|0.117|0.117|Gaia3|23.73|G|Gaia3|c4d_220804_030709_ooi_z filter z S/N 5.4 secure
|2025 NE194|CCD|W84|2018-09-09T02:18:19.139Z|342.0724495|-13.7833415|0.100|0.100|Gaia3|22.27|G|Gaia3|c4d_180909_021748_ooi_g filter g S/N 8.9 secure
|2025 NE194|CCD|W84|2024-09-04T04:16:58.622Z|349.4088445|-10.6907918|0.149|0.149|Gaia3|23.22|G|Gaia3|c4d_240904_041613_ooi_r filter r S/N 6.5 secure
|2025 NE497|CCD|W84|2023-07-14T07:21:55.878Z|343.1834066|-8.8361102|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_230714_072130_ooi_r filter r S/N 7.3 secure
|2025 NE497|CCD|W84|2024-07-02T07:36:53.140Z|344.7466864|-7.9250746|0.102|0.102|Gaia3|23.11|G|Gaia3|c4d_240702_073628_ooi_i filter i S/N 6.7 secure
|2025 NE497|CCD|W84|2025-11-16T00:28:05.526Z|344.2113299|-7.7605298|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_251116_002750_ooi_i filter i S/N 6.1 secure
|2025 NF189|CCD|W84|2021-07-27T06:59:56.310Z|299.1262816|-21.6252889|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_210727_065911_ooi_z filter z S/N 11.4 probable
|2025 NF189|CCD|W84|2023-05-14T08:41:06.818Z|303.4562723|-20.6673823|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_230514_084009_ooi_z filter z S/N 8.7 probable
|2025 NF559|CCD|W84|2023-07-17T06:25:11.661Z|323.8417035|-19.4127722|0.109|0.109|Gaia3|23.28|G|Gaia3|c4d_230717_062426_ooi_r filter r S/N 7.6 probable
|2025 NF559|CCD|W84|2024-08-25T03:17:12.245Z|324.8047411|-20.0320129|0.100|0.100|Gaia3|23.34|G|Gaia3|c4d_240825_031542_ooi_r filter r S/N 8.6 probable
|2025 NG189|CCD|W84|2023-05-25T10:03:42.133Z|336.6949275|-5.0173680|0.112|0.112|Gaia3|23.52|G|Gaia3|c4d_230525_100247_ooi_z filter z S/N 5.1 probable
|2025 NG189|CCD|W84|2023-07-14T06:26:48.334Z|336.4649892|-5.0131824|0.104|0.104|Gaia3|23.71|G|Gaia3|c4d_230714_062553_ooi_z filter z S/N 5.7 probable
|2025 NG497|CCD|W84|2016-08-12T04:33:16.692Z|334.4751261|-2.7244670|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_160812_043452_ooi_z filter z S/N 6.7 probable
|2025 NG497|CCD|W84|2018-10-02T01:25:07.175Z|336.8252437|-3.0254340|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_181002_012359_ooi_g filter g S/N 8.1 probable
|2025 NG497|CCD|W84|2021-08-29T05:29:39.966Z|342.2940734|-2.4413415|0.100|0.100|Gaia3|23.43|G|Gaia3|c4d_210829_052854_ooi_i filter i S/N 8.6 probable
|2025 NG561|CCD|W84|2022-09-02T01:39:24.643Z|334.1386144|-5.3343228|0.100|0.100|Gaia3|23.61|G|Gaia3|c4d_220902_013614_ooi_V filter VR S/N 10.2 probable
|2025 NG561|CCD|W84|2023-05-30T08:05:30.042Z|337.0374944|-4.2741455|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_230530_080455_ooi_r filter r S/N 6.1 probable
|2025 NH191|CCD|W84|2019-06-02T08:37:32.929Z|297.4113491|-20.1461504|0.100|0.100|Gaia3|22.54|G|Gaia3|c4d_190602_083647_ooi_g filter g S/N 9.8 secure
|2025 NH191|CCD|W84|2021-07-27T07:15:51.481Z|299.2373105|-19.9276644|0.100|0.100|Gaia3|22.16|G|Gaia3|c4d_210727_071506_ooi_z filter z S/N 10.8 secure
|2025 NH191|CCD|W84|2023-05-14T08:41:06.818Z|303.2186122|-19.2471016|0.100|0.100|Gaia3|22.68|G|Gaia3|c4d_230514_084009_ooi_z filter z S/N 8.4 secure
|2025 NH194|CCD|W84|2016-07-24T08:07:18.561Z|313.2960183|-7.3009330|0.100|0.100|Gaia3|22.04|G|Gaia3|c4d_160724_080849_ooi_z filter z S/N 18.8 secure
|2025 NH194|CCD|W84|2017-07-19T04:04:22.714Z|315.5705901|-6.9657870|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_170719_040537_ooi_r filter r S/N 11.8 secure
|2025 NH194|CCD|W84|2018-09-05T00:35:10.034Z|316.7240434|-7.0027624|0.132|0.132|Gaia3|22.44|G|Gaia3|c4d_180905_003433_ooi_g filter g S/N 7.1 secure
|2025 NH194|CCD|W84|2019-09-08T01:10:29.200Z|318.7352743|-6.7171661|0.100|0.100|Gaia3|22.43|G|Gaia3|c4d_190908_010944_ooi_i filter i S/N 13.6 secure
|2025 NH562|CCD|W84|2019-08-22T04:16:26.327Z|331.4367251|-7.3482239|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_190822_041541_ooi_i filter i S/N 9.5 secure
|2025 NH562|CCD|W84|2021-08-29T05:37:47.257Z|334.9604397|-5.5638593|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_210829_053702_ooi_i filter i S/N 11.2 secure
|2025 NH562|CCD|W84|2022-08-30T03:28:03.372Z|336.7767349|-4.6416755|0.286|0.286|Gaia3|23.19|G|Gaia3|c4d_220830_032458_ooi_V filter VR S/N 31.8 secure
|2025 NJ192|CCD|W84|2018-09-05T03:24:28.259Z|337.0913863|-9.5062606|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_180905_032400_ooi_g filter g S/N 9.0 probable
|2025 NJ192|CCD|W84|2019-08-11T05:38:29.698Z|338.8069951|-8.8358538|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_190811_053744_ooi_i filter i S/N 10.0 probable
|2025 NJ192|CCD|W84|2023-12-11T01:04:22.505Z|342.5187866|-7.3555795|0.146|0.146|Gaia3|22.97|G|Gaia3|c4d_231211_010357_ooi_r filter r S/N 5.7 probable
|2025 NJ193|CCD|W84|2016-09-29T02:53:52.768Z|343.3375252|-1.6806703|0.117|0.117|Gaia3|22.75|G|Gaia3|c4d_160929_025528_ooi_g filter g S/N 7.3 secure
|2025 NJ193|CCD|W84|2018-09-17T06:09:07.693Z|346.0933267|-1.3410306|0.103|0.103|Gaia3|22.86|G|Gaia3|c4d_180917_060822_ooi_g filter g S/N 7.2 secure
|2025 NJ193|CCD|W84|2022-10-02T03:29:39.453Z|350.9163421|-1.0013443|0.118|0.118|Gaia3|22.59|G|Gaia3|c4d_221002_032904_ooi_r filter r S/N 8.4 secure
|2025 NJ193|CCD|W84|2023-07-20T08:25:50.452Z|353.3357740|-0.3250491|0.100|0.100|Gaia3|22.81|G|Gaia3|c4d_230720_082515_ooi_r filter r S/N 9.3 secure
|2025 NJ549|CCD|W84|2013-10-12T00:42:36.229Z|331.1065125|-2.8518263|0.100|0.100|Gaia3|22.97|G|Gaia3|c4d_131012_004151_ooi_i filter i S/N 9.6 probable
|2025 NJ549|CCD|W84|2016-09-23T02:29:16.780Z|335.9367589|-0.9799813|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_160923_023053_ooi_i filter i S/N 9.7 probable
|2025 NJ549|CCD|W84|2017-10-22T01:30:27.436Z|337.0454336|-0.6393303|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_171022_012942_ooi_r filter r S/N 9.5 probable
|2025 NJ550|CCD|W84|2017-04-05T08:21:43.232Z|298.8585069|-21.7953876|0.100|0.100|Gaia3|23.12|G|Gaia3|c4d_170405_082333_ooi_r filter r S/N 9.5 probable
|2025 NJ550|CCD|W84|2022-08-06T00:30:20.893Z|305.0507213|-20.8268862|0.108|0.108|Gaia3|23.00|G|Gaia3|c4d_220806_002935_ooi_i filter i S/N 6.5 probable
|2025 NJ563|CCD|W84|2018-08-11T05:27:32.871Z|345.8526252|-10.4010477|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_180811_052712_ooi_r filter r S/N 7.5 probable
|2025 NJ563|CCD|W84|2021-08-17T03:57:13.296Z|349.6575932|-8.6223146|0.121|0.121|Gaia3|23.52|G|Gaia3|c4d_210817_035628_ooi_i filter i S/N 6.3 probable
|2025 NK190|CCD|W84|2013-04-17T09:16:24.214Z|315.8336838|-10.2778728|0.101|0.101|Gaia3|22.72|G|Gaia3|c4d_130417_091554_ooi_r filter r S/N 7.7 secure
|2025 NK190|CCD|W84|2016-07-24T08:26:36.617Z|318.7920678|-10.1260561|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_160724_082819_ooi_z filter z S/N 10.9 secure
|2025 NK190|CCD|W84|2018-08-09T04:04:29.461Z|320.8746583|-10.0489978|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_180809_040348_ooi_g filter g S/N 9.4 secure
|2025 NK190|CCD|W84|2026-09-02T00:52:01.060Z|329.5289292|-9.4060961|0.114|0.114|Gaia3|22.61|G|Gaia3|c4d_260902_005131_ooi_r filter r S/N 8.4 secure
|2025 NK192|CCD|W84|2021-07-18T08:52:59.724Z|332.7441427|-14.3350542|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_210718_085214_ooi_i filter i S/N 9.0 probable
|2025 NK192|CCD|W84|2021-08-16T08:10:28.867Z|332.2720636|-14.5250711|0.136|0.136|Gaia3|22.77|G|Gaia3|c4d_210816_080943_ooi_i filter i S/N 7.2 probable
|2025 NK194|CCD|W84|2017-09-17T01:29:32.486Z|335.3053831|-3.2458954|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_170917_012824_ooi_g filter g S/N 7.7 probable
|2025 NK194|CCD|W84|2018-09-18T00:34:28.930Z|336.2189034|-3.4604760|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_180918_003223_ooi_z filter z S/N 8.2 probable
|2025 NK497|CCD|W84|2018-09-05T03:04:19.262Z|334.8307466|-10.1385770|0.100|0.100|Gaia3|22.01|G|Gaia3|c4d_180905_030351_ooi_g filter g S/N 8.9 secure
|2025 NK497|CCD|W84|2019-08-11T05:36:30.937Z|336.7574923|-9.3902264|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_190811_053545_ooi_i filter i S/N 14.8 secure
|2025 NK552|CCD|W84|2018-08-09T06:05:40.154Z|350.0325979|-12.3842613|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_180809_060520_ooi_r filter r S/N 7.6 secure
|2025 NK552|CCD|W84|2019-09-27T00:01:20.560Z|350.3295932|-12.2498496|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_190926_235915_ooi_V filter VR S/N 15.4 secure
|2025 NK559|CCD|W84|2021-07-19T02:37:57.834Z|320.8144363|-21.4113000|0.127|0.127|Gaia3|23.55|G|Gaia3|c4d_210719_023712_ooi_i filter i S/N 5.2 probable
|2025 NK559|CCD|W84|2024-08-10T03:27:18.462Z|324.7473267|-19.5632229|0.100|0.100|Gaia3|23.75|G|Gaia3|c4d_240810_032548_ooi_i filter i S/N 9.8 probable
|2025 NL189|CCD|W84|2023-07-28T06:51:38.598Z|326.6104071|-16.4748076|0.102|0.102|Gaia3|23.00|G|Gaia3|c4d_230728_065058_ooi_z filter z S/N 5.4 secure
|2025 NL189|CCD|W84|2024-08-10T04:23:51.571Z|328.1428481|-16.0972573|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_240810_042221_ooi_i filter i S/N 16.2 secure
|2025 NL190|CCD|W84|2019-08-08T04:43:34.103Z|320.5238668|-16.5103373|0.121|0.121|Gaia3|23.08|G|Gaia3|c4d_190808_044249_ooi_i filter i S/N 7.5 secure
|2025 NL190|CCD|W84|2023-07-28T06:53:26.640Z|327.5312637|-15.9070677|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_230728_065246_ooi_z filter z S/N 6.7 secure
|2025 NL190|CCD|W84|2024-09-21T02:08:45.405Z|328.1484223|-16.1712326|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_240921_020715_ooi_i filter i S/N 9.1 secure
|2025 NL191|CCD|W84|2017-07-22T04:06:13.676Z|322.1683836|-12.1774795|0.100|0.100|Gaia3|22.85|G|Gaia3|c4d_170722_040751_ooi_g filter g S/N 7.9 secure
|2025 NL191|CCD|W84|2018-09-07T01:34:21.451Z|322.7628573|-12.4861479|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_180907_013357_ooi_r filter r S/N 11.3 secure
|2025 NL191|CCD|W84|2026-09-05T06:58:01.761Z|334.8960044|-11.8524204|0.100|0.100|Gaia3|22.63|G|Gaia3|c4d_260905_065746_ooi_r filter r S/N 8.3 secure
|2025 NL546|CCD|W84|2019-08-08T04:45:33.493Z|322.7851645|-15.8454053|0.100|0.100|Gaia3|22.21|G|Gaia3|c4d_190808_044448_ooi_i filter i S/N 12.7 probable
|2025 NL546|CCD|W84|2023-06-15T09:37:00.811Z|328.6921582|-13.9840133|0.100|0.100|Gaia3|22.54|G|Gaia3|c4d_230615_093614_ooi_z filter z S/N 9.1 probable
|2025 NL546|CCD|W84|2024-06-03T07:39:39.262Z|329.9979801|-13.5496810|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_240603_073854_ooi_r filter r S/N 17.4 probable
|2025 NM189|CCD|W84|2023-07-30T04:43:27.946Z|324.5188516|-10.2333856|0.124|0.124|Gaia3|23.02|G|Gaia3|c4d_230730_044241_ooi_z filter z S/N 5.1 secure
|2025 NM189|CCD|W84|2024-06-30T05:00:48.815Z|326.5470618|-9.6231524|0.144|0.144|Gaia3|23.52|G|Gaia3|c4d_240630_045853_ooi_g filter g S/N 5.7 secure
|2025 NM190|CCD|W84|2017-07-19T04:04:22.714Z|315.4193227|-7.0363908|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_170719_040537_ooi_r filter r S/N 10.4 secure
|2025 NM190|CCD|W84|2018-09-05T00:35:10.034Z|316.1480146|-7.7805944|0.100|0.100|Gaia3|22.68|G|Gaia3|c4d_180905_003433_ooi_g filter g S/N 9.6 secure
|2025 NM190|CCD|W84|2021-08-17T02:09:45.632Z|321.7167796|-8.5959874|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_210817_020900_ooi_i filter i S/N 12.1 secure
|2025 NM190|CCD|W84|2026-09-02T00:44:18.275Z|330.5233967|-10.3159665|0.100|0.100|Gaia3|22.46|G|Gaia3|c4d_260902_004338_ooi_i filter i S/N 11.1 secure
|2025 NM562|CCD|W84|2023-08-13T07:27:41.254Z|348.4989701|-9.0367586|0.184|0.184|Gaia3|22.56|G|Gaia3|c4d_230813_072716_ooi_g filter g S/N 6.1 secure
|2025 NM562|CCD|W84|2024-09-30T02:25:23.669Z|348.8884096|-8.8792896|0.124|0.124|Gaia3|22.80|G|Gaia3|c4d_240930_022458_ooi_r filter r S/N 6.1 secure
|2025 NM562|CCD|W84|2025-11-24T01:27:08.727Z|349.5189854|-8.5506965|0.107|0.107|Gaia3|23.38|G|Gaia3|c4d_251124_012643_ooi_r filter r S/N 5.7 secure
|2025 NN563|CCD|W84|2022-08-25T06:01:22.175Z|349.1657486|-0.1433613|0.105|0.105|Gaia3|22.43|G|Gaia3|c4d_220825_060057_ooi_g filter g S/N 6.0 secure
|2025 NN563|CCD|W84|2023-09-15T04:35:21.456Z|350.2098602|0.8444219|0.107|0.107|Gaia3|22.95|G|Gaia3|c4d_230915_043446_ooi_r filter r S/N 7.5 secure
|2025 NO193|CCD|W84|2016-08-14T03:52:07.455Z|335.4116612|-8.5692282|0.100|0.100|Gaia3|22.28|G|Gaia3|c4d_160814_035342_ooi_z filter z S/N 9.6 secure
|2025 NO193|CCD|W84|2017-09-20T01:25:01.251Z|336.0948039|-8.3151519|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_170920_012428_ooi_r filter r S/N 11.8 secure
|2025 NO193|CCD|W84|2018-09-05T06:36:53.326Z|337.7445698|-7.6764856|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_180905_063633_ooi_r filter r S/N 15.6 secure
|2025 NO193|CCD|W84|2025-11-16T00:48:28.649Z|346.3391372|-4.2907323|0.100|0.100|Gaia3|22.78|G|Gaia3|c4d_251116_004813_ooi_i filter i S/N 7.1 secure
|2025 NO561|CCD|W84|2018-09-03T02:09:39.229Z|339.3770634|-11.0797640|0.107|0.107|Gaia3|22.49|G|Gaia3|c4d_180903_020848_ooi_g filter g S/N 7.1 probable
|2025 NO561|CCD|W84|2024-09-30T02:17:03.451Z|348.3907648|-9.0484183|0.104|0.104|Gaia3|22.56|G|Gaia3|c4d_240930_021638_ooi_g filter g S/N 6.7 probable
|2025 NP190|CCD|W84|2018-09-03T00:33:39.804Z|314.2139502|-11.1548924|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_180903_003247_ooi_r filter r S/N 9.0 secure
|2025 NP190|CCD|W84|2021-07-19T03:35:42.537Z|319.3816502|-10.9031526|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_210719_033457_ooi_i filter i S/N 7.7 secure
|2025 NP190|CCD|W84|2024-08-11T04:55:08.142Z|323.1516302|-11.0547634|0.100|0.100|Gaia3|22.96|G|Gaia3|c4d_240811_045423_ooi_r filter r S/N 11.3 secure
|2025 NP549|CCD|W84|2014-07-20T07:36:56.683Z|332.2099459|6.7885077|0.100|0.100|Gaia3|22.20|G|Gaia3|c4d_140720_073934_ooi_g filter g S/N 13.0 secure
|2025 NP549|CCD|W84|2015-10-11T01:25:37.901Z|332.7854508|5.9298478|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_151011_012702_ooi_r filter r S/N 7.2 secure
|2025 NP549|CCD|W84|2016-08-12T05:06:42.496Z|335.8154315|6.4732223|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_160812_050813_ooi_z filter z S/N 9.0 secure
|2025 NP550|CCD|W84|2016-08-12T04:35:04.746Z|336.1066923|-2.4348887|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_160812_043634_ooi_z filter z S/N 9.0 secure
|2025 NP550|CCD|W84|2018-09-05T03:42:00.508Z|338.5792986|-2.3774197|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_180905_034140_ooi_r filter r S/N 9.9 secure
|2025 NP551|CCD|W84|2017-09-17T03:36:15.090Z|349.5948406|-11.1216221|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_170917_033555_ooi_r filter r S/N 10.1 secure
|2025 NP551|CCD|W84|2021-07-18T06:02:44.966Z|355.3850132|-9.0091872|0.136|0.136|Gaia3|23.08|G|Gaia3|c4d_210718_060159_ooi_i filter i S/N 6.1 secure
|2025 NP551|CCD|W84|2022-08-25T05:56:10.199Z|356.1307080|-8.8615090|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_220825_055555_ooi_r filter r S/N 7.8 secure
|2025 NQ549|CCD|W84|2018-08-09T03:30:18.381Z|313.9032421|-8.7016806|0.100|0.100|Gaia3|21.99|G|Gaia3|c4d_180809_032923_ooi_g filter g S/N 12.8 probable
|2025 NQ549|CCD|W84|2018-08-29T03:33:36.181Z|313.5254997|-8.8125341|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_180829_033256_ooi_z filter z S/N 7.6 probable
|2025 NR189|CCD|W84|2018-09-03T01:21:08.959Z|325.6924925|-11.4716382|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_180903_012042_ooi_r filter r S/N 9.1 secure
|2025 NR189|CCD|W84|2020-11-26T00:55:19.252Z|327.2081919|-11.0480549|0.100|0.100|Gaia3|23.02|G|Gaia3|c4d_201126_005434_ooi_i filter i S/N 8.6 secure
|2025 NR189|CCD|W84|2022-09-15T06:24:50.892Z|329.7025017|-10.1567708|0.100|0.100|Gaia3|22.85|G|Gaia3|c4d_220915_062405_ooi_i filter i S/N 11.0 secure
|2025 NR189|CCD|W84|2024-09-05T02:10:41.980Z|331.9418221|-9.3840699|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_240905_020956_ooi_r filter r S/N 12.1 secure
|2025 NR192|CCD|W84|2017-09-20T00:55:10.424Z|335.8983146|-12.7726333|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_170920_005347_ooi_g filter g S/N 9.1 secure
|2025 NR192|CCD|W84|2018-09-03T01:45:27.393Z|337.6253948|-12.1569679|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_180903_014414_ooi_g filter g S/N 11.5 secure
|2025 NR192|CCD|W84|2026-09-05T07:25:35.565Z|348.5697952|-8.0098839|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_260905_072520_ooi_r filter r S/N 9.7 secure
|2025 NR193|CCD|W84|2017-08-22T02:16:28.984Z|326.8842592|-13.7110356|0.100|0.100|Gaia3|22.29|G|Gaia3|c4d_170822_021543_ooi_g filter g S/N 8.2 secure
|2025 NR193|CCD|W84|2018-09-05T02:21:26.054Z|327.9604123|-13.3667391|0.100|0.100|Gaia3|22.85|G|Gaia3|c4d_180905_022058_ooi_g filter g S/N 8.4 secure
|2025 NR193|CCD|W84|2019-08-10T05:48:38.004Z|329.7908362|-12.7466102|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_190810_054753_ooi_i filter i S/N 11.2 secure
|2025 NR193|CCD|W84|2023-09-16T00:12:54.419Z|334.4488847|-11.1451043|0.126|0.126|Gaia3|22.98|G|Gaia3|c4d_230916_001209_ooi_g filter g S/N 6.0 secure
|2025 NR562|CCD|W84|2017-07-25T06:25:40.136Z|353.5613982|-4.8768265|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_170725_062703_ooi_r filter r S/N 8.1 secure
|2025 NR562|CCD|W84|2018-09-05T05:22:15.128Z|353.8005733|-5.2254095|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_180905_052147_ooi_g filter g S/N 12.6 secure
|2025 NR562|CCD|W84|2021-10-01T03:58:36.900Z|355.5518961|-5.6746644|0.157|0.157|Gaia3|22.78|G|Gaia3|c4d_211001_035821_ooi_V filter VR S/N 5.9 secure
|2025 NR563|CCD|W84|2015-05-27T09:58:22.943Z|340.8873629|-10.0209208|0.100|0.100|Gaia3|23.73|G|Gaia3|c4d_150527_100642_ooi_V filter VR S/N 18.9 secure
|2025 NR563|CCD|W84|2023-08-01T07:07:08.727Z|349.0661052|-0.5187030|0.102|0.102|Gaia3|23.29|G|Gaia3|c4d_230801_070613_ooi_z filter z S/N 6.2 secure
|2025 NS189|CCD|W84|2017-06-02T10:23:18.552Z|325.9087717|-7.7787582|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_170602_102440_ooi_V filter VR S/N 10.2 secure
|2025 NS189|CCD|W84|2018-09-06T01:03:22.452Z|325.9860928|-7.7090421|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_180906_010254_ooi_g filter g S/N 9.5 secure
|2025 NS189|CCD|W84|2023-05-25T09:56:45.734Z|334.7284332|-4.9101523|0.100|0.100|Gaia3|23.56|G|Gaia3|c4d_230525_095550_ooi_z filter z S/N 6.0 secure
|2025 NS547|CCD|W84|2021-07-19T03:27:43.079Z|316.0321449|-10.6112539|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_210719_032658_ooi_i filter i S/N 9.3 secure
|2025 NS547|CCD|W84|2022-09-04T02:51:56.015Z|316.8203863|-10.4542395|0.127|0.127|Gaia3|23.27|G|Gaia3|c4d_220904_025111_ooi_i filter i S/N 6.7 secure
|2025 NS547|CCD|W84|2026-09-05T07:05:19.926Z|324.2199006|-8.3939767|0.106|0.106|Gaia3|22.53|G|Gaia3|c4d_260905_070504_ooi_r filter r S/N 7.1 secure
|2025 NT190|CCD|W84|2021-08-17T02:47:24.977Z|329.0194011|-8.0693831|0.100|0.100|Gaia3|23.32|G|Gaia3|c4d_210817_024639_ooi_i filter i S/N 7.8 secure
|2025 NT190|CCD|W84|2022-08-30T02:20:10.303Z|329.8191126|-8.0832832|0.100|0.100|Gaia3|23.33|G|Gaia3|c4d_220830_021640_ooi_V filter VR S/N 23.2 secure
|2025 NT190|CCD|W84|2026-09-02T01:33:06.625Z|333.8555379|-7.7997032|0.142|0.142|Gaia3|23.12|G|Gaia3|c4d_260902_013236_ooi_r filter r S/N 6.0 secure
|2025 NT193|CCD|W84|2017-07-26T04:45:20.007Z|331.7640940|-3.5899789|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_170726_044719_ooi_g filter g S/N 10.3 secure
|2025 NT193|CCD|W84|2018-09-05T02:58:18.874Z|332.7159584|-3.6300200|0.106|0.106|Gaia3|22.86|G|Gaia3|c4d_180905_025750_ooi_g filter g S/N 7.6 secure
|2025 NT193|CCD|W84|2021-08-29T05:43:45.229Z|338.2286427|-2.6613766|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_210829_054300_ooi_i filter i S/N 11.0 secure
|2025 NT563|CCD|W84|2016-08-14T03:56:31.461Z|336.6904199|-4.6143148|0.100|0.100|Gaia3|22.46|G|Gaia3|c4d_160814_035803_ooi_z filter z S/N 9.4 secure
|2025 NT563|CCD|W84|2024-08-24T07:57:43.642Z|349.5335746|5.6263294|0.117|0.117|Gaia3|22.77|G|Gaia3|c4d_240824_075658_ooi_i filter i S/N 8.2 secure
|2025 NU189|CCD|W84|2021-08-16T06:38:32.427Z|338.7360072|-12.4012382|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_210816_063747_ooi_i filter i S/N 8.7 secure
|2025 NU189|CCD|W84|2023-08-27T04:31:48.970Z|340.4035683|-11.0001202|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_230827_043104_ooi_z filter z S/N 8.7 secure
|2025 NU189|CCD|W84|2024-04-18T09:44:15.977Z|341.7715135|-10.1239179|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_240418_094350_ooi_r filter r S/N 6.4 secure
|2025 NU190|CCD|W84|2013-04-16T10:00:35.520Z|317.7536480|-14.6375308|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_130416_100005_ooi_r filter r S/N 6.2 secure
|2025 NU190|CCD|W84|2016-08-03T04:03:12.552Z|320.7492634|-12.3426750|0.102|0.102|Gaia3|22.52|G|Gaia3|c4d_160803_040434_ooi_g filter g S/N 7.3 secure
|2025 NU190|CCD|W84|2018-09-05T01:25:49.324Z|322.6295180|-10.9220966|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_180905_012517_ooi_g filter g S/N 8.3 secure
|2025 NU190|CCD|W84|2022-09-02T02:23:00.194Z|327.6641258|-7.6655725|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_220902_021840_ooi_V filter VR S/N 25.3 secure
|2025 NU192|CCD|W84|2019-08-10T05:30:27.460Z|334.2246096|-13.9430477|0.106|0.106|Gaia3|22.95|G|Gaia3|c4d_190810_052942_ooi_i filter i S/N 8.9 secure
|2025 NU192|CCD|W84|2023-08-27T04:03:10.135Z|339.8349290|-11.5699132|0.206|0.206|Gaia3|22.57|G|Gaia3|c4d_230827_040149_ooi_z filter z S/N 6.1 secure
|2025 NU192|CCD|W84|2025-09-28T02:25:12.621Z|342.1070208|-10.5296216|0.124|0.124|Gaia3|23.05|G|Gaia3|c4d_250928_022447_ooi_i filter i S/N 6.0 secure
|2025 NU548|CCD|W84|2022-09-19T05:53:49.566Z|320.2892566|-25.7985178|0.132|0.132|Gaia3|22.77|G|Gaia3|c4d_220919_055304_ooi_g filter g S/N 6.4 probable
|2025 NU548|CCD|W84|2023-08-23T03:11:22.974Z|322.5024064|-24.9825494|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_230823_031042_ooi_z filter z S/N 8.6 probable
|2025 NV189|CCD|W84|2017-07-30T04:56:57.645Z|346.8177125|-8.9176702|0.114|0.114|Gaia3|22.74|G|Gaia3|c4d_170730_045847_ooi_g filter g S/N 7.4 secure
|2025 NV189|CCD|W84|2020-11-06T00:09:19.423Z|349.3219470|-8.9096709|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_201106_000834_ooi_i filter i S/N 6.6 secure
|2025 NV189|CCD|W84|2021-08-17T04:01:09.795Z|351.9557673|-8.0844970|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_210817_040024_ooi_i filter i S/N 6.9 secure
|2025 NV189|CCD|W84|2025-01-01T01:03:56.517Z|354.6361620|-7.8468059|0.118|0.118|Gaia3|22.91|G|Gaia3|c4d_250101_010331_ooi_r filter r S/N 5.4 secure
|2025 NV562|CCD|W84|2018-09-09T03:56:11.069Z|345.1668532|-10.9506698|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_180909_035551_ooi_r filter r S/N 11.9 secure
|2025 NV562|CCD|W84|2022-09-15T07:07:28.276Z|352.9079706|-8.8768321|0.101|0.101|Gaia3|22.93|G|Gaia3|c4d_220915_070643_ooi_i filter i S/N 9.9 secure
|2025 NW189|CCD|W84|2013-08-16T06:57:18.332Z|342.4475347|-10.6419619|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_130816_065703_ooi_z filter z S/N 8.1 secure
|2025 NW189|CCD|W84|2017-07-18T07:41:57.028Z|347.2198164|-8.6523109|0.102|0.102|Gaia3|23.16|G|Gaia3|c4d_170718_074329_ooi_z filter z S/N 7.5 secure
|2025 NW189|CCD|W84|2023-08-29T05:22:45.250Z|353.2054435|-6.0869197|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_230829_052151_ooi_z filter z S/N 9.2 secure
|2025 NW190|CCD|W84|2016-08-12T03:38:54.699Z|327.5543216|-6.0439712|0.100|0.100|Gaia3|22.90|G|Gaia3|c4d_160812_034024_ooi_z filter z S/N 6.9 secure
|2025 NW190|CCD|W84|2018-09-06T01:19:19.468Z|329.7140277|-5.5944368|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_180906_011846_ooi_g filter g S/N 7.2 secure
|2025 NW191|CCD|W84|2023-08-27T03:21:54.892Z|338.1181048|-11.7117116|0.150|0.150|Gaia3|23.05|G|Gaia3|c4d_230827_032105_ooi_z filter z S/N 5.5 secure
|2025 NW191|CCD|W84|2024-04-18T09:17:57.040Z|339.9130388|-10.9058890|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_240418_091732_ooi_r filter r S/N 6.5 secure
|2025 NW191|CCD|W84|2026-09-05T08:05:48.355Z|341.9718991|-10.1672672|0.130|0.130|Gaia3|22.77|G|Gaia3|c4d_260905_080533_ooi_r filter r S/N 5.6 secure
|2025 NW192|CCD|W84|2017-08-21T02:27:48.754Z|331.8785080|-10.0316596|0.121|0.121|Gaia3|22.78|G|Gaia3|c4d_170821_022645_ooi_r filter r S/N 9.0 secure
|2025 NW192|CCD|W84|2018-08-30T03:53:51.258Z|333.0782315|-9.5761543|0.100|0.100|Gaia3|23.41|G|Gaia3|c4d_180830_035146_ooi_z filter z S/N 7.9 secure
|2025 NW192|CCD|W84|2019-08-11T05:34:32.360Z|334.8119911|-8.9141086|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_190811_053347_ooi_i filter i S/N 10.6 secure
|2025 NW559|CCD|W84|2018-09-09T03:51:53.046Z|350.9101126|-5.9879292|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_180909_035133_ooi_r filter r S/N 8.0 secure
|2025 NW559|CCD|W84|2019-08-28T09:28:33.434Z|352.2146245|-4.7589244|0.118|0.118|Gaia3|23.55|G|Gaia3|c4d_190828_092733_ooi_V filter VR S/N 6.5 secure
|2025 NW559|CCD|W84|2021-09-06T02:13:44.420Z|354.1229796|-2.5468039|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_210906_021244_ooi_V filter VR S/N 10.2 secure
|2025 NW559|CCD|W84|2023-08-13T08:29:02.776Z|356.6252401|-0.1581013|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_230813_082827_ooi_r filter r S/N 9.6 secure
|2025 NX192|CCD|W84|2017-09-20T00:51:57.756Z|334.0447770|-12.8918651|0.103|0.103|Gaia3|22.87|G|Gaia3|c4d_170920_005037_ooi_g filter g S/N 9.4 secure
|2025 NX192|CCD|W84|2019-08-11T04:42:29.697Z|338.5011135|-12.1948314|0.153|0.153|Gaia3|23.32|G|Gaia3|c4d_190811_044144_ooi_i filter i S/N 9.7 secure
|2025 NX193|CCD|W84|2021-08-18T00:27:00.726Z|301.3603391|-18.7562780|0.100|0.100|Gaia3|21.69|G|Gaia3|c4d_210818_002615_ooi_z filter z S/N 7.8 secure
|2025 NX193|CCD|W84|2022-09-04T00:16:09.171Z|302.2482317|-18.7982103|0.115|0.115|Gaia3|22.68|G|Gaia3|c4d_220904_001524_ooi_i filter i S/N 6.9 secure
|2025 NY189|CCD|W84|2019-06-28T06:21:26.187Z|294.8959982|-28.8723542|0.100|0.100|Gaia3|22.13|G|Gaia3|c4d_190628_062041_ooi_g filter g S/N 13.9 secure
|2025 NY189|CCD|W84|2023-05-20T08:29:05.673Z|303.9455257|-22.9307765|0.100|0.100|Gaia3|22.28|G|Gaia3|c4d_230520_082738_ooi_r filter r S/N 8.1 secure
|2025 NY192|CCD|W84|2017-07-22T04:16:57.229Z|324.7427816|-6.5033283|0.100|0.100|Gaia3|22.28|G|Gaia3|c4d_170722_041809_ooi_r filter r S/N 19.6 secure
|2025 NY192|CCD|W84|2018-09-06T01:06:24.269Z|325.6817623|-6.1202420|0.100|0.100|Gaia3|21.45|G|Gaia3|c4d_180906_010556_ooi_g filter g S/N 21.8 secure
|2025 NY192|CCD|W84|2023-05-25T09:43:01.347Z|336.8830710|-2.0912374|0.100|0.100|Gaia3|21.88|G|Gaia3|c4d_230525_094236_ooi_g filter g S/N 8.9 secure
|2025 OA698|CCD|W84|2013-09-11T04:13:59.886Z|327.2579623|-2.7593557|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_130911_041314_ooi_i filter i S/N 8.5 secure
|2025 OA698|CCD|W84|2017-07-26T04:50:50.935Z|335.3516917|-2.8459005|0.100|0.100|Gaia3|23.21|G|Gaia3|c4d_170726_045204_ooi_r filter r S/N 8.1 secure
|2025 OB160|CCD|W84|2017-07-22T04:12:10.841Z|328.0615192|-11.8460120|0.100|0.100|Gaia3|22.14|G|Gaia3|c4d_170722_041348_ooi_g filter g S/N 10.5 secure
|2025 OB160|CCD|W84|2018-08-09T04:08:31.043Z|329.9288575|-11.5027561|0.100|0.100|Gaia3|22.36|G|Gaia3|c4d_180809_040755_ooi_g filter g S/N 10.3 secure
|2025 OB160|CCD|W84|2021-08-17T03:19:39.827Z|336.4314598|-10.0054304|0.100|0.100|Gaia3|22.43|G|Gaia3|c4d_210817_031854_ooi_i filter i S/N 15.1 secure
|2025 OB160|CCD|W84|2025-04-28T09:59:39.809Z|345.1814910|-7.5510651|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_250428_095914_ooi_r filter r S/N 7.1 secure
|2025 OD150|CCD|W84|2019-06-03T05:30:49.291Z|297.0353892|-11.5020549|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_190603_053004_ooi_g filter g S/N 9.2 probable
|2025 OD150|CCD|W84|2023-06-18T03:54:47.129Z|304.7177372|-12.3149080|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_230618_035409_ooi_r filter r S/N 8.5 probable
|2025 OE697|CCD|W84|2023-08-26T01:15:29.180Z|320.8525361|-11.0388877|0.125|0.125|Gaia3|23.33|G|Gaia3|c4d_230826_011421_ooi_z filter z S/N 5.0 probable
|2025 OE697|CCD|W84|2024-09-07T23:57:35.213Z|322.4844365|-10.4184357|0.104|0.104|Gaia3|23.51|G|Gaia3|c4d_240907_235650_ooi_i filter i S/N 5.9 probable
|2025 OH343|CCD|W84|2018-09-05T06:35:30.785Z|336.0775963|-11.4031888|0.100|0.100|Gaia3|22.97|G|Gaia3|c4d_180905_063510_ooi_r filter r S/N 9.1 secure
|2025 OH343|CCD|W84|2021-09-15T01:06:32.529Z|339.6723446|-10.1093752|0.100|0.100|Gaia3|22.97|G|Gaia3|c4d_210915_010547_ooi_i filter i S/N 7.1 secure
|2025 OH343|CCD|W84|2023-06-08T08:40:43.590Z|343.3676626|-8.6501351|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_230608_084018_ooi_i filter i S/N 5.8 secure
|2025 OH343|CCD|W84|2026-09-05T08:16:59.944Z|346.1314529|-7.6504824|0.125|0.125|Gaia3|22.56|G|Gaia3|c4d_260905_081644_ooi_r filter r S/N 6.0 secure
|2025 OH344|CCD|W84|2024-09-03T00:51:29.230Z|324.8784783|-19.3289837|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_240903_004959_ooi_r filter r S/N 10.6 probable
|2025 OH344|CCD|W84|2024-09-05T00:38:39.777Z|324.8413358|-19.3397331|0.132|0.132|Gaia3|23.15|G|Gaia3|c4d_240905_003754_ooi_g filter g S/N 5.7 probable
|2025 OJ344|CCD|W84|2013-09-26T02:51:07.683Z|314.0716809|-14.3039258|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_130926_024837_ooi_g filter g S/N 9.1 secure
|2025 OJ344|CCD|W84|2018-09-05T01:33:10.122Z|324.6810215|-14.9009978|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_180905_013239_ooi_g filter g S/N 8.2 secure
|2025 OJ344|CCD|W84|2019-08-10T05:38:24.389Z|327.2966956|-14.7506803|0.117|0.117|Gaia3|23.03|G|Gaia3|c4d_190810_053739_ooi_i filter i S/N 8.1 secure
|2025 OJ344|CCD|W84|2023-07-28T09:10:14.677Z|335.7105890|-14.7942686|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_230728_090939_ooi_r filter r S/N 8.1 secure
|2025 OJ736|CCD|W84|2018-09-03T02:00:13.461Z|337.0093436|-12.2322242|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_180903_015947_ooi_r filter r S/N 7.6 secure
|2025 OJ736|CCD|W84|2019-08-11T04:42:29.697Z|338.7568044|-11.5421625|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_190811_044144_ooi_i filter i S/N 7.7 secure
|2025 OJ736|CCD|W84|2022-08-30T03:34:42.302Z|342.3237856|-10.0878357|0.100|0.100|Gaia3|23.50|G|Gaia3|c4d_220830_033147_ooi_V filter VR S/N 24.0 secure
|2025 OK344|CCD|W84|2013-04-16T09:16:00.410Z|315.6666374|-18.4055839|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_130416_091530_ooi_r filter r S/N 8.3 secure
|2025 OK344|CCD|W84|2021-07-19T03:41:48.979Z|324.5315344|-16.1747050|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_210719_034103_ooi_i filter i S/N 10.6 secure
|2025 OK344|CCD|W84|2022-09-15T06:10:46.551Z|324.6948767|-16.1763775|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_220915_061001_ooi_i filter i S/N 9.4 secure
|2025 OK344|CCD|W84|2024-08-13T03:43:41.617Z|327.5853322|-15.3026378|0.100|0.100|Gaia3|23.02|G|Gaia3|c4d_240813_034211_ooi_i filter i S/N 19.6 secure
|2025 OK697|CCD|W84|2021-08-16T07:09:52.279Z|350.4934016|-3.4477833|0.100|0.100|Gaia3|23.82|G|Gaia3|c4d_210816_070907_ooi_i filter i S/N 7.3 secure
|2025 OK697|CCD|W84|2023-07-26T07:49:52.221Z|352.6951100|-0.7011223|0.116|0.116|Gaia3|22.03|G|Gaia3|c4d_230726_074927_ooi_g filter g S/N 5.4 secure
|2025 OL345|CCD|W84|2021-08-16T06:59:59.290Z|348.2905079|-4.6429653|0.110|0.110|Gaia3|23.05|G|Gaia3|c4d_210816_065914_ooi_i filter i S/N 8.3 secure
|2025 OL345|CCD|W84|2022-09-05T04:09:30.059Z|349.1904944|-3.4504547|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_220905_040855_ooi_r filter r S/N 7.0 secure
|2025 OM344|CCD|W84|2018-09-07T04:20:03.591Z|348.2347119|-2.9272205|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_180907_041924_ooi_g filter g S/N 9.6 secure
|2025 OM344|CCD|W84|2021-07-20T09:29:38.524Z|353.1019550|-1.9147388|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_210720_092853_ooi_i filter i S/N 8.9 secure
|2025 OM344|CCD|W84|2023-08-25T05:23:58.661Z|355.3975269|-1.6877379|0.109|0.109|Gaia3|23.25|G|Gaia3|c4d_230825_052303_ooi_z filter z S/N 7.3 secure
|2025 ON345|CCD|W84|2016-08-12T04:58:42.023Z|338.4762397|-2.8891296|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_160812_050011_ooi_z filter z S/N 8.0 secure
|2025 ON345|CCD|W84|2017-08-21T03:32:21.300Z|340.1432617|-2.7162062|0.100|0.100|Gaia3|22.48|G|Gaia3|c4d_170821_033140_ooi_r filter r S/N 12.1 secure
|2025 ON345|CCD|W84|2018-07-25T05:33:54.356Z|342.4237737|-2.2733880|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_180725_053314_ooi_z filter z S/N 6.2 secure
|2025 OQ343|CCD|W84|2018-09-12T00:55:13.406Z|328.3273535|-13.1961081|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_180912_005451_ooi_r filter r S/N 7.7 secure
|2025 OQ343|CCD|W84|2021-08-17T03:15:41.858Z|335.1729851|-12.5364558|0.106|0.106|Gaia3|23.21|G|Gaia3|c4d_210817_031456_ooi_i filter i S/N 6.3 secure
|2025 OQ343|CCD|W84|2025-09-10T04:15:32.660Z|342.7254808|-12.0160644|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_250910_041507_ooi_r filter r S/N 5.6 secure
|2025 OR344|CCD|W84|2017-07-25T06:15:28.768Z|350.5120864|-5.5640464|0.101|0.101|Gaia3|22.62|G|Gaia3|c4d_170725_061733_ooi_g filter g S/N 8.3 secure
|2025 OR344|CCD|W84|2018-09-04T02:43:16.491Z|350.4204939|-4.5737325|0.103|0.103|Gaia3|22.11|G|Gaia3|c4d_180904_024157_ooi_g filter g S/N 9.6 secure
|2025 OR344|CCD|W84|2022-08-25T06:04:02.275Z|352.9216187|0.1556124|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_220825_060337_ooi_g filter g S/N 7.4 secure
|2025 OS344|CCD|W84|2017-09-20T01:51:06.878Z|343.0268705|-12.9704478|0.100|0.100|Gaia3|22.85|G|Gaia3|c4d_170920_015033_ooi_r filter r S/N 10.2 secure
|2025 OS344|CCD|W84|2018-09-05T07:16:54.323Z|344.5498046|-12.3066754|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_180905_071634_ooi_r filter r S/N 10.4 secure
|2025 OT343|CCD|W84|2023-07-16T08:53:39.909Z|325.5178765|-17.9929014|0.101|0.101|Gaia3|23.12|G|Gaia3|c4d_230716_085254_ooi_g filter g S/N 7.0 secure
|2025 OT343|CCD|W84|2024-08-28T03:41:54.819Z|327.0062547|-17.6855436|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_240828_034024_ooi_r filter r S/N 9.7 secure
|2025 OV342|CCD|W84|2015-08-15T00:50:25.371Z|307.0816545|-24.9872102|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_150815_005615_ooi_V filter VR S/N 21.7 secure
|2025 OV342|CCD|W84|2024-08-10T03:23:48.170Z|325.8295686|-17.9241448|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_240810_032218_ooi_i filter i S/N 27.3 secure
|2025 OW343|CCD|W84|2018-08-30T01:02:34.649Z|324.5460330|-7.5013699|0.131|0.131|Gaia3|23.07|G|Gaia3|c4d_180830_010202_ooi_r filter r S/N 7.0 probable
|2025 OW343|CCD|W84|2023-08-27T02:59:12.751Z|333.2231112|-8.0433394|0.123|0.123|Gaia3|23.16|G|Gaia3|c4d_230827_025822_ooi_z filter z S/N 5.4 probable
|2025 OX342|CCD|W84|2013-04-19T09:39:59.321Z|314.2349544|-19.1107824|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_130419_093929_ooi_r filter r S/N 9.1 secure
|2025 OX342|CCD|W84|2023-07-28T05:59:31.674Z|324.3690806|-16.4524519|0.100|0.100|Gaia3|22.55|G|Gaia3|c4d_230728_055851_ooi_z filter z S/N 8.3 secure
|2025 OX342|CCD|W84|2024-08-09T03:08:42.609Z|325.2491886|-16.1954297|0.181|0.181|Gaia3|22.67|G|Gaia3|c4d_240809_030757_ooi_r filter r S/N 7.2 secure
|2025 OX736|CCD|W84|2021-09-03T00:51:09.490Z|322.1912162|-12.2935844|0.100|0.100|Gaia3|23.41|G|Gaia3|c4d_210903_004609_ooi_V filter VR S/N 22.8 probable
|2025 OX736|CCD|W84|2024-07-12T03:41:47.395Z|327.3290464|-10.5133891|0.100|0.100|Gaia3|23.80|G|Gaia3|c4d_240712_034032_ooi_i filter i S/N 6.5 probable
|2025 OX736|CCD|W84|2026-09-05T05:23:23.896Z|329.0026975|-9.8752520|0.100|0.100|Gaia3|23.78|G|Gaia3|c4d_260905_052301_ooi_i filter i S/N 6.6 probable
|2025 OY343|CCD|W84|2017-08-21T03:11:34.280Z|335.4216065|-4.2555641|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_170821_031044_ooi_r filter r S/N 10.8 secure
|2025 OY343|CCD|W84|2018-09-05T06:31:42.868Z|336.7967286|-4.7334273|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_180905_063122_ooi_r filter r S/N 11.2 secure
|2025 OY343|CCD|W84|2021-08-17T03:43:22.520Z|342.4720257|-5.4524576|0.101|0.101|Gaia3|22.80|G|Gaia3|c4d_210817_034237_ooi_i filter i S/N 7.7 secure
|2025 OY343|CCD|W84|2025-10-10T03:34:02.302Z|348.7510418|-7.3205879|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_251010_033337_ooi_i filter i S/N 8.7 secure
|2025 OY697|CCD|W84|2018-08-30T01:10:01.459Z|328.8599565|-11.5061428|0.109|0.109|Gaia3|23.26|G|Gaia3|c4d_180830_010838_ooi_g filter g S/N 7.9 probable
|2025 OY697|CCD|W84|2021-08-17T03:09:45.521Z|333.3087756|-9.9384186|0.100|0.100|Gaia3|22.96|G|Gaia3|c4d_210817_030900_ooi_i filter i S/N 8.4 probable
|2025 OY697|CCD|W84|2026-09-05T07:41:25.959Z|339.8372238|-7.5177113|0.121|0.121|Gaia3|22.96|G|Gaia3|c4d_260905_074110_ooi_r filter r S/N 5.5 probable
|2025 OZ343|CCD|W84|2019-08-10T05:40:37.064Z|325.9631275|-14.0694649|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_190810_053952_ooi_i filter i S/N 12.7 secure
|2025 OZ343|CCD|W84|2021-08-17T04:47:21.401Z|329.1023487|-14.3420554|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_210817_044636_ooi_i filter i S/N 13.9 secure
|2025 OZ343|CCD|W84|2023-10-26T00:26:32.476Z|331.5004647|-14.9520446|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_231026_002617_ooi_i filter i S/N 5.7 secure
|2025 PV291|CCD|W84|2018-09-05T03:11:09.407Z|335.3620401|-4.4531296|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_180905_031040_ooi_g filter g S/N 9.5 secure
|2025 PV291|CCD|W84|2022-08-30T03:41:11.184Z|343.5222479|-4.4705353|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_220830_033816_ooi_V filter VR S/N 48.8 secure
|2025 PV291|CCD|W84|2023-07-31T05:52:14.331Z|346.0447001|-4.1904820|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_230731_055134_ooi_z filter z S/N 7.6 secure
|2025 VE39|CCD|W84|2014-09-18T00:44:53.959Z|339.8897042|-34.5291313|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_140918_005314_ooi_V filter VR S/N 25.4 secure
|2025 VE39|CCD|W84|2017-06-04T08:02:18.369Z|345.8347616|-30.7294338|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_170604_080356_ooi_r filter r S/N 9.4 secure
|2025 VE39|CCD|W84|2019-08-10T07:11:51.919Z|347.9964723|-29.4002671|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_190810_071106_ooi_i filter i S/N 11.0 secure
|2025 VS38|CCD|W84|2017-06-04T07:56:23.726Z|344.3936944|-32.8183462|0.100|0.100|Gaia3|22.32|G|Gaia3|c4d_170604_075801_ooi_r filter r S/N 17.5 secure
|2025 VS38|CCD|W84|2021-07-23T09:17:57.545Z|351.2661024|-29.8757470|0.243|0.243|Gaia3|22.25|G|Gaia3|c4d_210723_091712_ooi_z filter z S/N 7.2 secure
|2025 VS38|CCD|W84|2022-10-29T04:04:22.491Z|350.9967250|-29.5584624|0.100|0.100|Gaia3|22.14|G|Gaia3|c4d_221029_040337_ooi_r filter r S/N 17.3 secure
|2025 YC23|CCD|W84|2014-12-30T07:45:08.385Z|133.8394307|2.6720096|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_141230_074628_ooi_r filter r S/N 8.9 secure
|2025 YC23|CCD|W84|2018-12-12T05:25:26.561Z|140.1840181|2.4924457|0.100|0.100|Gaia3|22.04|G|Gaia3|c4d_181212_052425_ooi_g filter g S/N 9.3 secure
|2025 YC23|CCD|W84|2026-03-11T05:18:20.224Z|149.0355632|2.6375712|0.108|0.108|Gaia3|22.45|G|Gaia3|c4d_260311_051755_ooi_g filter g S/N 6.7 secure
|2025 YF25|CCD|W84|2016-01-10T04:59:32.417Z|118.0937370|9.3842552|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_160110_050051_ooi_r filter r S/N 9.6 secure
|2025 YF25|CCD|W84|2020-02-04T04:40:58.820Z|123.1194923|8.5483682|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_200204_044015_ooi_i filter i S/N 9.9 secure
|2025 YF25|CCD|W84|2022-01-28T03:23:43.551Z|126.0582228|8.0031393|0.100|0.100|Gaia3|23.18|G|Gaia3|c4d_220128_032211_ooi_r filter r S/N 12.7 secure
|2026 AA27|CCD|W84|2014-12-29T07:16:02.635Z|133.0645156|17.9431801|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_141229_071722_ooi_r filter r S/N 9.1 secure
|2026 AA27|CCD|W84|2017-03-18T03:20:21.807Z|134.5815167|15.8598438|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_170318_032159_ooi_i filter i S/N 10.6 secure
|2026 AA27|CCD|W84|2018-01-23T07:25:01.285Z|137.3616378|14.3960747|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_180123_072443_ooi_i filter i S/N 9.5 secure
|2026 AA27|CCD|W84|2026-01-04T08:32:38.202Z|150.3284828|3.9442983|0.109|0.109|Gaia3|22.98|G|Gaia3|c4d_260104_083213_ooi_z filter z S/N 5.4 secure
|2026 AT33|CCD|W84|2016-01-11T05:41:45.872Z|124.5366103|11.1471898|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_160111_054331_ooi_g filter g S/N 8.3 probable
|2026 AT33|CCD|W84|2018-02-15T04:42:38.179Z|126.4619538|12.1178850|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_180215_044159_ooi_r filter r S/N 9.7 probable
|2026 AV33|CCD|W84|2013-01-04T05:30:49.178Z|118.9329270|1.7388807|0.103|0.103|Gaia3|22.62|G|Gaia3|c4d_130104_053019_ooi_r filter r S/N 8.4 secure
|2026 AV33|CCD|W84|2014-12-30T05:57:49.655Z|122.0870924|1.4187095|0.100|0.100|Gaia3|22.35|G|Gaia3|c4d_141230_055912_ooi_g filter g S/N 11.1 secure
|2026 AV33|CCD|W84|2015-04-09T23:28:11.963Z|120.5862272|2.1107245|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_150409_233008_ooi_z filter z S/N 8.2 secure
|2026 AW33|CCD|W84|2018-02-10T05:52:07.124Z|123.3336033|-1.7772766|0.100|0.100|Gaia3|21.39|G|Gaia3|c4d_180210_055109_ooi_g filter g S/N 31.3 secure
|2026 AW33|CCD|W84|2019-03-07T01:17:03.044Z|125.2120533|-1.6601748|0.100|0.100|Gaia3|21.72|G|Gaia3|c4d_190307_011639_ooi_r filter r S/N 31.6 secure
|2026 BN17|CCD|W84|2021-01-25T03:26:21.515Z|130.8322648|-7.6159607|0.105|0.105|Gaia3|23.23|G|Gaia3|c4d_210125_032541_ooi_i filter i S/N 5.1 probable
|2026 BN17|CCD|W84|2024-01-20T03:10:17.850Z|135.4317501|-8.1375137|0.100|0.100|Gaia3|23.62|G|Gaia3|c4d_240120_030932_ooi_i filter i S/N 7.5 probable
|2026 BO17|CCD|W84|2017-03-17T02:06:35.309Z|137.7478899|7.1982201|0.100|0.100|Gaia3|23.39|G|Gaia3|c4d_170317_020929_ooi_z filter z S/N 11.6 secure
|2026 BO17|CCD|W84|2020-02-05T06:09:00.457Z|144.4702874|5.3244454|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_200205_060705_ooi_i filter i S/N 10.9 secure
|2026 BO17|CCD|W84|2023-02-23T03:08:43.949Z|149.9740075|3.8567406|0.100|0.100|Gaia3|23.47|G|Gaia3|c4d_230223_030738_ooi_i filter i S/N 9.2 secure
|2026 BS14|CCD|W84|2018-03-12T05:39:57.345Z|153.0064279|-14.3553072|0.100|0.100|Gaia3|22.13|G|Gaia3|c4d_180312_053912_ooi_g filter g S/N 15.3 secure
|2026 BS14|CCD|W84|2019-02-16T02:59:51.687Z|154.2920591|-14.1293607|0.100|0.100|Gaia3|22.06|G|Gaia3|c4d_190216_025906_ooi_i filter i S/N 19.4 secure
|2026 BS14|CCD|W84|2020-02-07T05:59:56.859Z|155.3146345|-13.7455115|0.100|0.100|Gaia3|22.10|G|Gaia3|c4d_200207_055911_ooi_i filter i S/N 15.5 secure
|2026 BS14|CCD|W84|2021-02-03T04:35:40.719Z|156.2318601|-13.3195333|0.100|0.100|Gaia3|22.25|G|Gaia3|c4d_210203_043455_ooi_i filter i S/N 16.9 secure
|2026 BT17|CCD|W84|2015-02-17T04:37:26.773Z|138.6060858|-7.1119526|0.100|0.100|Gaia3|22.65|G|Gaia3|c4d_150217_043859_ooi_g filter g S/N 9.3 secure
|2026 BT17|CCD|W84|2020-11-26T07:24:36.076Z|150.0634379|-8.2714952|0.115|0.115|Gaia3|23.50|G|Gaia3|c4d_201126_072351_ooi_i filter i S/N 5.7 secure
|2026 BT17|CCD|W84|2022-03-10T01:37:30.722Z|150.5511753|-8.2847877|0.100|0.100|Gaia3|23.38|G|Gaia3|c4d_220310_013640_ooi_r filter r S/N 8.0 secure
|2026 BV17|CCD|W84|2022-02-25T00:36:05.817Z|151.5152743|-7.6862564|0.114|0.114|Gaia3|23.96|G|Gaia3|c4d_220225_003305_ooi_r filter r S/N 6.5 probable
|2026 BV17|CCD|W84|2022-03-10T01:37:30.722Z|151.2317341|-7.5551945|0.100|0.100|Gaia3|23.82|G|Gaia3|c4d_220310_013640_ooi_r filter r S/N 6.4 probable
|2026 BW17|CCD|W84|2015-02-22T03:14:09.840Z|151.6012741|-4.8315375|0.100|0.100|Gaia3|22.54|G|Gaia3|c4d_150222_031546_ooi_g filter g S/N 11.6 secure
|2026 BW17|CCD|W84|2017-03-01T03:56:13.936Z|155.2018098|-5.2780167|0.100|0.100|Gaia3|22.68|G|Gaia3|c4d_170301_035737_ooi_r filter r S/N 11.3 secure
|2026 BW17|CCD|W84|2018-12-14T06:15:52.867Z|160.1830413|-6.0213460|0.100|0.100|Gaia3|22.63|G|Gaia3|c4d_181214_061524_ooi_r filter r S/N 12.6 secure
|2026 BW17|CCD|W84|2024-01-10T07:37:13.210Z|169.7099900|-7.2237179|0.180|0.180|Gaia3|22.01|G|Gaia3|c4d_240110_073648_ooi_g filter g S/N 7.1 secure
|2026 DA67|CCD|W84|2019-06-03T23:08:26.899Z|152.0001145|11.8263435|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_190603_230816_ooi_V filter VR S/N 6.9 secure
|2026 DA67|CCD|W84|2024-04-16T04:02:42.041Z|163.6746494|11.1180073|0.100|0.100|Gaia3|22.42|G|Gaia3|c4d_240416_040127_ooi_r filter r S/N 10.2 secure
|2026 DA67|CCD|W84|2025-03-05T05:37:25.290Z|166.9197993|10.5259346|0.100|0.100|Gaia3|22.16|G|Gaia3|c4d_250305_053705_ooi_g filter g S/N 10.2 secure
|2026 DA72|CCD|W84|2013-04-02T06:52:02.909Z|200.0107844|2.7928287|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_130402_065112_ooi_z filter z S/N 8.2 secure
|2026 DA72|CCD|W84|2017-03-01T08:03:42.975Z|210.4281710|0.0593897|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_170301_080500_ooi_r filter r S/N 14.6 secure
|2026 DA72|CCD|W84|2019-03-07T07:08:18.887Z|215.3914527|-1.0931939|0.100|0.100|Gaia3|21.89|G|Gaia3|c4d_190307_070750_ooi_g filter g S/N 10.8 secure
|2026 DB69|CCD|W84|2017-04-22T00:32:42.730Z|165.9936920|11.5952347|0.100|0.100|Gaia3|23.32|G|Gaia3|c4d_170422_003409_ooi_r filter r S/N 8.2 probable
|2026 DB69|CCD|W84|2018-03-18T04:47:33.609Z|167.6398969|10.5474519|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_180318_044616_ooi_g filter g S/N 8.1 probable
|2026 DB71|CCD|W84|2021-03-10T09:15:49.882Z|211.7182787|-7.5145679|0.132|0.132|Gaia3|23.57|G|Gaia3|c4d_210310_091524_ooi_r filter r S/N 5.5 secure
|2026 DB71|CCD|W84|2023-04-23T06:26:10.077Z|213.2468624|-8.0673214|0.104|0.104|Gaia3|23.29|G|Gaia3|c4d_230423_062525_ooi_r filter r S/N 7.2 secure
|2026 DB72|CCD|W84|2020-03-07T05:26:50.892Z|175.8631499|-16.4725174|0.108|0.108|Gaia3|22.73|G|Gaia3|c4d_200307_052520_ooi_g filter g S/N 5.6 secure
|2026 DB72|CCD|W84|2023-03-02T08:23:11.347Z|180.8129694|-17.7145711|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_230302_082226_ooi_r filter r S/N 15.2 secure
|2026 DC69|CCD|W84|2018-01-28T07:24:56.464Z|169.7384636|12.3326357|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_180128_072432_ooi_r filter r S/N 10.3 secure
|2026 DC69|CCD|W84|2021-01-26T07:30:25.899Z|173.0076498|7.8811782|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_210126_072933_ooi_i filter i S/N 9.6 secure
|2026 DE65|CCD|W84|2016-03-28T05:10:29.133Z|178.3557237|-1.6786895|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_160328_051140_ooi_V filter VR S/N 10.3 secure
|2026 DE65|CCD|W84|2017-03-06T05:35:35.775Z|180.5855277|-2.3789714|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_170306_053650_ooi_r filter r S/N 10.4 secure
|2026 DE65|CCD|W84|2018-05-13T01:46:30.590Z|181.1673369|-2.2825616|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_180513_014539_ooi_r filter r S/N 9.4 secure
|2026 DE65|CCD|W84|2022-01-21T07:43:52.645Z|189.8660654|-4.9852685|0.111|0.111|Gaia3|22.32|G|Gaia3|c4d_220121_074327_ooi_r filter r S/N 5.8 secure
|2026 DF65|CCD|W84|2016-03-01T08:23:45.695Z|197.0371504|9.6708077|0.100|0.100|Gaia3|22.81|G|Gaia3|c4d_160301_082515_ooi_z filter z S/N 11.3 secure
|2026 DF65|CCD|W84|2018-02-19T08:08:28.048Z|200.0328107|8.1766353|0.100|0.100|Gaia3|22.26|G|Gaia3|c4d_180219_080805_ooi_r filter r S/N 19.2 secure
|2026 DF65|CCD|W84|2025-04-02T07:27:32.525Z|209.8074717|3.2861412|0.100|0.100|Gaia3|22.42|G|Gaia3|c4d_250402_072502_ooi_g filter g S/N 26.5 secure
|2026 DF67|CCD|W84|2020-02-08T07:06:06.682Z|170.2137547|-15.0771629|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_200208_070521_ooi_i filter i S/N 7.7 secure
|2026 DF67|CCD|W84|2021-05-26T03:30:29.488Z|170.0194958|-14.5862012|0.171|0.171|Gaia3|22.70|G|Gaia3|c4d_210526_032849_ooi_i filter i S/N 5.2 secure
|2026 DF69|CCD|W84|2016-01-14T07:58:03.176Z|159.7109189|12.0363558|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_160114_075911_ooi_r filter r S/N 10.3 secure
|2026 DF69|CCD|W84|2017-03-06T02:10:43.994Z|160.3186087|11.9108356|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_170306_021223_ooi_z filter z S/N 10.1 secure
|2026 DF69|CCD|W84|2018-03-18T04:06:01.339Z|161.6646844|11.4499976|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_180318_040529_ooi_r filter r S/N 14.5 secure
|2026 DG69|CCD|W84|2018-03-18T04:45:16.151Z|166.1133713|9.2484804|0.100|0.100|Gaia3|22.20|G|Gaia3|c4d_180318_044445_ooi_r filter r S/N 14.7 probable
|2026 DG69|CCD|W84|2019-02-06T06:46:36.551Z|168.4074035|7.7357585|0.100|0.100|Gaia3|22.68|G|Gaia3|c4d_190206_064511_ooi_z filter z S/N 14.3 probable
|2026 DG71|CCD|W84|2016-03-02T07:43:50.023Z|203.0176554|0.0368623|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_160302_074520_ooi_z filter z S/N 10.1 secure
|2026 DG71|CCD|W84|2025-02-06T08:21:56.944Z|219.6910514|-0.3515688|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_250206_082121_ooi_r filter r S/N 10.4 secure
|2026 DH67|CCD|W84|2014-03-24T04:32:17.882Z|171.9007522|-11.0678973|0.100|0.100|Gaia3|23.64|G|Gaia3|c4d_140324_043702_ooi_V filter VR S/N 23.5 secure
|2026 DH67|CCD|W84|2021-03-04T04:27:48.944Z|178.6808938|-14.7524282|0.114|0.114|Gaia3|23.55|G|Gaia3|c4d_210304_042703_ooi_i filter i S/N 5.7 secure
|2026 DH67|CCD|W84|2023-03-02T08:25:10.288Z|180.5649845|-15.7320484|0.100|0.100|Gaia3|23.47|G|Gaia3|c4d_230302_082425_ooi_r filter r S/N 7.5 secure
|2026 DH69|CCD|W84|2020-03-05T04:50:33.064Z|173.9327950|3.9588319|0.100|0.100|Gaia3|23.33|G|Gaia3|c4d_200305_044848_ooi_i filter i S/N 9.4 probable
|2026 DH69|CCD|W84|2021-01-26T07:46:48.496Z|175.9316307|2.9854046|0.100|0.100|Gaia3|23.77|G|Gaia3|c4d_210126_074557_ooi_i filter i S/N 9.6 probable
|2026 DH71|CCD|W84|2016-03-02T07:51:31.640Z|206.2598423|10.8877424|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_160302_075302_ooi_z filter z S/N 7.0 secure
|2026 DH71|CCD|W84|2017-03-05T08:09:13.894Z|207.7253315|9.9110730|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_170305_081034_ooi_r filter r S/N 11.7 secure
|2026 DH71|CCD|W84|2018-02-19T08:45:20.094Z|209.3835160|8.7463880|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_180219_084500_ooi_r filter r S/N 13.9 secure
|2026 DJ65|CCD|W84|2013-04-17T06:13:47.692Z|203.9616554|-5.6853360|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_130417_061317_ooi_r filter r S/N 7.7 secure
|2026 DJ65|CCD|W84|2014-04-23T00:50:58.187Z|204.8749402|-6.0259492|0.100|0.100|Gaia3|22.78|G|Gaia3|c4d_140423_005208_ooi_V filter VR S/N 7.5 secure
|2026 DJ65|CCD|W84|2015-04-15T05:01:41.841Z|206.0187082|-6.4523102|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_150415_050249_ooi_r filter r S/N 12.1 secure
|2026 DJ67|CCD|W84|2017-01-10T08:10:39.699Z|170.5121826|-1.9791721|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_170110_081159_ooi_r filter r S/N 7.7 secure
|2026 DJ67|CCD|W84|2020-02-25T06:59:25.533Z|175.2106692|-6.4384399|0.100|0.100|Gaia3|23.46|G|Gaia3|c4d_200225_065840_ooi_i filter i S/N 9.9 secure
|2026 DK67|CCD|W84|2016-04-10T02:57:44.581Z|168.1500955|-3.4272689|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_160410_025913_ooi_r filter r S/N 10.1 secure
|2026 DK67|CCD|W84|2017-03-02T05:30:37.097Z|170.5719489|-5.0578346|0.100|0.100|Gaia3|22.84|G|Gaia3|c4d_170302_053235_ooi_g filter g S/N 11.9 secure
|2026 DK67|CCD|W84|2018-05-17T01:16:01.689Z|170.8967737|-5.8275953|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_180517_011521_ooi_g filter g S/N 10.1 secure
|2026 DK67|CCD|W84|2024-03-11T09:32:46.611Z|182.4784178|-14.5568763|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_240311_093116_ooi_i filter i S/N 10.5 secure
|2026 DL71|CCD|W84|2013-04-18T04:24:32.046Z|203.9520200|-9.1570748|0.100|0.100|Gaia3|23.28|G|Gaia3|c4d_130418_042402_ooi_r filter r S/N 7.5 secure
|2026 DL71|CCD|W84|2017-05-01T02:14:37.173Z|208.5049112|-11.0079371|0.100|0.100|Gaia3|23.56|G|Gaia3|c4d_170501_021642_ooi_V filter VR S/N 10.5 secure
|2026 DL71|CCD|W84|2022-05-25T23:00:57.593Z|214.0902925|-13.1613858|0.129|0.129|Gaia3|23.44|G|Gaia3|c4d_220525_225957_ooi_V filter VR S/N 5.9 secure
|2026 DL71|CCD|W84|2023-04-20T05:50:59.693Z|215.9501486|-13.8155680|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_230420_055014_ooi_r filter r S/N 9.0 secure
|2026 DM64|CCD|W84|2023-02-21T08:31:04.202Z|185.0993324|9.4723324|0.115|0.115|Gaia3|23.24|G|Gaia3|c4d_230221_083039_ooi_g filter g S/N 5.2 secure
|2026 DM64|CCD|W84|2025-01-31T08:08:34.429Z|187.0046656|8.0706989|0.122|0.122|Gaia3|23.70|G|Gaia3|c4d_250131_080814_ooi_i filter i S/N 5.3 secure
|2026 DM70|CCD|W84|2023-04-14T06:12:13.919Z|205.2611816|-10.4797215|0.118|0.118|Gaia3|23.47|G|Gaia3|c4d_230414_061128_ooi_i filter i S/N 6.3 probable
|2026 DM70|CCD|W84|2024-03-17T09:18:48.445Z|206.9608829|-11.1093495|0.100|0.100|Gaia3|23.94|G|Gaia3|c4d_240317_091528_ooi_V filter VR S/N 10.8 probable
|2026 DN70|CCD|W84|2022-05-23T06:13:45.363Z|208.1059051|-7.6103302|0.100|0.100|Gaia3|23.38|G|Gaia3|c4d_220523_061300_ooi_i filter i S/N 7.0 probable
|2026 DN70|CCD|W84|2023-04-01T07:19:49.448Z|210.0530213|-8.3422760|0.102|0.102|Gaia3|23.67|G|Gaia3|c4d_230401_071904_ooi_r filter r S/N 6.0 probable
|2026 DN70|CCD|W84|2024-03-19T08:44:07.651Z|211.3102217|-8.8321925|0.100|0.100|Gaia3|23.75|G|Gaia3|c4d_240319_084037_ooi_V filter VR S/N 17.6 probable
|2026 DN71|CCD|W84|2015-04-19T06:55:51.654Z|203.1861293|-8.7193262|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_150419_065701_ooi_V filter VR S/N 10.4 probable
|2026 DN71|CCD|W84|2018-05-03T04:52:20.534Z|206.9951412|-10.3366871|0.100|0.100|Gaia3|22.55|G|Gaia3|c4d_180503_045203_ooi_i filter i S/N 6.8 probable
|2026 DO69|CCD|W84|2016-03-29T06:02:25.961Z|183.6497500|-17.5946639|0.100|0.100|Gaia3|22.26|G|Gaia3|c4d_160329_060334_ooi_V filter VR S/N 10.9 secure
|2026 DO69|CCD|W84|2019-02-13T09:22:06.510Z|188.6823226|-19.0403406|0.100|0.100|Gaia3|22.30|G|Gaia3|c4d_190213_092121_ooi_i filter i S/N 10.4 secure
|2026 DO69|CCD|W84|2021-02-23T04:40:09.489Z|191.3563261|-19.7683144|0.100|0.100|Gaia3|22.37|G|Gaia3|c4d_210223_043924_ooi_i filter i S/N 10.2 secure
|2026 DO69|CCD|W84|2023-12-23T07:45:02.313Z|195.7318245|-20.5414399|0.100|0.100|Gaia3|22.41|G|Gaia3|c4d_231223_074437_ooi_r filter r S/N 9.7 secure
|2026 DO70|CCD|W84|2015-04-13T07:17:11.284Z|201.7220553|-7.6473321|0.100|0.100|Gaia3|23.55|G|Gaia3|c4d_150413_072236_ooi_V filter VR S/N 12.5 secure
|2026 DO70|CCD|W84|2018-02-12T08:07:33.189Z|205.4874948|-9.1899240|0.100|0.100|Gaia3|23.38|G|Gaia3|c4d_180212_080556_ooi_z filter z S/N 7.3 secure
|2026 DO70|CCD|W84|2023-04-01T07:17:43.664Z|209.9227634|-10.9500093|0.120|0.120|Gaia3|23.77|G|Gaia3|c4d_230401_071658_ooi_r filter r S/N 5.2 secure
|2026 DO71|CCD|W84|2021-03-17T09:00:23.010Z|210.9916574|-17.5506423|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_210317_085938_ooi_i filter i S/N 7.5 secure
|2026 DO71|CCD|W84|2022-05-23T06:31:54.679Z|211.2453102|-17.6942431|0.100|0.100|Gaia3|23.18|G|Gaia3|c4d_220523_063109_ooi_i filter i S/N 8.3 secure
|2026 DO71|CCD|W84|2023-04-01T07:38:32.832Z|213.7984066|-18.5860157|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_230401_073747_ooi_r filter r S/N 10.4 secure
|2026 DP67|CCD|W84|2021-05-02T05:34:27.372Z|225.4626281|-26.7156972|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_210502_053221_ooi_i filter i S/N 8.8 secure
|2026 DP67|CCD|W84|2024-03-05T07:36:17.657Z|230.3161383|-28.5610925|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_240305_073502_ooi_r filter r S/N 12.8 secure
|2026 DQ67|CCD|W84|2014-04-25T06:23:57.159Z|208.9706278|-21.4282871|0.100|0.100|Gaia3|23.12|G|Gaia3|c4d_140425_062510_ooi_V filter VR S/N 9.5 probable
|2026 DQ67|CCD|W84|2020-02-04T08:07:08.948Z|221.2243527|-23.5019790|0.119|0.119|Gaia3|23.41|G|Gaia3|c4d_200204_080653_ooi_r filter r S/N 5.2 probable
|2026 DQ71|CCD|W84|2017-05-22T04:02:22.119Z|208.9307801|-5.5816817|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_170522_040405_ooi_r filter r S/N 8.2 secure
|2026 DQ71|CCD|W84|2022-05-23T06:21:44.095Z|214.2113450|-11.4590105|0.108|0.108|Gaia3|23.73|G|Gaia3|c4d_220523_062059_ooi_i filter i S/N 5.4 secure
|2026 DR67|CCD|W84|2016-02-29T05:53:30.683Z|145.4526876|21.5107090|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_160229_055459_ooi_z filter z S/N 9.2 probable
|2026 DR67|CCD|W84|2018-01-28T06:32:24.777Z|148.3644615|19.4863689|0.100|0.100|Gaia3|22.11|G|Gaia3|c4d_180128_063143_ooi_z filter z S/N 9.7 probable
|2026 DR71|CCD|W84|2015-04-18T04:10:12.495Z|196.4578270|-8.8951251|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_150418_041122_ooi_V filter VR S/N 7.7 secure
|2026 DR71|CCD|W84|2021-03-17T09:02:21.290Z|208.7657463|-15.7612528|0.126|0.126|Gaia3|23.47|G|Gaia3|c4d_210317_090136_ooi_i filter i S/N 5.7 secure
|2026 DR71|CCD|W84|2023-04-23T06:42:29.879Z|211.9012592|-17.5903109|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_230423_064144_ooi_r filter r S/N 7.8 secure
|2026 DS67|CCD|W84|2017-03-31T01:00:26.924Z|142.7888067|18.0793482|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_170331_010158_ooi_r filter r S/N 9.7 probable
|2026 DS67|CCD|W84|2018-02-09T06:50:07.863Z|145.3581335|17.5593316|0.100|0.100|Gaia3|22.49|G|Gaia3|c4d_180209_064924_ooi_z filter z S/N 9.2 probable
|2026 DS70|CCD|W84|2013-06-16T01:31:41.892Z|194.3516673|-4.7528375|0.100|0.100|Gaia3|23.80|G|Gaia3|c4d_130616_012936_ooi_i filter i S/N 8.7 secure
|2026 DS70|CCD|W84|2017-03-23T06:02:18.192Z|200.3940643|-7.2804467|0.100|0.100|Gaia3|24.15|G|Gaia3|c4d_170323_060453_ooi_V filter VR S/N 7.6 secure
|2026 DS71|CCD|W84|2013-04-04T08:55:22.377Z|208.6974132|-9.9969267|0.100|0.100|Gaia3|23.52|G|Gaia3|c4d_130404_085342_ooi_i filter i S/N 7.1 secure
|2026 DS71|CCD|W84|2016-03-05T07:58:16.907Z|213.1482292|-12.3085667|0.100|0.100|Gaia3|23.60|G|Gaia3|c4d_160305_080021_ooi_V filter VR S/N 14.0 secure
|2026 DS71|CCD|W84|2019-05-05T04:47:08.115Z|216.0871905|-14.0611554|0.100|0.100|Gaia3|23.47|G|Gaia3|c4d_190505_044608_ooi_V filter VR S/N 10.4 secure
|2026 DS78|CCD|W84|2018-05-06T02:12:48.444Z|156.3435239|-9.8523302|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_180506_021143_ooi_g filter g S/N 7.0 secure
|2026 DS78|CCD|W84|2025-04-01T01:50:38.046Z|149.4178439|0.8206131|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_250401_014953_ooi_i filter i S/N 10.6 secure
|2026 DS78|CCD|W84|2025-04-17T02:03:18.711Z|149.0750284|1.0802677|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_250417_020303_ooi_r filter r S/N 7.1 secure
|2026 DS78|CCD|W84|2025-04-19T01:24:38.330Z|149.0402962|1.1106508|0.100|0.100|Gaia3|22.21|G|Gaia3|c4d_250419_012358_ooi_g filter g S/N 6.6 secure
|2026 DS78|CCD|W84|2025-04-22T01:15:25.735Z|148.9908419|1.1556992|0.100|0.100|Gaia3|23.12|G|Gaia3|c4d_250422_011450_ooi_r filter r S/N 8.1 secure
|2026 DS78|CCD|W84|2025-04-25T02:00:18.574Z|148.9448751|1.2001211|0.130|0.130|Gaia3|23.10|G|Gaia3|c4d_250425_015943_ooi_r filter r S/N 6.0 secure
|2026 DS78|CCD|W84|2025-04-28T00:23:21.189Z|148.9046204|1.2420541|0.166|0.166|Gaia3|22.24|G|Gaia3|c4d_250428_002241_ooi_g filter g S/N 5.5 secure
|2026 DS78|CCD|W84|2025-04-28T00:32:40.221Z|148.9044962|1.2421475|0.124|0.124|Gaia3|23.65|G|Gaia3|c4d_250428_003155_ooi_i filter i S/N 5.9 secure
|2026 DS78|CCD|W84|2025-05-04T00:53:05.731Z|148.8346962|1.3240936|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_250504_005230_ooi_r filter r S/N 6.7 secure
|2026 DS78|CCD|W84|2025-05-06T00:52:48.890Z|148.8152966|1.3501203|0.100|0.100|Gaia3|23.34|G|Gaia3|c4d_250506_005203_ooi_i filter i S/N 5.8 secure
|2026 DS78|CCD|W84|2025-05-16T00:51:14.516Z|148.7474878|1.4702042|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_250516_005039_ooi_r filter r S/N 6.7 secure
|2026 DS78|CCD|W84|2025-05-25T00:29:19.266Z|148.7278259|1.5630415|0.140|0.140|Gaia3|23.11|G|Gaia3|c4d_250525_002839_ooi_g filter g S/N 5.4 secure
|2026 DS78|CCD|W84|2025-05-31T00:01:53.596Z|148.7359628|1.6164742|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_250531_000118_ooi_r filter r S/N 7.7 secure
|2026 DS78|CCD|W84|2025-06-02T23:26:07.372Z|148.7462653|1.6404529|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_250602_232522_ooi_i filter i S/N 7.6 secure
|2026 DS78|CCD|W84|2025-12-18T08:08:50.474Z|151.1825153|1.2767316|0.100|0.100|Gaia3|21.97|G|Gaia3|c4d_251218_080825_ooi_g filter g S/N 7.2 secure
|2026 DS78|CCD|W84|2025-12-21T08:25:39.205Z|151.1296612|1.2924975|0.111|0.111|Gaia3|22.73|G|Gaia3|c4d_251221_082514_ooi_r filter r S/N 6.9 secure
|2026 DS78|CCD|W84|2025-12-27T07:01:13.109Z|151.0128810|1.3295356|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_251227_070048_ooi_r filter r S/N 8.3 secure
|2026 DS78|CCD|W84|2025-12-30T05:22:20.946Z|150.9495501|1.3507420|0.122|0.122|Gaia3|22.75|G|Gaia3|c4d_251230_052145_ooi_r filter r S/N 5.5 secure
|2026 DS78|CCD|W84|2026-01-05T05:25:46.226Z|150.8087149|1.3997392|0.111|0.111|Gaia3|23.48|G|Gaia3|c4d_260105_052501_ooi_i filter i S/N 5.2 secure
|2026 DS78|CCD|W84|2026-01-05T05:27:43.930Z|150.8087298|1.3997656|0.109|0.109|Gaia3|23.27|G|Gaia3|c4d_260105_052658_ooi_i filter i S/N 5.7 secure
|2026 DS78|CCD|W84|2026-01-14T06:24:37.908Z|150.5708307|1.4879925|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_260114_062402_ooi_r filter r S/N 18.1 secure
|2026 DS78|CCD|W84|2026-01-14T06:26:17.112Z|150.5707836|1.4879988|0.100|0.100|Gaia3|22.90|G|Gaia3|c4d_260114_062542_ooi_r filter r S/N 17.1 secure
|2026 DS78|CCD|W84|2026-02-17T04:14:19.738Z|149.4991335|1.9499956|0.100|0.100|Gaia3|22.78|G|Gaia3|c4d_260217_041354_ooi_r filter r S/N 9.0 secure
|2026 DS78|CCD|W84|2026-02-23T04:09:16.965Z|149.2985914|2.0476240|0.100|0.100|Gaia3|21.88|G|Gaia3|c4d_260223_040851_ooi_g filter g S/N 8.2 secure
|2026 DS78|CCD|W84|2026-02-27T03:21:10.100Z|149.1670930|2.1136883|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_260227_032045_ooi_i filter i S/N 7.3 secure
|2026 DS78|CCD|W84|2026-03-07T03:02:59.185Z|148.9078140|2.2493857|0.101|0.101|Gaia3|22.73|G|Gaia3|c4d_260307_030234_ooi_r filter r S/N 6.3 secure
|2026 DS78|CCD|W84|2026-03-09T05:00:26.823Z|148.8418828|2.2851872|0.119|0.119|Gaia3|23.04|G|Gaia3|c4d_260309_050001_ooi_r filter r S/N 5.5 secure
|2026 DS78|CCD|W84|2026-03-10T02:27:58.811Z|148.8138443|2.3005431|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_260310_022733_ooi_i filter i S/N 9.5 secure
|2026 DS78|CCD|W84|2026-03-11T05:23:32.814Z|148.7788227|2.3198822|0.114|0.114|Gaia3|23.24|G|Gaia3|c4d_260311_052307_ooi_r filter r S/N 5.7 secure
|2026 DS78|CCD|W84|2026-03-12T05:15:11.385Z|148.7480267|2.3369772|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_260312_051446_ooi_i filter i S/N 10.7 secure
|2026 DS78|CCD|W84|2026-03-19T01:58:05.137Z|148.5421579|2.4552627|0.100|0.100|Gaia3|21.89|G|Gaia3|c4d_260319_015740_ooi_g filter g S/N 7.3 secure
|2026 DS78|CCD|W84|2026-03-19T02:03:15.623Z|148.5420776|2.4553561|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_260319_020250_ooi_r filter r S/N 11.6 secure
|2026 DS78|CCD|W84|2026-03-22T03:01:26.952Z|148.4550148|2.5075701|0.115|0.115|Gaia3|23.37|G|Gaia3|c4d_260322_030101_ooi_i filter i S/N 7.0 secure
|2026 DS78|CCD|W84|2026-03-28T02:02:41.710Z|148.2926640|2.6088094|0.103|0.103|Gaia3|22.67|G|Gaia3|c4d_260328_020216_ooi_i filter i S/N 6.5 secure
|2026 DS78|CCD|W84|2026-04-06T01:21:09.378Z|148.0724249|2.7572135|0.106|0.106|Gaia3|23.49|G|Gaia3|c4d_260406_012044_ooi_i filter i S/N 5.4 secure
|2026 DS78|CCD|W84|2026-04-08T01:35:03.136Z|148.0273431|2.7895493|0.116|0.116|Gaia3|23.25|G|Gaia3|c4d_260408_013438_ooi_i filter i S/N 6.0 secure
|2026 DX71|CCD|W84|2013-04-19T02:38:20.802Z|202.4821270|-15.4797602|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_130419_023750_ooi_r filter r S/N 8.6 secure
|2026 DX71|CCD|W84|2014-04-24T00:18:51.532Z|203.5616856|-15.8675257|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_140424_002005_ooi_V filter VR S/N 6.8 secure
|2026 DX71|CCD|W84|2015-01-30T06:30:17.675Z|205.8493475|-16.5909687|0.100|0.100|Gaia3|23.58|G|Gaia3|c4d_150130_063223_ooi_V filter VR S/N 11.9 secure
|2026 DX71|CCD|W84|2023-06-16T00:50:30.733Z|213.1254007|-18.9475078|0.104|0.104|Gaia3|23.55|G|Gaia3|c4d_230616_005001_ooi_r filter r S/N 5.5 secure
|2026 DZ71|CCD|W84|2014-04-23T23:56:03.145Z|201.0280495|-15.1310994|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_140423_235716_ooi_V filter VR S/N 10.9 secure
|2026 DZ71|CCD|W84|2015-04-19T08:20:10.366Z|203.2126043|-15.7651520|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_150419_082123_ooi_V filter VR S/N 8.0 secure
|2026 DZ71|CCD|W84|2016-03-06T05:47:24.249Z|206.2601789|-16.6599343|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_160306_054931_ooi_V filter VR S/N 17.4 secure
|2026 EA124|CCD|W84|2021-04-01T23:45:03.030Z|129.0343203|-5.8486771|0.110|0.110|Gaia3|23.71|G|Gaia3|c4d_210401_234317_ooi_i filter i S/N 6.4 probable
|2026 EA124|CCD|W84|2025-04-17T00:15:31.714Z|136.4339765|-9.5793281|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_250417_001211_ooi_g filter g S/N 13.1 probable
|2026 EA137|CCD|W84|2016-04-08T04:35:57.709Z|193.4435826|0.5113650|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_160408_043732_ooi_r filter r S/N 8.3 secure
|2026 EA137|CCD|W84|2017-03-01T06:56:08.150Z|195.4383014|-0.2198152|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_170301_065724_ooi_r filter r S/N 8.3 secure
|2026 EA144|CCD|W84|2024-04-03T06:42:15.396Z|223.8061841|-12.1189054|0.100|0.100|Gaia3|23.52|G|Gaia3|c4d_240403_064150_ooi_r filter r S/N 5.8 secure
|2026 EA144|CCD|W84|2025-06-24T03:29:48.549Z|224.0673013|-12.1791244|0.123|0.123|Gaia3|23.29|G|Gaia3|c4d_250624_032923_ooi_r filter r S/N 6.0 secure
|2026 EA146|CCD|W84|2016-03-07T09:26:21.884Z|224.5363692|-11.9441148|0.100|0.100|Gaia3|23.34|G|Gaia3|c4d_160307_092827_ooi_V filter VR S/N 20.4 probable
|2026 EA146|CCD|W84|2021-06-07T02:47:12.982Z|229.9760941|-14.2368260|0.100|0.100|Gaia3|23.35|G|Gaia3|c4d_210607_024342_ooi_V filter VR S/N 18.9 probable
|2026 EA146|CCD|W84|2023-06-18T01:04:40.285Z|232.6246414|-15.2484282|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_230618_010359_ooi_r filter r S/N 10.1 probable
|2026 EA147|CCD|W84|2016-03-07T09:38:16.132Z|222.8565389|-8.0320123|0.100|0.100|Gaia3|23.87|G|Gaia3|c4d_160307_094022_ooi_V filter VR S/N 7.4 secure
|2026 EA147|CCD|W84|2018-05-16T03:08:56.073Z|224.4571500|-8.3785516|0.100|0.100|Gaia3|23.55|G|Gaia3|c4d_180516_030817_ooi_r filter r S/N 7.2 secure
|2026 EA147|CCD|W84|2021-06-06T04:00:05.145Z|228.1520268|-9.4230204|0.100|0.100|Gaia3|23.67|G|Gaia3|c4d_210606_035605_ooi_V filter VR S/N 24.2 secure
|2026 EA147|CCD|W84|2023-05-14T05:43:42.004Z|231.3310362|-10.2490131|0.114|0.114|Gaia3|23.27|G|Gaia3|c4d_230514_054217_ooi_g filter g S/N 6.0 secure
|2026 EB123|CCD|W84|2015-03-14T01:56:45.104Z|140.9123030|-5.9930907|0.100|0.100|Gaia3|23.46|G|Gaia3|c4d_150314_015819_ooi_r filter r S/N 7.0 probable
|2026 EB123|CCD|W84|2021-03-01T07:21:50.742Z|151.8545271|-8.8885344|0.123|0.123|Gaia3|23.64|G|Gaia3|c4d_210301_072016_ooi_i filter i S/N 5.5 probable
|2026 EB123|CCD|W84|2025-05-25T00:52:27.881Z|158.4410143|-9.7523936|0.102|0.102|Gaia3|23.20|G|Gaia3|c4d_250525_005147_ooi_i filter i S/N 6.1 probable
|2026 EB126|CCD|W84|2018-04-18T03:45:20.519Z|197.6925698|-11.7687341|0.150|0.150|Gaia3|22.34|G|Gaia3|c4d_180418_034455_ooi_g filter g S/N 7.0 secure
|2026 EB126|CCD|W84|2021-03-14T05:51:15.007Z|204.5531381|-11.8364763|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_210314_055030_ooi_g filter g S/N 15.2 secure
|2026 EB126|CCD|W84|2023-03-29T09:01:04.837Z|208.3773294|-11.4624867|0.100|0.100|Gaia3|22.18|G|Gaia3|c4d_230329_090019_ooi_g filter g S/N 12.0 secure
|2026 EB143|CCD|W84|2021-04-09T04:06:33.244Z|213.5196437|2.1120804|0.133|0.133|Gaia3|22.72|G|Gaia3|c4d_210409_040608_ooi_g filter g S/N 5.1 secure
|2026 EB143|CCD|W84|2021-04-15T04:15:33.378Z|213.4008790|2.1656763|0.122|0.122|Gaia3|23.49|G|Gaia3|c4d_210415_041508_ooi_g filter g S/N 5.2 secure
|2026 EB143|CCD|W84|2021-04-18T04:15:44.876Z|213.3403470|2.1912345|0.100|0.100|Gaia3|22.81|G|Gaia3|c4d_210418_041519_ooi_g filter g S/N 5.9 secure
|2026 EB143|CCD|W84|2021-05-03T03:34:49.026Z|213.0347843|2.3029384|0.248|0.248|Gaia3|23.27|G|Gaia3|c4d_210503_033414_ooi_r filter r S/N 5.1 secure
|2026 EB143|CCD|W84|2025-03-05T07:47:15.322Z|221.5235382|-0.1992368|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_250305_074650_ooi_g filter g S/N 6.5 secure
|2026 EB143|CCD|W84|2025-04-04T08:19:19.384Z|221.1292350|0.0833677|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_250404_081844_ooi_r filter r S/N 6.1 secure
|2026 EB143|CCD|W84|2025-04-18T07:22:06.779Z|220.8662640|0.2069338|0.100|0.100|Gaia3|23.75|G|Gaia3|c4d_250418_072126_ooi_i filter i S/N 5.7 secure
|2026 EB143|CCD|W84|2025-04-18T07:48:27.005Z|220.8658187|0.2070439|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_250418_074752_ooi_r filter r S/N 6.6 secure
|2026 EB144|CCD|W84|2014-04-23T04:50:04.822Z|213.1836874|-8.0971272|0.100|0.100|Gaia3|23.46|G|Gaia3|c4d_140423_045117_ooi_V filter VR S/N 6.6 secure
|2026 EB144|CCD|W84|2016-03-05T08:10:25.407Z|216.3151650|-9.5098385|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_160305_081230_ooi_V filter VR S/N 20.4 secure
|2026 EB144|CCD|W84|2019-02-27T08:59:31.769Z|220.0059249|-11.2097687|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_190227_085846_ooi_i filter i S/N 9.4 secure
|2026 EB145|CCD|W84|2017-03-23T08:38:36.719Z|217.1855403|0.8814648|0.100|0.100|Gaia3|23.98|G|Gaia3|c4d_170323_084426_ooi_V filter VR S/N 11.6 secure
|2026 EB145|CCD|W84|2021-03-22T09:04:48.158Z|223.1087712|-3.3090407|0.108|0.108|Gaia3|23.74|G|Gaia3|c4d_210322_090403_ooi_r filter r S/N 5.8 secure
|2026 EB146|CCD|W84|2016-03-05T08:25:17.162Z|217.4901042|-9.7778899|0.149|0.149|Gaia3|23.91|G|Gaia3|c4d_160305_082723_ooi_V filter VR S/N 8.0 probable
|2026 EB146|CCD|W84|2023-05-14T06:04:36.494Z|227.5309482|-15.1546976|0.138|0.138|Gaia3|23.47|G|Gaia3|c4d_230514_060313_ooi_g filter g S/N 5.2 probable
|2026 EC122|CCD|W84|2013-04-01T03:54:29.382Z|162.0882350|-0.4382597|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_130401_035339_ooi_z filter z S/N 9.7 secure
|2026 EC122|CCD|W84|2015-03-29T23:55:31.151Z|164.3546134|-1.9458149|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_150329_235743_ooi_z filter z S/N 8.6 secure
|2026 EC122|CCD|W84|2023-01-30T08:06:43.563Z|174.2791491|-8.1499700|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_230130_080628_ooi_r filter r S/N 7.4 secure
|2026 EC135|CCD|W84|2014-04-23T00:58:58.584Z|204.5699186|-5.5217689|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_140423_010009_ooi_V filter VR S/N 7.6 secure
|2026 EC135|CCD|W84|2015-04-15T05:01:41.841Z|205.8852619|-6.0789306|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_150415_050249_ooi_r filter r S/N 11.4 secure
|2026 EC135|CCD|W84|2016-05-01T02:08:50.706Z|206.7462686|-6.4660876|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_160501_021001_ooi_V filter VR S/N 7.8 secure
|2026 EC135|CCD|W84|2023-04-01T05:50:28.840Z|215.3177533|-9.9725382|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_230401_054943_ooi_r filter r S/N 7.8 secure
|2026 EC139|CCD|W84|2017-03-17T01:06:59.527Z|139.1606104|15.9922102|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_170317_010909_ooi_g filter g S/N 7.8 probable
|2026 EC139|CCD|W84|2018-02-13T04:52:04.720Z|140.9880049|14.9198975|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_180213_045109_ooi_g filter g S/N 8.2 probable
|2026 EC143|CCD|W84|2020-02-03T08:49:28.842Z|211.6157084|-0.2250990|0.100|0.100|Gaia3|23.31|G|Gaia3|c4d_200203_084851_ooi_i filter i S/N 8.4 secure
|2026 EC143|CCD|W84|2021-04-12T05:00:50.496Z|212.0924755|-0.3494406|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_210412_050015_ooi_r filter r S/N 8.7 secure
|2026 EC144|CCD|W84|2016-05-03T06:23:52.681Z|213.8613097|-11.2847867|0.104|0.104|Gaia3|23.17|G|Gaia3|c4d_160503_062503_ooi_V filter VR S/N 6.6 secure
|2026 EC144|CCD|W84|2023-06-16T01:18:00.974Z|222.8133139|-14.6103974|0.100|0.100|Gaia3|23.37|G|Gaia3|c4d_230616_011733_ooi_r filter r S/N 5.7 secure
|2026 EC144|CCD|W84|2024-05-17T01:12:58.961Z|224.7344506|-15.2199197|0.135|0.135|Gaia3|22.99|G|Gaia3|c4d_240517_011213_ooi_i filter i S/N 5.6 secure
|2026 EC146|CCD|W84|2014-04-24T04:03:04.357Z|210.8210519|-7.7261141|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_140424_040416_ooi_V filter VR S/N 9.1 probable
|2026 EC146|CCD|W84|2016-03-05T08:07:12.492Z|215.3406445|-9.8359433|0.100|0.100|Gaia3|23.61|G|Gaia3|c4d_160305_080918_ooi_V filter VR S/N 11.8 probable
|2026 EC146|CCD|W84|2023-05-14T06:04:36.494Z|227.5481617|-15.6033305|0.134|0.134|Gaia3|23.34|G|Gaia3|c4d_230514_060313_ooi_g filter g S/N 5.2 probable
|2026 ED123|CCD|W84|2016-04-10T03:08:48.322Z|184.1236746|-3.9021708|0.130|0.130|Gaia3|23.12|G|Gaia3|c4d_160410_031013_ooi_r filter r S/N 6.9 probable
|2026 ED123|CCD|W84|2021-03-14T07:56:05.989Z|192.0252438|-6.4385631|0.273|0.273|Gaia3|23.77|G|Gaia3|c4d_210314_075520_ooi_i filter i S/N 5.3 probable
|2026 ED123|CCD|W84|2025-05-21T04:51:22.561Z|196.6526974|-7.6459526|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_250521_045102_ooi_r filter r S/N 7.4 probable
|2026 ED130|CCD|W84|2020-02-01T08:16:01.184Z|144.1719890|-9.9721863|0.100|0.100|Gaia3|22.22|G|Gaia3|c4d_200201_081516_ooi_g filter g S/N 11.1 secure
|2026 ED130|CCD|W84|2022-06-08T00:21:18.944Z|147.1607637|-8.5434195|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_220608_002053_ooi_r filter r S/N 6.2 secure
|2026 ED130|CCD|W84|2023-11-12T08:09:52.434Z|153.2631893|-9.7310817|0.135|0.135|Gaia3|22.43|G|Gaia3|c4d_231112_080812_ooi_g filter g S/N 8.2 secure
|2026 ED139|CCD|W84|2014-03-22T00:40:23.846Z|131.0542937|9.5374343|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_140322_004249_ooi_i filter i S/N 14.2 secure
|2026 ED139|CCD|W84|2015-04-12T00:21:28.381Z|132.3216756|9.7114411|0.100|0.100|Gaia3|22.33|G|Gaia3|c4d_150412_002257_ooi_g filter g S/N 9.8 secure
|2026 ED139|CCD|W84|2017-03-01T01:54:34.502Z|135.6702923|9.5044099|0.100|0.100|Gaia3|22.55|G|Gaia3|c4d_170301_015627_ooi_r filter r S/N 10.9 secure
|2026 ED140|CCD|W84|2020-02-01T08:47:53.653Z|158.9810864|-15.1257061|0.100|0.100|Gaia3|22.45|G|Gaia3|c4d_200201_084708_ooi_g filter g S/N 13.8 secure
|2026 ED140|CCD|W84|2021-02-05T03:13:40.046Z|160.0850865|-16.0627277|0.100|0.100|Gaia3|22.24|G|Gaia3|c4d_210205_031255_ooi_g filter g S/N 10.8 secure
|2026 ED140|CCD|W84|2023-03-02T07:29:22.345Z|161.9665678|-17.8147180|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_230302_072837_ooi_r filter r S/N 11.0 secure
|2026 ED141|CCD|W84|2015-04-10T02:47:38.436Z|172.0727933|10.5521257|0.100|0.100|Gaia3|22.39|G|Gaia3|c4d_150410_024914_ooi_z filter z S/N 8.8 secure
|2026 ED141|CCD|W84|2017-03-16T05:54:12.971Z|176.5957245|8.0504496|0.100|0.100|Gaia3|22.07|G|Gaia3|c4d_170316_055611_ooi_z filter z S/N 12.5 secure
|2026 ED141|CCD|W84|2025-05-20T01:34:25.286Z|190.2002710|-0.6487397|0.100|0.100|Gaia3|22.56|G|Gaia3|c4d_250520_013405_ooi_r filter r S/N 9.7 secure
|2026 ED143|CCD|W84|2021-02-26T09:17:49.286Z|212.1070223|-1.0753960|0.100|0.100|Gaia3|23.58|G|Gaia3|c4d_210226_091627_ooi_i filter i S/N 5.8 secure
|2026 ED143|CCD|W84|2023-01-29T07:23:17.912Z|213.9897974|-2.9741108|0.156|0.156|Gaia3|23.42|G|Gaia3|c4d_230129_072247_ooi_r filter r S/N 5.6 secure
|2026 ED143|CCD|W84|2025-05-04T04:42:22.304Z|214.5876313|-4.2855137|0.169|0.169|Gaia3|23.61|G|Gaia3|c4d_250504_044142_ooi_i filter i S/N 7.4 secure
|2026 ED144|CCD|W84|2021-03-27T08:11:27.669Z|221.7954734|-12.9062043|0.113|0.113|Gaia3|23.39|G|Gaia3|c4d_210327_081046_ooi_i filter i S/N 5.2 secure
|2026 ED144|CCD|W84|2023-05-14T05:55:22.330Z|223.5999581|-13.5832565|0.100|0.100|Gaia3|22.81|G|Gaia3|c4d_230514_055417_ooi_g filter g S/N 8.4 secure
|2026 ED146|CCD|W84|2014-04-24T07:00:17.395Z|218.5323458|-14.1763823|0.100|0.100|Gaia3|23.33|G|Gaia3|c4d_140424_070129_ooi_V filter VR S/N 7.2 secure
|2026 ED146|CCD|W84|2015-01-31T08:09:46.989Z|220.4393650|-14.7067743|0.113|0.113|Gaia3|24.00|G|Gaia3|c4d_150131_081152_ooi_V filter VR S/N 6.2 secure
|2026 ED146|CCD|W84|2018-05-11T03:58:47.433Z|222.8527214|-15.0430839|0.218|0.218|Gaia3|23.45|G|Gaia3|c4d_180511_035717_ooi_V filter VR S/N 7.1 secure
|2026 ED146|CCD|W84|2023-05-14T06:04:36.494Z|228.6382497|-16.1040569|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_230514_060313_ooi_g filter g S/N 7.2 secure
|2026 EE123|CCD|W84|2018-02-21T06:07:44.143Z|133.7799332|-6.7522021|0.100|0.100|Gaia3|22.24|G|Gaia3|c4d_180221_060645_ooi_g filter g S/N 8.4 secure
|2026 EE123|CCD|W84|2020-02-12T04:47:29.960Z|137.1442184|-8.0431968|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_200212_044644_ooi_i filter i S/N 8.1 secure
|2026 EE123|CCD|W84|2026-01-10T06:00:18.537Z|147.7067636|-11.7097228|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_260110_060003_ooi_r filter r S/N 8.9 secure
|2026 EE139|CCD|W84|2017-01-28T05:34:52.395Z|130.9126562|14.9496966|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_170128_053613_ooi_i filter i S/N 7.5 secure
|2026 EE139|CCD|W84|2018-01-23T05:34:58.639Z|132.8334990|14.5153991|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_180123_053441_ooi_i filter i S/N 10.2 secure
|2026 EE139|CCD|W84|2025-03-29T01:47:58.172Z|143.9496847|11.8226363|0.100|0.100|Gaia3|22.37|G|Gaia3|c4d_250329_014713_ooi_r filter r S/N 11.8 secure
|2026 EE144|CCD|W84|2013-04-17T07:23:56.773Z|208.0671784|-5.9782957|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_130417_072326_ooi_r filter r S/N 7.6 secure
|2026 EE144|CCD|W84|2016-04-10T05:05:18.955Z|212.9832430|-7.7157211|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_160410_050652_ooi_r filter r S/N 8.7 secure
|2026 EE146|CCD|W84|2014-04-24T07:23:20.243Z|218.3985415|-10.6317991|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_140424_072434_ooi_V filter VR S/N 5.6 secure
|2026 EE146|CCD|W84|2019-08-20T01:01:22.903Z|223.9024928|-12.4337353|0.107|0.107|Gaia3|23.28|G|Gaia3|c4d_190820_010014_ooi_r filter r S/N 7.8 secure
|2026 EE146|CCD|W84|2023-04-20T07:46:14.567Z|230.5891739|-14.1720642|0.109|0.109|Gaia3|23.43|G|Gaia3|c4d_230420_074529_ooi_r filter r S/N 6.0 secure
|2026 EE148|CCD|W84|2014-03-27T05:49:47.404Z|179.9134719|-5.9984819|0.100|0.100|Gaia3|23.50|G|Gaia3|c4d_140327_055440_ooi_V filter VR S/N 17.9 secure
|2026 EE148|CCD|W84|2015-04-15T03:10:24.733Z|181.5967221|-6.9033046|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_150415_031142_ooi_r filter r S/N 8.8 secure
|2026 EE148|CCD|W84|2021-03-17T06:28:10.854Z|196.1402350|-13.9190881|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_210317_062725_ooi_i filter i S/N 9.2 secure
|2026 EE148|CCD|W84|2025-05-20T04:23:26.011Z|205.2357664|-17.8137779|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_250520_042306_ooi_r filter r S/N 7.1 secure
|2026 EF124|CCD|W84|2019-02-26T07:20:02.518Z|177.5719164|-5.9435794|0.100|0.100|Gaia3|23.43|G|Gaia3|c4d_190226_071917_ooi_i filter i S/N 8.5 probable
|2026 EF124|CCD|W84|2021-03-04T03:43:41.738Z|179.6088016|-7.2783026|0.100|0.100|Gaia3|23.33|G|Gaia3|c4d_210304_034256_ooi_i filter i S/N 6.0 probable
|2026 EF131|CCD|W84|2015-02-23T08:04:13.429Z|173.2364597|-10.7520458|0.119|0.119|Gaia3|23.29|G|Gaia3|c4d_150223_080734_ooi_g filter g S/N 8.0 secure
|2026 EF131|CCD|W84|2016-03-29T02:12:18.223Z|174.1181161|-10.5649602|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_160329_021328_ooi_V filter VR S/N 8.8 secure
|2026 EF144|CCD|W84|2013-04-04T09:18:17.295Z|209.4039022|-10.0679945|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_130404_091637_ooi_i filter i S/N 9.5 secure
|2026 EF144|CCD|W84|2014-04-23T03:50:32.359Z|210.3061221|-10.4276631|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_140423_035146_ooi_V filter VR S/N 8.4 secure
|2026 EF144|CCD|W84|2016-05-01T05:32:56.762Z|212.6618139|-11.3334644|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_160501_053407_ooi_V filter VR S/N 7.6 secure
|2026 EF144|CCD|W84|2023-06-16T01:13:16.781Z|220.9347428|-14.3327485|0.100|0.100|Gaia3|23.12|G|Gaia3|c4d_230616_011211_ooi_g filter g S/N 7.3 secure
|2026 EF145|CCD|W84|2013-04-17T07:16:36.113Z|207.3415288|-4.7294358|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_130417_071606_ooi_r filter r S/N 8.5 secure
|2026 EF145|CCD|W84|2014-04-23T01:33:11.033Z|208.4948251|-4.9866714|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_140423_013424_ooi_V filter VR S/N 7.1 secure
|2026 EF145|CCD|W84|2015-04-15T05:11:20.351Z|209.9298191|-5.3505332|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_150415_051229_ooi_r filter r S/N 8.8 secure
|2026 EF146|CCD|W84|2013-04-17T04:39:53.562Z|205.1029967|-8.5563517|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_130417_043923_ooi_r filter r S/N 9.2 secure
|2026 EF146|CCD|W84|2014-04-25T02:21:39.310Z|207.3492907|-8.9844019|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_140425_022251_ooi_V filter VR S/N 13.6 secure
|2026 EF146|CCD|W84|2015-02-02T06:36:45.984Z|211.0754409|-10.1011163|0.135|0.135|Gaia3|22.86|G|Gaia3|c4d_150202_063849_ooi_V filter VR S/N 6.0 secure
|2026 EF147|CCD|W84|2013-04-21T06:09:44.286Z|206.8278913|5.3617993|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_130421_060854_ooi_z filter z S/N 11.4 secure
|2026 EF147|CCD|W84|2015-04-11T06:40:40.620Z|211.2929718|3.5355935|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_150411_064213_ooi_z filter z S/N 8.8 secure
|2026 EF147|CCD|W84|2016-06-09T00:07:58.513Z|212.1411834|2.9552623|0.121|0.121|Gaia3|23.26|G|Gaia3|c4d_160609_000927_ooi_z filter z S/N 5.4 secure
|2026 EF147|CCD|W84|2025-06-24T03:47:28.355Z|229.1011167|-4.1895323|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_250624_034703_ooi_r filter r S/N 9.3 secure
|2026 EF148|CCD|W84|2013-03-31T07:15:32.913Z|196.6923459|1.6737743|0.110|0.110|Gaia3|22.19|G|Gaia3|c4d_130331_071442_ooi_z filter z S/N 6.5 secure
|2026 EF148|CCD|W84|2017-03-30T06:54:07.894Z|202.9260726|1.8804260|0.100|0.100|Gaia3|22.84|G|Gaia3|c4d_170330_065517_ooi_r filter r S/N 9.2 secure
|2026 EF148|CCD|W84|2018-02-12T08:03:26.133Z|205.1562046|1.4579018|0.100|0.100|Gaia3|23.59|G|Gaia3|c4d_180212_080153_ooi_z filter z S/N 9.7 secure
|2026 EG132|CCD|W84|2015-06-14T00:43:52.877Z|216.6034321|-11.9404427|0.100|0.100|Gaia3|22.90|G|Gaia3|c4d_150614_004524_ooi_r filter r S/N 11.4 secure
|2026 EG132|CCD|W84|2024-01-30T08:00:31.873Z|231.4730350|-16.9672609|0.106|0.106|Gaia3|22.71|G|Gaia3|c4d_240130_075900_ooi_z filter z S/N 6.6 secure
|2026 EG135|CCD|W84|2019-03-06T06:22:06.583Z|199.9795892|-5.7179720|0.115|0.115|Gaia3|22.50|G|Gaia3|c4d_190306_062125_ooi_g filter g S/N 6.4 probable
|2026 EG135|CCD|W84|2024-03-18T08:21:44.856Z|203.4880715|-9.8832381|0.100|0.100|Gaia3|23.52|G|Gaia3|c4d_240318_081824_ooi_V filter VR S/N 17.1 probable
|2026 EG145|CCD|W84|2013-04-03T06:37:17.425Z|200.1820640|5.0154053|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_130403_063627_ooi_z filter z S/N 9.0 secure
|2026 EG145|CCD|W84|2017-03-02T08:13:26.066Z|210.4866410|0.6935273|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_170302_081434_ooi_r filter r S/N 8.3 secure
|2026 EG145|CCD|W84|2021-03-18T07:29:10.454Z|219.7826307|-3.0699886|0.109|0.109|Gaia3|22.53|G|Gaia3|c4d_210318_072825_ooi_i filter i S/N 8.8 secure
|2026 EH133|CCD|W84|2014-04-24T01:21:13.739Z|203.5917864|-4.2543312|0.100|0.100|Gaia3|22.81|G|Gaia3|c4d_140424_012228_ooi_V filter VR S/N 9.6 secure
|2026 EH133|CCD|W84|2016-05-01T02:12:18.698Z|205.8800068|-5.4464645|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_160501_021330_ooi_V filter VR S/N 8.7 secure
|2026 EH133|CCD|W84|2023-04-01T05:50:28.840Z|215.2407251|-9.9758073|0.100|0.100|Gaia3|22.78|G|Gaia3|c4d_230401_054943_ooi_r filter r S/N 9.6 secure
|2026 EH139|CCD|W84|2018-10-07T09:04:42.367Z|121.7554028|8.5054007|0.100|0.100|Gaia3|22.63|G|Gaia3|c4d_181007_090402_ooi_z filter z S/N 13.3 secure
|2026 EH139|CCD|W84|2019-03-06T01:20:20.940Z|118.9554811|8.4169472|0.100|0.100|Gaia3|22.27|G|Gaia3|c4d_190306_011926_ooi_g filter g S/N 12.5 secure
|2026 EH139|CCD|W84|2020-01-26T04:22:01.283Z|125.6123423|6.7296962|0.100|0.100|Gaia3|21.92|G|Gaia3|c4d_200126_041846_ooi_V filter VR S/N 88.0 secure
|2026 EH139|CCD|W84|2026-03-25T02:35:07.588Z|150.9837729|0.3599027|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_260325_023422_ooi_r filter r S/N 10.8 secure
|2026 EH141|CCD|W84|2016-04-01T05:24:46.690Z|178.5721052|-16.8746461|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_160401_052554_ooi_V filter VR S/N 8.9 secure
|2026 EH141|CCD|W84|2019-02-09T08:19:18.131Z|185.5084362|-16.0610873|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_190209_081833_ooi_g filter g S/N 13.4 secure
|2026 EH141|CCD|W84|2023-03-29T05:53:43.044Z|192.5651238|-13.6966703|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_230329_055258_ooi_r filter r S/N 11.4 secure
|2026 EH146|CCD|W84|2013-04-15T04:42:55.443Z|210.2102047|-6.8648328|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_130415_044242_ooi_r filter r S/N 7.3 secure
|2026 EH146|CCD|W84|2014-04-23T03:52:52.569Z|211.8262972|-7.4813668|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_140423_035404_ooi_V filter VR S/N 11.4 secure
|2026 EH146|CCD|W84|2016-03-05T08:10:25.407Z|216.2683310|-9.1563896|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_160305_081230_ooi_V filter VR S/N 23.7 secure
|2026 EH146|CCD|W84|2023-04-20T07:38:17.642Z|227.5749032|-12.9762531|0.101|0.101|Gaia3|23.24|G|Gaia3|c4d_230420_073732_ooi_r filter r S/N 6.8 secure
|2026 EJ139|CCD|W84|2014-03-21T00:21:41.030Z|131.0781399|12.2811488|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_140321_002404_ooi_g filter g S/N 10.0 secure
|2026 EJ139|CCD|W84|2015-04-12T00:24:43.344Z|132.5527501|11.8322375|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_150412_002604_ooi_r filter r S/N 10.2 secure
|2026 EJ139|CCD|W84|2018-02-05T05:35:57.671Z|138.5849649|9.7313789|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_180205_053512_ooi_i filter i S/N 8.3 secure
|2026 EJ139|CCD|W84|2021-02-02T06:53:11.513Z|143.7013181|7.8702809|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_210202_065130_ooi_i filter i S/N 12.0 secure
|2026 EJ140|CCD|W84|2017-03-28T02:50:41.227Z|158.7005425|6.5167508|0.100|0.100|Gaia3|22.40|G|Gaia3|c4d_170328_025239_ooi_g filter g S/N 10.0 secure
|2026 EJ140|CCD|W84|2023-02-02T07:12:10.030Z|170.1155157|1.1414787|0.114|0.114|Gaia3|23.19|G|Gaia3|c4d_230202_071155_ooi_i filter i S/N 5.9 secure
|2026 EJ145|CCD|W84|2014-04-24T05:07:53.310Z|214.5026898|-3.9506034|0.100|0.100|Gaia3|23.29|G|Gaia3|c4d_140424_050906_ooi_V filter VR S/N 8.1 secure
|2026 EJ145|CCD|W84|2024-06-29T02:57:01.982Z|226.3449879|-8.0374737|0.109|0.109|Gaia3|23.35|G|Gaia3|c4d_240629_025636_ooi_r filter r S/N 5.9 secure
|2026 EJ146|CCD|W84|2015-06-14T01:05:30.725Z|219.6692374|-9.5315048|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_150614_010704_ooi_r filter r S/N 9.7 secure
|2026 EJ146|CCD|W84|2021-03-27T08:20:46.242Z|228.2148183|-12.3046266|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_210327_081954_ooi_i filter i S/N 11.0 secure
|2026 EK122|CCD|W84|2020-01-30T07:00:44.548Z|126.5544058|-9.4714634|0.100|0.100|Gaia3|21.82|G|Gaia3|c4d_200130_065959_ooi_g filter g S/N 15.1 secure
|2026 EK122|CCD|W84|2021-01-22T02:59:03.718Z|128.7281684|-9.7711983|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_210122_025818_ooi_i filter i S/N 12.8 secure
|2026 EK122|CCD|W84|2023-03-02T06:05:48.351Z|131.8789271|-9.9234121|0.100|0.100|Gaia3|22.19|G|Gaia3|c4d_230302_060503_ooi_r filter r S/N 16.3 secure
|2026 EK122|CCD|W84|2025-02-16T03:08:35.024Z|136.0900317|-10.5029531|0.100|0.100|Gaia3|22.30|G|Gaia3|c4d_250216_030750_ooi_r filter r S/N 11.7 secure
|2026 EK127|CCD|W84|2019-02-28T07:11:28.582Z|188.1871384|-12.0479496|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_190228_071043_ooi_g filter g S/N 7.7 probable
|2026 EK127|CCD|W84|2023-04-17T06:50:58.204Z|193.9243323|-10.0066647|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_230417_065013_ooi_r filter r S/N 11.6 probable
|2026 EK127|CCD|W84|2024-01-14T07:50:32.390Z|196.8033214|-10.3010297|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_240114_075000_ooi_r filter r S/N 8.8 probable
|2026 EK133|CCD|W84|2016-01-10T05:44:33.546Z|130.5984541|7.6452680|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_160110_054558_ooi_r filter r S/N 11.2 secure
|2026 EK133|CCD|W84|2023-01-04T06:22:08.153Z|137.0204640|3.3931640|0.115|0.115|Gaia3|22.61|G|Gaia3|c4d_230104_062138_ooi_r filter r S/N 5.7 secure
|2026 EK137|CCD|W84|2018-02-18T05:12:19.932Z|131.6690334|10.1633016|0.100|0.100|Gaia3|21.91|G|Gaia3|c4d_180218_051047_ooi_g filter g S/N 17.5 probable
|2026 EK137|CCD|W84|2018-02-19T05:05:38.177Z|131.6537986|10.1693840|0.100|0.100|Gaia3|22.26|G|Gaia3|c4d_180219_050514_ooi_r filter r S/N 18.2 probable
|2026 EK138|CCD|W84|2018-02-20T05:23:00.855Z|131.9732702|5.7201213|0.100|0.100|Gaia3|22.85|G|Gaia3|c4d_180220_052219_ooi_r filter r S/N 11.7 secure
|2026 EK138|CCD|W84|2020-11-24T07:13:10.253Z|136.6027825|3.1841866|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_201124_071240_ooi_r filter r S/N 11.5 secure
|2026 EK138|CCD|W84|2021-01-25T07:54:50.001Z|135.7960583|3.1285657|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_210125_075420_ooi_r filter r S/N 8.7 secure
|2026 EK138|CCD|W84|2024-01-03T05:20:52.234Z|139.6535145|0.5072622|0.100|0.100|Gaia3|23.81|G|Gaia3|c4d_240103_052012_ooi_z filter z S/N 6.3 secure
|2026 EK145|CCD|W84|2014-04-28T04:52:19.873Z|216.8113693|-26.0343531|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_140428_045337_ooi_V filter VR S/N 10.1 secure
|2026 EK145|CCD|W84|2023-04-23T05:35:05.293Z|228.8580400|-25.8869055|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_230423_053420_ooi_r filter r S/N 10.9 secure
|2026 EK146|CCD|W84|2021-03-25T09:45:32.169Z|221.7384886|-8.9872886|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_210325_094459_ooi_i filter i S/N 6.5 secure
|2026 EK146|CCD|W84|2023-04-03T09:06:33.940Z|226.6396273|-10.9706399|0.124|0.124|Gaia3|23.13|G|Gaia3|c4d_230403_090608_ooi_i filter i S/N 6.1 secure
|2026 EK146|CCD|W84|2024-06-29T02:55:39.873Z|227.0973056|-11.4978204|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_240629_025514_ooi_r filter r S/N 6.5 secure
|2026 EL122|CCD|W84|2018-01-20T05:53:20.368Z|137.6124745|-9.8699330|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_180120_055140_ooi_r filter r S/N 16.0 secure
|2026 EL122|CCD|W84|2020-11-26T06:58:49.277Z|143.1640721|-10.1366973|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_201126_065804_ooi_i filter i S/N 6.6 secure
|2026 EL122|CCD|W84|2021-01-23T03:37:36.513Z|142.4678027|-10.3154051|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_210123_033651_ooi_i filter i S/N 8.0 secure
|2026 EL138|CCD|W84|2018-02-10T05:37:12.895Z|136.4113331|-4.9253090|0.100|0.100|Gaia3|22.24|G|Gaia3|c4d_180210_053639_ooi_g filter g S/N 9.5 secure
|2026 EL138|CCD|W84|2023-01-17T08:05:57.809Z|149.3152914|-9.5141226|0.100|0.100|Gaia3|23.37|G|Gaia3|c4d_230117_080442_ooi_i filter i S/N 10.8 secure
|2026 EL139|CCD|W84|2013-01-07T06:45:46.079Z|121.6612092|5.6582869|0.100|0.100|Gaia3|23.29|G|Gaia3|c4d_130107_064516_ooi_r filter r S/N 7.5 probable
|2026 EL139|CCD|W84|2020-03-15T02:21:55.555Z|134.7692937|-2.1641144|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_200315_022125_ooi_r filter r S/N 13.3 probable
|2026 EL141|CCD|W84|2015-04-19T02:59:49.614Z|195.5442928|-14.8758048|0.100|0.100|Gaia3|22.84|G|Gaia3|c4d_150419_030057_ooi_V filter VR S/N 16.3 secure
|2026 EL141|CCD|W84|2019-06-08T00:10:03.590Z|199.1362860|-17.9903808|0.107|0.107|Gaia3|22.57|G|Gaia3|c4d_190608_000918_ooi_g filter g S/N 7.1 secure
|2026 EL141|CCD|W84|2021-03-17T07:24:27.847Z|202.7650403|-20.1502762|0.100|0.100|Gaia3|23.25|G|Gaia3|c4d_210317_072342_ooi_i filter i S/N 9.5 secure
|2026 EL141|CCD|W84|2023-03-29T08:12:29.746Z|204.7549636|-21.6934042|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_230329_081144_ooi_g filter g S/N 7.0 secure
|2026 EL143|CCD|W84|2013-05-03T03:47:50.059Z|187.2335017|-28.0650648|0.100|0.100|Gaia3|22.47|G|Gaia3|c4d_130503_034700_ooi_r filter r S/N 15.0 secure
|2026 EL143|CCD|W84|2015-01-28T06:49:42.667Z|192.1274788|-30.6268717|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_150128_065146_ooi_V filter VR S/N 42.3 secure
|2026 EL143|CCD|W84|2017-01-25T07:41:22.613Z|195.2378907|-32.8717653|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_170125_074327_ooi_V filter VR S/N 40.1 secure
|2026 EL144|CCD|W84|2014-04-23T01:51:44.801Z|209.6668096|-8.1248425|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_140423_015258_ooi_V filter VR S/N 9.8 secure
|2026 EL144|CCD|W84|2016-05-01T05:36:24.368Z|212.0414032|-8.8996904|0.100|0.100|Gaia3|22.60|G|Gaia3|c4d_160501_053733_ooi_V filter VR S/N 14.2 secure
|2026 EL144|CCD|W84|2025-05-06T04:58:07.484Z|223.6201363|-12.4095802|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_250506_045742_ooi_i filter i S/N 10.6 secure
|2026 EL145|CCD|W84|2014-05-02T02:30:51.141Z|209.6704540|-23.9956485|0.100|0.100|Gaia3|22.34|G|Gaia3|c4d_140502_023204_ooi_V filter VR S/N 10.4 secure
|2026 EL145|CCD|W84|2015-04-27T03:33:49.471Z|211.6796799|-24.4667208|0.100|0.100|Gaia3|22.34|G|Gaia3|c4d_150427_033555_ooi_r filter r S/N 15.6 secure
|2026 EL145|CCD|W84|2021-03-01T09:29:41.377Z|224.5794352|-26.6987842|0.114|0.114|Gaia3|22.81|G|Gaia3|c4d_210301_092752_ooi_i filter i S/N 5.2 secure
|2026 EL145|CCD|W84|2023-06-15T04:36:17.065Z|226.7072158|-26.7116291|0.100|0.100|Gaia3|22.34|G|Gaia3|c4d_230615_043437_ooi_g filter g S/N 8.8 secure
|2026 EL146|CCD|W84|2013-04-16T01:17:18.732Z|202.2180578|-17.7044523|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_130416_011648_ooi_r filter r S/N 14.5 secure
|2026 EL146|CCD|W84|2015-01-27T08:20:08.677Z|208.8306376|-18.4953994|0.100|0.100|Gaia3|22.84|G|Gaia3|c4d_150127_082212_ooi_V filter VR S/N 21.3 secure
|2026 EL146|CCD|W84|2016-05-01T02:26:29.355Z|210.0077590|-18.0865800|0.100|0.100|Gaia3|22.45|G|Gaia3|c4d_160501_022740_ooi_V filter VR S/N 10.6 secure
|2026 EL147|CCD|W84|2019-05-13T03:33:12.672Z|228.5411727|-4.3843026|0.100|0.100|Gaia3|22.68|G|Gaia3|c4d_190513_033227_ooi_i filter i S/N 10.4 secure
|2026 EL147|CCD|W84|2021-03-18T08:29:35.691Z|232.5141084|-5.4793606|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_210318_082850_ooi_i filter i S/N 8.3 secure
|2026 EL147|CCD|W84|2023-04-14T06:37:18.843Z|235.2165468|-5.9666396|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_230414_063633_ooi_i filter i S/N 10.0 secure
|2026 EM122|CCD|W84|2021-03-14T08:16:00.734Z|194.0751647|-11.8036792|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_210314_081515_ooi_i filter i S/N 9.8 secure
|2026 EM122|CCD|W84|2023-04-17T06:56:58.066Z|196.5348241|-11.2735760|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_230417_065613_ooi_r filter r S/N 11.1 secure
|2026 EM122|CCD|W84|2025-05-20T02:35:51.266Z|199.0989174|-10.7050199|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_250520_023531_ooi_r filter r S/N 11.2 secure
|2026 EM139|CCD|W84|2013-04-03T02:26:39.464Z|144.9638665|-2.6467646|0.100|0.100|Gaia3|23.59|G|Gaia3|c4d_130403_022549_ooi_z filter z S/N 8.2 secure
|2026 EM139|CCD|W84|2015-02-18T03:22:10.179Z|149.4748040|-2.8487444|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_150218_032341_ooi_g filter g S/N 9.2 secure
|2026 EM139|CCD|W84|2024-02-29T06:55:21.337Z|165.7110127|-1.2372689|0.100|0.100|Gaia3|23.83|G|Gaia3|c4d_240229_065348_ooi_z filter z S/N 9.7 secure
|2026 EM141|CCD|W84|2021-03-27T05:40:02.287Z|206.4635572|-14.9764628|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_210327_053919_ooi_i filter i S/N 6.2 secure
|2026 EM141|CCD|W84|2025-05-20T05:08:49.619Z|209.5732775|-16.9004457|0.105|0.105|Gaia3|23.03|G|Gaia3|c4d_250520_050829_ooi_r filter r S/N 6.4 secure
|2026 EM143|CCD|W84|2014-04-24T04:52:54.939Z|215.9972124|-4.7305880|0.100|0.100|Gaia3|23.51|G|Gaia3|c4d_140424_045409_ooi_V filter VR S/N 7.7 probable
|2026 EM143|CCD|W84|2024-04-19T06:11:29.103Z|226.4915150|-12.2178144|0.101|0.101|Gaia3|23.07|G|Gaia3|c4d_240419_061104_ooi_i filter i S/N 6.1 probable
|2026 EM144|CCD|W84|2017-05-03T06:35:26.538Z|217.2805611|3.7897840|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_170503_063655_ooi_r filter r S/N 11.7 secure
|2026 EM144|CCD|W84|2021-03-22T05:41:48.246Z|223.8109465|1.5233368|0.316|0.316|Gaia3|22.84|G|Gaia3|c4d_210322_054118_ooi_g filter g S/N 5.6 secure
|2026 EM144|CCD|W84|2024-03-13T07:52:32.979Z|228.1352684|0.0251404|0.110|0.110|Gaia3|22.72|G|Gaia3|c4d_240313_075207_ooi_g filter g S/N 6.8 secure
|2026 EM144|CCD|W84|2026-03-19T09:11:05.910Z|230.8710204|-0.8659399|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_260319_091040_ooi_r filter r S/N 9.1 secure
|2026 EM146|CCD|W84|2014-05-05T06:07:15.811Z|213.1292932|2.9835210|0.125|0.125|Gaia3|23.20|G|Gaia3|c4d_140505_060829_ooi_V filter VR S/N 6.1 secure
|2026 EM146|CCD|W84|2017-05-21T05:38:17.970Z|217.9140157|1.6095316|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_170521_053956_ooi_r filter r S/N 9.4 secure
|2026 EM146|CCD|W84|2021-04-12T07:56:49.280Z|225.5589432|-0.6081188|0.100|0.100|Gaia3|22.78|G|Gaia3|c4d_210412_075604_ooi_i filter i S/N 12.5 secure
|2026 EM146|CCD|W84|2023-03-15T08:36:05.468Z|229.3766738|-1.8328060|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_230315_083432_ooi_r filter r S/N 14.1 secure
|2026 EN122|CCD|W84|2021-03-04T03:43:41.738Z|180.7112163|-7.2449983|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_210304_034256_ooi_i filter i S/N 6.8 secure
|2026 EN122|CCD|W84|2023-01-05T06:21:33.088Z|184.0614424|-8.2040180|0.100|0.100|Gaia3|23.31|G|Gaia3|c4d_230105_062048_ooi_i filter i S/N 6.0 secure
|2026 EN124|CCD|W84|2016-07-05T23:41:38.624Z|196.1506660|-1.6619321|0.142|0.142|Gaia3|23.23|G|Gaia3|c4d_160705_234321_ooi_r filter r S/N 6.6 secure
|2026 EN124|CCD|W84|2024-03-17T09:11:32.423Z|209.1627997|-9.1644784|0.100|0.100|Gaia3|23.02|G|Gaia3|c4d_240317_090807_ooi_V filter VR S/N 26.9 secure
|2026 EN124|CCD|W84|2025-05-20T05:02:45.893Z|209.3418617|-9.6349729|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_250520_050225_ooi_r filter r S/N 6.3 secure
|2026 EN128|CCD|W84|2016-03-28T03:27:57.551Z|173.7559816|-1.0560432|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_160328_032908_ooi_V filter VR S/N 8.0 secure
|2026 EN128|CCD|W84|2017-01-10T08:20:15.324Z|176.5193771|-2.3337939|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_170110_082125_ooi_r filter r S/N 9.3 secure
|2026 EN128|CCD|W84|2018-05-16T23:36:58.754Z|176.0291634|-2.3751368|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_180516_233638_ooi_r filter r S/N 8.3 secure
|2026 EN128|CCD|W84|2019-02-26T07:30:08.311Z|178.8951055|-3.7945524|0.100|0.100|Gaia3|22.53|G|Gaia3|c4d_190226_072923_ooi_i filter i S/N 15.7 secure
|2026 EN130|CCD|W84|2018-10-16T07:56:18.558Z|125.9216632|-2.6548869|0.100|0.100|Gaia3|22.48|G|Gaia3|c4d_181016_075438_ooi_g filter g S/N 11.3 secure
|2026 EN130|CCD|W84|2023-02-17T02:13:55.807Z|131.7448281|-1.6441286|0.100|0.100|Gaia3|22.24|G|Gaia3|c4d_230217_021325_ooi_r filter r S/N 17.0 secure
|2026 EN130|CCD|W84|2024-03-02T03:06:40.788Z|133.3412536|-1.2121669|0.130|0.130|Gaia3|22.22|G|Gaia3|c4d_240302_030625_ooi_g filter g S/N 5.4 secure
|2026 EN138|CCD|W84|2016-01-13T07:16:03.496Z|145.8112419|6.1000635|0.100|0.100|Gaia3|23.44|G|Gaia3|c4d_160113_071756_ooi_r filter r S/N 7.9 secure
|2026 EN138|CCD|W84|2019-02-09T06:43:39.907Z|149.0383054|5.8391404|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_190209_064109_ooi_g filter g S/N 9.9 secure
|2026 EN139|CCD|W84|2017-05-15T00:37:01.793Z|155.8479383|2.6192791|0.107|0.107|Gaia3|23.10|G|Gaia3|c4d_170515_003839_ooi_i filter i S/N 7.6 secure
|2026 EN139|CCD|W84|2021-02-20T05:56:40.406Z|162.7691301|0.3998281|0.100|0.100|Gaia3|22.63|G|Gaia3|c4d_210220_055615_ooi_g filter g S/N 7.0 secure
|2026 EN144|CCD|W84|2015-04-08T04:51:48.280Z|198.1901909|0.8591717|0.100|0.100|Gaia3|22.47|G|Gaia3|c4d_150408_045324_ooi_z filter z S/N 11.3 secure
|2026 EN144|CCD|W84|2016-03-02T06:48:08.939Z|201.6478823|-0.2723120|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_160302_064939_ooi_z filter z S/N 8.5 secure
|2026 EN145|CCD|W84|2013-04-16T04:41:34.208Z|199.9380700|-14.6011769|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_130416_044104_ooi_r filter r S/N 9.7 secure
|2026 EN145|CCD|W84|2016-03-06T05:53:24.563Z|207.5299724|-17.3114964|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_160306_055530_ooi_V filter VR S/N 22.2 secure
|2026 EN145|CCD|W84|2023-06-15T02:10:27.313Z|222.1154379|-21.5013311|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_230615_020929_ooi_g filter g S/N 9.2 secure
|2026 EN146|CCD|W84|2017-03-01T09:11:40.630Z|220.1478912|1.4065417|0.100|0.100|Gaia3|22.26|G|Gaia3|c4d_170301_091324_ooi_g filter g S/N 9.6 secure
|2026 EN146|CCD|W84|2023-04-14T06:23:25.945Z|232.6943003|-3.1841759|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_230414_062240_ooi_i filter i S/N 10.7 secure
|2026 EO124|CCD|W84|2020-01-30T07:35:02.819Z|132.4394342|-9.9021082|0.113|0.113|Gaia3|22.65|G|Gaia3|c4d_200130_073417_ooi_g filter g S/N 5.5 secure
|2026 EO124|CCD|W84|2021-01-22T04:35:56.402Z|134.4443087|-9.9077328|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_210122_043511_ooi_i filter i S/N 11.5 secure
|2026 EO124|CCD|W84|2024-01-30T01:59:12.461Z|139.8229078|-9.6979579|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_240130_015848_ooi_r filter r S/N 6.9 secure
|2026 EO127|CCD|W84|2017-01-10T06:11:15.954Z|170.7822766|11.1636464|0.100|0.100|Gaia3|22.20|G|Gaia3|c4d_170110_061322_ooi_z filter z S/N 10.8 secure
|2026 EO127|CCD|W84|2018-03-18T05:36:12.338Z|172.5008658|9.3392685|0.100|0.100|Gaia3|22.55|G|Gaia3|c4d_180318_053501_ooi_g filter g S/N 13.2 secure
|2026 EO127|CCD|W84|2023-04-20T05:03:32.498Z|188.4124559|-3.3217534|0.100|0.100|Gaia3|22.18|G|Gaia3|c4d_230420_050247_ooi_r filter r S/N 19.7 secure
|2026 EO132|CCD|W84|2015-02-18T05:45:46.384Z|139.1674682|-6.5941699|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_150218_054719_ooi_g filter g S/N 8.0 secure
|2026 EO132|CCD|W84|2018-02-13T05:40:10.496Z|144.5305968|-7.4966562|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_180213_053933_ooi_g filter g S/N 7.0 secure
|2026 EO132|CCD|W84|2021-03-01T07:04:22.558Z|149.3840385|-8.1482281|0.120|0.120|Gaia3|23.83|G|Gaia3|c4d_210301_070231_ooi_i filter i S/N 5.1 secure
|2026 EO132|CCD|W84|2022-04-29T01:32:47.045Z|150.3229577|-7.7591863|0.174|0.174|Gaia3|23.07|G|Gaia3|c4d_220429_013017_ooi_g filter g S/N 5.8 secure
|2026 EO143|CCD|W84|2013-04-17T07:19:32.285Z|205.8603392|-7.0244210|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_130417_071902_ooi_r filter r S/N 7.1 secure
|2026 EO143|CCD|W84|2014-04-24T02:21:44.066Z|206.8577594|-7.3320859|0.100|0.100|Gaia3|23.34|G|Gaia3|c4d_140424_022256_ooi_V filter VR S/N 8.0 secure
|2026 EO143|CCD|W84|2016-05-03T03:10:40.282Z|208.9207836|-7.9671168|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_160503_031150_ooi_V filter VR S/N 6.8 secure
|2026 EO145|CCD|W84|2014-04-29T02:28:20.856Z|213.8556877|-23.2415840|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_140429_022934_ooi_V filter VR S/N 8.5 secure
|2026 EO145|CCD|W84|2020-02-03T08:03:22.645Z|225.3138502|-25.4351248|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_200203_080307_ooi_r filter r S/N 8.1 secure
|2026 EO145|CCD|W84|2023-04-20T08:34:59.992Z|230.1567045|-26.2472653|0.130|0.130|Gaia3|22.81|G|Gaia3|c4d_230420_083414_ooi_g filter g S/N 5.9 secure
|2026 EO147|CCD|W84|2018-05-13T03:59:47.354Z|226.6567523|-6.0282332|0.107|0.107|Gaia3|23.13|G|Gaia3|c4d_180513_035807_ooi_g filter g S/N 6.8 secure
|2026 EO147|CCD|W84|2021-02-21T08:53:18.017Z|232.8127082|-9.2756010|0.100|0.100|Gaia3|23.29|G|Gaia3|c4d_210221_085231_ooi_r filter r S/N 8.1 secure
|2026 EP127|CCD|W84|2021-03-21T03:47:13.323Z|161.8078650|-3.8561527|0.157|0.157|Gaia3|23.01|G|Gaia3|c4d_210321_034505_ooi_i filter i S/N 8.0 secure
|2026 EP127|CCD|W84|2022-12-22T07:55:14.270Z|166.2293531|-7.0151378|0.138|0.138|Gaia3|23.11|G|Gaia3|c4d_221222_075449_ooi_g filter g S/N 5.2 secure
|2026 EP127|CCD|W84|2023-01-03T07:54:30.980Z|166.1561086|-7.0889499|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_230103_075355_ooi_r filter r S/N 8.9 secure
|2026 EP139|CCD|W84|2018-02-12T05:34:02.027Z|156.9130418|13.5497263|0.115|0.115|Gaia3|22.95|G|Gaia3|c4d_180212_053315_ooi_r filter r S/N 8.0 secure
|2026 EP139|CCD|W84|2024-04-16T04:02:42.041Z|163.6192379|11.1247743|0.165|0.165|Gaia3|22.88|G|Gaia3|c4d_240416_040127_ooi_r filter r S/N 6.2 secure
|2026 EP146|CCD|W84|2018-05-16T03:26:56.144Z|229.2876707|2.4069998|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_180516_032633_ooi_r filter r S/N 8.4 secure
|2026 EP146|CCD|W84|2021-04-18T09:30:46.955Z|232.8111817|-0.1278532|0.110|0.110|Gaia3|23.16|G|Gaia3|c4d_210418_093021_ooi_r filter r S/N 6.1 secure
|2026 EP146|CCD|W84|2023-05-14T05:07:19.631Z|234.3361898|-1.6154378|0.100|0.100|Gaia3|23.18|G|Gaia3|c4d_230514_050556_ooi_g filter g S/N 8.4 secure
|2026 EP148|CCD|W84|2023-03-29T06:12:39.312Z|187.4408201|-19.8406135|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_230329_061154_ooi_r filter r S/N 14.8 secure
|2026 EQ123|CCD|W84|2016-04-01T01:58:43.670Z|174.3726191|-4.3421565|0.105|0.105|Gaia3|23.18|G|Gaia3|c4d_160401_015954_ooi_V filter VR S/N 7.0 secure
|2026 EQ123|CCD|W84|2025-05-20T00:20:52.134Z|182.4885109|-9.4303696|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_250520_002032_ooi_r filter r S/N 6.7 secure
|2026 EQ133|CCD|W84|2013-04-21T05:08:47.817Z|190.3296547|-1.4544737|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_130421_050757_ooi_z filter z S/N 8.2 secure
|2026 EQ133|CCD|W84|2017-04-01T05:24:12.892Z|195.8832872|-4.0438484|0.121|0.121|Gaia3|22.88|G|Gaia3|c4d_170401_052550_ooi_r filter r S/N 8.4 secure
|2026 EQ133|CCD|W84|2018-03-19T09:38:44.786Z|197.4221969|-4.7478430|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_180319_093827_ooi_i filter i S/N 6.8 secure
|2026 EQ133|CCD|W84|2024-04-20T01:36:52.216Z|204.6145874|-8.0555159|0.102|0.102|Gaia3|22.91|G|Gaia3|c4d_240420_013622_ooi_z filter z S/N 5.7 secure
|2026 EQ134|CCD|W84|2015-04-14T05:31:46.511Z|189.3292315|-5.2358050|0.100|0.100|Gaia3|23.76|G|Gaia3|c4d_150414_053825_ooi_V filter VR S/N 12.8 probable
|2026 EQ134|CCD|W84|2021-03-17T06:20:15.077Z|197.1514671|-8.1712078|0.100|0.100|Gaia3|23.45|G|Gaia3|c4d_210317_061930_ooi_i filter i S/N 7.9 probable
|2026 EQ140|CCD|W84|2014-03-24T01:59:07.269Z|157.7937473|-11.2157882|0.100|0.100|Gaia3|24.19|G|Gaia3|c4d_140324_020301_ooi_V filter VR S/N 12.8 probable
|2026 EQ140|CCD|W84|2023-03-15T03:07:55.027Z|174.4191994|-11.9244542|0.100|0.100|Gaia3|24.04|G|Gaia3|c4d_230315_030622_ooi_r filter r S/N 6.2 probable
|2026 EQ141|CCD|W84|2013-04-18T05:28:49.324Z|198.6273533|-4.1126517|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_130418_052819_ooi_r filter r S/N 8.4 probable
|2026 EQ141|CCD|W84|2023-03-29T06:58:52.721Z|210.2586711|-8.6752239|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_230329_065807_ooi_r filter r S/N 7.7 probable
|2026 EQ144|CCD|W84|2015-03-28T05:57:27.728Z|200.0716236|-2.0200958|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_150328_055912_ooi_r filter r S/N 10.5 secure
|2026 EQ144|CCD|W84|2017-04-01T07:25:03.447Z|203.9314438|-3.1522002|0.124|0.124|Gaia3|23.14|G|Gaia3|c4d_170401_072642_ooi_r filter r S/N 7.2 secure
|2026 EQ144|CCD|W84|2021-03-26T07:03:19.392Z|212.0520754|-5.5231033|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_210326_070208_ooi_i filter i S/N 6.9 secure
|2026 EQ144|CCD|W84|2026-04-18T02:56:51.205Z|221.6755240|-8.0618459|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_260418_025626_ooi_r filter r S/N 7.7 secure
|2026 EQ147|CCD|W84|2022-04-25T05:41:19.980Z|237.7742950|-8.0823618|0.100|0.100|Gaia3|23.81|G|Gaia3|c4d_220425_053749_ooi_V filter VR S/N 11.2 probable
|2026 EQ147|CCD|W84|2023-06-15T03:04:45.711Z|238.2143472|-8.5179244|0.151|0.151|Gaia3|23.44|G|Gaia3|c4d_230615_030308_ooi_g filter g S/N 5.3 probable
|2026 ER137|CCD|W84|2016-03-29T02:57:56.548Z|177.9661386|-16.5991865|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_160329_025907_ooi_V filter VR S/N 9.0 secure
|2026 ER137|CCD|W84|2019-02-08T08:27:11.205Z|184.0774650|-19.6759603|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_190208_082626_ooi_g filter g S/N 10.9 secure
|2026 ER137|CCD|W84|2021-03-26T04:14:37.598Z|186.7409354|-21.3627257|0.100|0.100|Gaia3|22.55|G|Gaia3|c4d_210326_041320_ooi_i filter i S/N 15.1 secure
|2026 ER139|CCD|W84|2017-03-03T03:57:51.460Z|165.5827869|17.4809215|0.100|0.100|Gaia3|21.38|G|Gaia3|c4d_170303_035932_ooi_g filter g S/N 19.9 secure
|2026 ER139|CCD|W84|2019-02-06T06:38:27.524Z|167.6506151|15.5119149|0.100|0.100|Gaia3|21.97|G|Gaia3|c4d_190206_063713_ooi_g filter g S/N 14.1 secure
|2026 ER140|CCD|W84|2016-03-29T01:07:44.660Z|171.9005117|-6.7762649|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_160329_010854_ooi_V filter VR S/N 8.0 probable
|2026 ER140|CCD|W84|2020-03-05T06:03:00.193Z|176.4506993|-9.2005952|0.109|0.109|Gaia3|22.92|G|Gaia3|c4d_200305_060115_ooi_i filter i S/N 10.2 probable
|2026 ES136|CCD|W84|2016-03-05T04:27:44.935Z|119.2890951|3.3175369|0.100|0.100|Gaia3|22.03|G|Gaia3|c4d_160305_042949_ooi_V filter VR S/N 42.6 secure
|2026 ES136|CCD|W84|2019-01-02T04:42:10.332Z|125.6650137|2.9986601|0.100|0.100|Gaia3|21.62|G|Gaia3|c4d_190102_044128_ooi_g filter g S/N 15.7 secure
|2026 ES136|CCD|W84|2026-01-10T05:39:59.825Z|137.6384776|3.1573364|0.100|0.100|Gaia3|21.44|G|Gaia3|c4d_260110_053944_ooi_g filter g S/N 8.4 secure
|2026 ES139|CCD|W84|2017-01-26T06:24:46.062Z|156.4704629|10.7079829|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_170126_062606_ooi_i filter i S/N 8.2 probable
|2026 ES139|CCD|W84|2018-03-18T03:58:34.762Z|157.3061380|10.6474247|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_180318_035802_ooi_r filter r S/N 7.4 probable
|2026 ES145|CCD|W84|2015-06-06T02:54:27.518Z|198.9480674|-36.0280479|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_150606_025701_ooi_r filter r S/N 14.4 secure
|2026 ES145|CCD|W84|2017-01-26T07:40:07.418Z|205.3601230|-37.7087088|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_170126_074212_ooi_V filter VR S/N 15.9 secure
|2026 ES145|CCD|W84|2021-05-15T04:38:45.484Z|211.4915570|-40.0245570|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_210515_043820_ooi_g filter g S/N 9.0 secure
|2026 ET122|CCD|W84|2020-01-30T07:42:57.342Z|134.5636759|-9.7650542|0.102|0.102|Gaia3|22.84|G|Gaia3|c4d_200130_074212_ooi_g filter g S/N 6.4 secure
|2026 ET122|CCD|W84|2021-12-02T08:29:45.633Z|139.1265043|-10.3791625|0.100|0.100|Gaia3|23.37|G|Gaia3|c4d_211202_082900_ooi_i filter i S/N 7.5 secure
|2026 ET122|CCD|W84|2022-03-06T01:05:06.028Z|137.3746179|-10.2021257|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_220306_010333_ooi_r filter r S/N 17.5 secure
|2026 ET131|CCD|W84|2021-03-27T09:33:08.419Z|239.4046062|-10.5026811|0.100|0.100|Gaia3|23.56|G|Gaia3|c4d_210327_093201_ooi_i filter i S/N 8.3 probable
|2026 ET131|CCD|W84|2023-04-14T07:39:16.380Z|242.3417529|-10.6497264|0.128|0.128|Gaia3|23.05|G|Gaia3|c4d_230414_073831_ooi_i filter i S/N 7.1 probable
|2026 ET132|CCD|W84|2016-02-27T06:21:43.420Z|159.0450385|11.3832012|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_160227_062318_ooi_z filter z S/N 7.3 secure
|2026 ET132|CCD|W84|2017-03-30T01:17:03.019Z|159.8857153|11.1181166|0.105|0.105|Gaia3|22.71|G|Gaia3|c4d_170330_011832_ooi_r filter r S/N 8.9 secure
|2026 ET132|CCD|W84|2018-03-18T04:01:48.558Z|161.5265688|10.5367458|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_180318_040106_ooi_r filter r S/N 11.6 secure
|2026 ET132|CCD|W84|2024-03-18T06:39:43.318Z|169.9957579|7.4152867|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_240318_063623_ooi_V filter VR S/N 18.9 secure
|2026 ET139|CCD|W84|2024-02-29T06:51:44.320Z|164.5341796|-3.2407618|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_240229_065011_ooi_z filter z S/N 7.6 secure
|2026 ET139|CCD|W84|2025-03-26T04:39:38.494Z|165.7301886|-4.0307920|0.100|0.100|Gaia3|23.61|G|Gaia3|c4d_250326_043858_ooi_i filter i S/N 8.0 secure
|2026 ET140|CCD|W84|2016-04-01T00:34:40.748Z|170.2489211|-16.7356297|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_160401_003549_ooi_V filter VR S/N 9.1 secure
|2026 ET140|CCD|W84|2024-01-11T06:53:30.030Z|178.8781121|-17.1474321|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_240111_065303_ooi_r filter r S/N 8.3 secure
|2026 ET145|CCD|W84|2015-04-25T07:07:01.289Z|219.7063040|-12.2220432|0.100|0.100|Gaia3|23.67|G|Gaia3|c4d_150425_071023_ooi_V filter VR S/N 10.7 secure
|2026 ET145|CCD|W84|2021-05-29T05:54:14.823Z|226.7545687|-14.7618414|0.133|0.133|Gaia3|22.84|G|Gaia3|c4d_210529_055329_ooi_i filter i S/N 5.9 secure
|2026 ET145|CCD|W84|2022-05-23T07:34:30.332Z|228.1621116|-15.2180708|0.100|0.100|Gaia3|23.52|G|Gaia3|c4d_220523_073345_ooi_i filter i S/N 6.1 secure
|2026 EU123|CCD|W84|2015-04-17T02:12:52.604Z|173.1832544|-0.8596947|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_150417_021417_ooi_r filter r S/N 8.9 secure
|2026 EU140|CCD|W84|2016-04-01T00:26:42.890Z|170.1166188|-17.4944222|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_160401_002750_ooi_V filter VR S/N 7.8 secure
|2026 EU140|CCD|W84|2019-06-07T22:58:42.036Z|171.8012722|-19.1391318|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_190607_225757_ooi_i filter i S/N 7.2 secure
|2026 EU140|CCD|W84|2020-03-05T07:44:21.873Z|173.7660283|-20.6247879|0.123|0.123|Gaia3|22.61|G|Gaia3|c4d_200305_074251_ooi_g filter g S/N 7.9 secure
|2026 EU140|CCD|W84|2023-04-29T00:37:24.085Z|175.2386672|-22.3799280|0.100|0.100|Gaia3|22.97|G|Gaia3|c4d_230429_003639_ooi_z filter z S/N 7.5 secure
|2026 EU146|CCD|W84|2014-05-26T00:16:15.470Z|219.8141509|-10.2080030|0.100|0.100|Gaia3|23.34|G|Gaia3|c4d_140526_001924_ooi_r filter r S/N 8.3 secure
|2026 EU146|CCD|W84|2015-06-12T23:53:03.105Z|220.8784328|-10.6292464|0.121|0.121|Gaia3|23.19|G|Gaia3|c4d_150612_235606_ooi_g filter g S/N 7.8 secure
|2026 EV123|CCD|W84|2017-03-29T02:59:36.715Z|169.1601299|-8.9276126|0.103|0.103|Gaia3|23.12|G|Gaia3|c4d_170329_030048_ooi_r filter r S/N 7.1 secure
|2026 EV123|CCD|W84|2019-02-26T06:54:08.768Z|173.7521444|-9.5829755|0.100|0.100|Gaia3|23.52|G|Gaia3|c4d_190226_065323_ooi_i filter i S/N 7.4 secure
|2026 EV123|CCD|W84|2023-12-22T08:22:51.390Z|183.7886521|-10.2889011|0.100|0.100|Gaia3|23.46|G|Gaia3|c4d_231222_082103_ooi_z filter z S/N 6.3 secure
|2026 EV138|CCD|W84|2013-04-02T07:35:36.344Z|204.0168811|0.5506636|0.110|0.110|Gaia3|22.49|G|Gaia3|c4d_130402_073446_ooi_z filter z S/N 7.3 secure
|2026 EV138|CCD|W84|2015-04-11T07:44:49.578Z|207.5408252|-1.5992793|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_150411_074626_ooi_z filter z S/N 8.2 secure
|2026 EV138|CCD|W84|2016-04-09T05:22:55.396Z|209.4474442|-2.7264572|0.109|0.109|Gaia3|22.75|G|Gaia3|c4d_160409_052422_ooi_r filter r S/N 8.9 secure
|2026 EV138|CCD|W84|2024-03-31T08:48:57.284Z|224.9270736|-11.5138260|0.100|0.100|Gaia3|22.20|G|Gaia3|c4d_240331_084832_ooi_i filter i S/N 7.7 secure
|2026 EV145|CCD|W84|2013-04-02T07:27:00.407Z|208.3000182|-3.8634187|0.100|0.100|Gaia3|22.36|G|Gaia3|c4d_130402_072610_ooi_z filter z S/N 12.4 secure
|2026 EV145|CCD|W84|2014-04-23T01:14:57.112Z|209.5674137|-4.8895916|0.100|0.100|Gaia3|22.37|G|Gaia3|c4d_140423_011611_ooi_V filter VR S/N 12.8 secure
|2026 EV145|CCD|W84|2016-05-01T06:00:44.819Z|212.8919167|-7.1967060|0.100|0.100|Gaia3|22.22|G|Gaia3|c4d_160501_060155_ooi_V filter VR S/N 19.1 secure
|2026 EW123|CCD|W84|2018-03-12T06:01:44.790Z|155.4388175|-11.8060082|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_180312_060059_ooi_r filter r S/N 10.4 probable
|2026 EW123|CCD|W84|2019-03-02T06:49:16.076Z|157.5613503|-11.8462998|0.100|0.100|Gaia3|22.20|G|Gaia3|c4d_190302_064831_ooi_g filter g S/N 11.1 probable
|2026 EW123|CCD|W84|2021-04-26T01:44:58.205Z|160.4180430|-10.9379799|0.103|0.103|Gaia3|23.64|G|Gaia3|c4d_210426_014337_ooi_i filter i S/N 5.6 probable
|2026 EW125|CCD|W84|2017-03-01T07:41:55.127Z|197.7703443|-1.4654279|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_170301_074311_ooi_r filter r S/N 7.7 probable
|2026 EW125|CCD|W84|2023-04-14T06:16:12.683Z|206.7681283|-7.4921446|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_230414_061527_ooi_i filter i S/N 14.4 probable
|2026 EW130|CCD|W84|2021-12-28T06:50:35.391Z|129.2994834|0.0640651|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_211228_065005_ooi_r filter r S/N 8.7 secure
|2026 EW130|CCD|W84|2022-01-03T06:39:05.123Z|129.1913268|0.0714779|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_220103_063835_ooi_r filter r S/N 10.4 secure
|2026 EW130|CCD|W84|2024-01-30T03:28:22.349Z|132.3142568|-0.2221648|0.101|0.101|Gaia3|23.06|G|Gaia3|c4d_240130_032722_ooi_z filter z S/N 5.8 secure
|2026 EW138|CCD|W84|2020-02-05T03:40:21.478Z|136.5521891|2.4090290|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_200205_033821_ooi_i filter i S/N 7.4 secure
|2026 EW138|CCD|W84|2021-01-24T05:42:53.474Z|138.5170467|2.4589382|0.100|0.100|Gaia3|23.80|G|Gaia3|c4d_210124_054151_ooi_i filter i S/N 7.5 secure
|2026 EW138|CCD|W84|2022-01-06T06:47:26.632Z|140.6001369|2.4918013|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_220106_064656_ooi_r filter r S/N 10.2 secure
|2026 EW138|CCD|W84|2025-02-06T04:59:15.691Z|145.2985388|3.0657438|0.100|0.100|Gaia3|23.43|G|Gaia3|c4d_250206_045830_ooi_r filter r S/N 8.0 secure
|2026 EW143|CCD|W84|2021-04-12T08:18:50.044Z|217.3348029|-8.7228662|0.104|0.104|Gaia3|23.61|G|Gaia3|c4d_210412_081805_ooi_i filter i S/N 6.3 probable
|2026 EW143|CCD|W84|2025-03-23T09:00:54.533Z|224.5803769|-10.9913228|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_250323_090029_ooi_i filter i S/N 5.1 probable
|2026 EX122|CCD|W84|2017-03-30T03:27:55.003Z|178.8999072|0.8908423|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_170330_032909_ooi_r filter r S/N 7.2 secure
|2026 EX122|CCD|W84|2018-03-06T09:06:15.871Z|181.4792019|-0.3542686|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_180306_090345_ooi_z filter z S/N 7.9 secure
|2026 EX122|CCD|W84|2020-03-04T06:11:09.472Z|185.7500989|-2.4764289|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_200304_061029_ooi_i filter i S/N 9.2 secure
|2026 EX122|CCD|W84|2022-04-24T06:13:47.803Z|189.0450934|-4.1891089|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_220424_061322_ooi_r filter r S/N 8.2 secure
|2026 EX124|CCD|W84|2018-05-04T23:47:16.377Z|144.7381456|-4.3455362|0.118|0.118|Gaia3|22.56|G|Gaia3|c4d_180504_234611_ooi_g filter g S/N 5.7 secure
|2026 EX124|CCD|W84|2022-02-25T01:17:55.323Z|151.8332069|-7.3300022|0.157|0.157|Gaia3|22.67|G|Gaia3|c4d_220225_011625_ooi_g filter g S/N 5.3 secure
|2026 EX140|CCD|W84|2017-02-20T06:09:47.416Z|161.7665508|-27.8799442|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_170220_061123_ooi_r filter r S/N 11.1 secure
|2026 EX140|CCD|W84|2021-02-25T03:12:47.485Z|171.0338481|-28.3901073|0.100|0.100|Gaia3|23.58|G|Gaia3|c4d_210225_031118_ooi_i filter i S/N 6.3 secure
|2026 EX144|CCD|W84|2014-04-25T04:19:29.886Z|209.6521908|-9.8974423|0.100|0.100|Gaia3|23.45|G|Gaia3|c4d_140425_042042_ooi_V filter VR S/N 6.6 secure
|2026 EX144|CCD|W84|2021-04-12T08:18:50.044Z|217.4686437|-9.3991791|0.114|0.114|Gaia3|23.63|G|Gaia3|c4d_210412_081805_ooi_i filter i S/N 5.5 secure
|2026 EX144|CCD|W84|2024-04-09T07:10:18.818Z|220.7565287|-9.1095427|0.111|0.111|Gaia3|23.12|G|Gaia3|c4d_240409_070953_ooi_r filter r S/N 6.4 secure
|2026 EX144|CCD|W84|2025-04-25T07:40:08.081Z|221.5814330|-8.8906722|0.125|0.125|Gaia3|23.53|G|Gaia3|c4d_250425_073943_ooi_i filter i S/N 5.2 secure
|2026 EX145|CCD|W84|2013-04-16T03:54:50.225Z|206.5529671|-18.1278504|0.193|0.193|Gaia3|23.42|G|Gaia3|c4d_130416_035420_ooi_r filter r S/N 8.3 secure
|2026 EX145|CCD|W84|2014-04-23T02:41:44.964Z|208.6833944|-18.4449830|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_140423_024257_ooi_V filter VR S/N 8.7 secure
|2026 EX145|CCD|W84|2015-01-27T08:34:57.816Z|212.1764667|-19.1242048|0.100|0.100|Gaia3|23.93|G|Gaia3|c4d_150127_083703_ooi_V filter VR S/N 9.1 secure
|2026 EX145|CCD|W84|2023-04-23T05:41:14.135Z|229.1334238|-20.5801102|0.127|0.127|Gaia3|23.81|G|Gaia3|c4d_230423_054029_ooi_r filter r S/N 5.2 secure
|2026 EX147|CCD|W84|2015-06-14T01:52:06.418Z|223.5466215|-6.0370452|0.104|0.104|Gaia3|22.99|G|Gaia3|c4d_150614_015346_ooi_g filter g S/N 7.9 secure
|2026 EX147|CCD|W84|2020-02-05T08:50:12.740Z|233.3248481|-8.9749161|0.104|0.104|Gaia3|23.05|G|Gaia3|c4d_200205_084917_ooi_r filter r S/N 8.9 secure
|2026 EY124|CCD|W84|2017-04-22T05:32:58.816Z|209.3553241|-2.6012815|0.100|0.100|Gaia3|22.49|G|Gaia3|c4d_170422_053430_ooi_g filter g S/N 10.3 secure
|2026 EY124|CCD|W84|2021-03-27T07:45:10.161Z|213.1103777|-6.2255234|0.129|0.129|Gaia3|23.20|G|Gaia3|c4d_210327_074355_ooi_i filter i S/N 5.2 secure
|2026 EY124|CCD|W84|2025-05-20T06:12:07.984Z|215.5734599|-9.5649231|0.124|0.124|Gaia3|22.83|G|Gaia3|c4d_250520_061147_ooi_r filter r S/N 5.6 secure
|2026 EY127|CCD|W84|2017-03-04T06:33:24.389Z|192.2856729|-8.9733696|0.111|0.111|Gaia3|22.95|G|Gaia3|c4d_170304_063536_ooi_g filter g S/N 7.8 secure
|2026 EY127|CCD|W84|2021-03-17T06:24:12.619Z|197.8600422|-10.2431388|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_210317_062327_ooi_i filter i S/N 11.8 secure
|2026 EY127|CCD|W84|2023-05-09T05:08:50.434Z|199.7907061|-10.4658972|0.100|0.100|Gaia3|23.33|G|Gaia3|c4d_230509_050805_ooi_z filter z S/N 7.1 secure
|2026 EY138|CCD|W84|2016-03-02T01:49:19.720Z|124.1295088|0.2774066|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_160302_015045_ooi_r filter r S/N 13.2 secure
|2026 EY138|CCD|W84|2018-02-09T05:50:21.696Z|128.2541166|0.0944575|0.100|0.100|Gaia3|22.53|G|Gaia3|c4d_180209_054940_ooi_z filter z S/N 11.8 secure
|2026 EY138|CCD|W84|2025-02-16T04:35:21.836Z|142.1221165|0.2545832|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_250216_043436_ooi_i filter i S/N 14.1 secure
|2026 EY140|CCD|W84|2015-04-13T23:40:08.725Z|165.7180479|-25.4609557|0.130|0.130|Gaia3|22.66|G|Gaia3|c4d_150413_234100_ooi_V filter VR S/N 5.6 secure
|2026 EY140|CCD|W84|2018-05-05T02:38:46.688Z|169.3999731|-26.3556913|0.100|0.100|Gaia3|22.65|G|Gaia3|c4d_180505_023746_ooi_r filter r S/N 15.0 secure
|2026 EY140|CCD|W84|2019-02-14T06:01:12.483Z|172.1179355|-27.3900768|0.100|0.100|Gaia3|22.21|G|Gaia3|c4d_190214_060027_ooi_g filter g S/N 14.6 secure
|2026 EY140|CCD|W84|2021-01-28T09:08:50.880Z|175.0935252|-28.0315029|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_210128_090720_ooi_i filter i S/N 11.1 secure
|2026 EY145|CCD|W84|2016-03-07T09:05:15.734Z|226.1072868|-14.2043065|0.100|0.100|Gaia3|23.92|G|Gaia3|c4d_160307_090720_ooi_V filter VR S/N 10.8 probable
|2026 EY145|CCD|W84|2018-04-12T03:57:31.163Z|227.7189166|-14.7561828|0.127|0.127|Gaia3|23.86|G|Gaia3|c4d_180412_035331_ooi_V filter VR S/N 7.8 probable
|2026 EZ122|CCD|W84|2013-02-15T09:05:24.769Z|157.3815611|-5.6858762|0.100|0.100|Gaia3|23.21|G|Gaia3|c4d_130215_090224_ooi_r filter r S/N 14.2 secure
|2026 EZ122|CCD|W84|2015-02-17T04:34:43.336Z|159.3252782|-6.4353756|0.100|0.100|Gaia3|22.45|G|Gaia3|c4d_150217_043620_ooi_g filter g S/N 7.1 secure
|2026 EZ122|CCD|W84|2017-03-02T04:08:30.488Z|161.1178905|-7.1232574|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_170302_040940_ooi_r filter r S/N 9.1 secure
|2026 EZ122|CCD|W84|2018-05-08T23:20:58.623Z|161.3015070|-6.9876009|0.100|0.100|Gaia3|23.21|G|Gaia3|c4d_180508_231728_ooi_V filter VR S/N 10.9 secure
|2026 EZ125|CCD|W84|2013-04-01T05:48:14.661Z|190.2435091|-1.6026571|0.155|0.155|Gaia3|23.23|G|Gaia3|c4d_130401_054724_ooi_z filter z S/N 5.4 secure
|2026 EZ125|CCD|W84|2016-04-10T04:09:35.104Z|194.3264071|-3.1872742|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_160410_041054_ooi_r filter r S/N 8.4 secure
|2026 EZ125|CCD|W84|2017-03-01T07:05:13.007Z|196.4622015|-4.0508741|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_170301_070659_ooi_g filter g S/N 7.3 secure
|2026 EZ125|CCD|W84|2023-04-14T05:51:49.719Z|204.1531313|-6.9064633|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_230414_055104_ooi_i filter i S/N 10.3 secure
|2026 EZ131|CCD|W84|2014-04-23T06:40:43.638Z|216.7477724|-8.1621455|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_140423_064156_ooi_V filter VR S/N 10.5 secure
|2026 EZ131|CCD|W84|2016-04-09T06:19:26.243Z|220.2968420|-8.5426240|0.108|0.108|Gaia3|22.63|G|Gaia3|c4d_160409_062106_ooi_g filter g S/N 7.5 secure
|2026 EZ131|CCD|W84|2018-05-13T03:55:54.355Z|222.8619267|-8.5243415|0.100|0.100|Gaia3|22.47|G|Gaia3|c4d_180513_035414_ooi_g filter g S/N 11.4 secure
|2026 EZ132|CCD|W84|2015-03-30T04:49:12.477Z|198.6051606|-5.0097370|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_150330_045035_ooi_z filter z S/N 8.1 secure
|2026 EZ132|CCD|W84|2017-07-19T01:35:41.276Z|200.0107000|-5.7830132|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_170719_013726_ooi_r filter r S/N 10.8 secure
|2026 EZ138|CCD|W84|2018-02-18T05:15:46.449Z|134.3110733|8.4207800|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_180218_051421_ooi_g filter g S/N 12.6 secure
|2026 EZ138|CCD|W84|2020-02-05T03:53:20.552Z|136.8009179|6.9157185|0.100|0.100|Gaia3|22.53|G|Gaia3|c4d_200205_035110_ooi_i filter i S/N 14.5 secure
|2026 EZ140|CCD|W84|2017-02-20T06:19:40.626Z|165.3134161|-27.8926171|0.100|0.100|Gaia3|23.28|G|Gaia3|c4d_170220_062116_ooi_r filter r S/N 9.4 probable
|2026 EZ140|CCD|W84|2021-03-04T05:25:27.304Z|174.2606652|-28.6608221|0.100|0.100|Gaia3|23.28|G|Gaia3|c4d_210304_052442_ooi_i filter i S/N 6.7 probable
|2026 EZ144|CCD|W84|2014-04-25T02:08:52.085Z|208.4131844|-11.0866743|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_140425_021003_ooi_V filter VR S/N 7.5 secure
|2026 EZ144|CCD|W84|2016-05-01T03:06:51.960Z|210.9062571|-10.6556071|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_160501_030802_ooi_V filter VR S/N 9.7 secure
|2026 EZ144|CCD|W84|2021-06-05T23:23:27.267Z|216.7009037|-9.4060317|0.100|0.100|Gaia3|23.53|G|Gaia3|c4d_210605_231942_ooi_V filter VR S/N 8.8 secure
|2026 EZ144|CCD|W84|2026-03-19T07:47:12.010Z|224.1546905|-8.8614381|0.100|0.100|Gaia3|23.46|G|Gaia3|c4d_260319_074647_ooi_r filter r S/N 6.5 secure
|2026 EZ145|CCD|W84|2017-05-21T05:36:08.415Z|214.4133416|-5.5789858|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_170521_053743_ooi_r filter r S/N 7.6 secure
|2026 EZ145|CCD|W84|2021-04-12T08:38:59.545Z|223.5311109|-12.2095701|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_210412_083814_ooi_i filter i S/N 7.3 secure
|2026 EZ145|CCD|W84|2023-04-16T07:45:23.049Z|227.6857008|-15.3478464|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_230416_074438_ooi_r filter r S/N 9.8 secure
|2026 EZ147|CCD|W84|2021-04-12T07:52:28.568Z|234.0950242|-10.7963013|0.101|0.101|Gaia3|23.86|G|Gaia3|c4d_210412_075143_ooi_i filter i S/N 5.4 probable
|2026 EZ147|CCD|W84|2022-04-25T08:34:59.117Z|235.6359725|-10.4588719|0.100|0.100|Gaia3|23.80|G|Gaia3|c4d_220425_083039_ooi_V filter VR S/N 12.4 probable
|2026 FA35|CCD|W84|2014-04-26T04:55:21.234Z|218.7152214|-8.7985269|0.108|0.108|Gaia3|22.78|G|Gaia3|c4d_140426_045634_ooi_V filter VR S/N 8.2 secure
|2026 FA35|CCD|W84|2015-02-02T07:45:28.659Z|221.0393965|-9.7315635|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_150202_074745_ooi_V filter VR S/N 7.5 secure
|2026 FA35|CCD|W84|2023-03-29T09:50:55.299Z|232.7044660|-13.4598892|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_230329_095010_ooi_i filter i S/N 8.1 secure
|2026 FA36|CCD|W84|2019-06-06T00:18:25.662Z|162.3684018|-12.8163534|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_190606_001740_ooi_g filter g S/N 7.5 secure
|2026 FA36|CCD|W84|2023-03-02T07:47:34.753Z|168.6939070|-15.8987321|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_230302_074649_ooi_r filter r S/N 16.4 secure
|2026 FA36|CCD|W84|2024-05-14T00:36:18.084Z|168.8746594|-15.7091882|0.108|0.108|Gaia3|22.93|G|Gaia3|c4d_240514_003538_ooi_i filter i S/N 7.4 secure
|2026 FA38|CCD|W84|2013-04-16T01:37:48.179Z|204.7132667|-15.5012409|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_130416_013718_ooi_r filter r S/N 9.1 secure
|2026 FA38|CCD|W84|2015-01-30T06:39:16.465Z|207.9516054|-17.1120004|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_150130_064124_ooi_V filter VR S/N 12.6 secure
|2026 FA38|CCD|W84|2017-04-04T09:14:31.813Z|209.5013545|-18.3903950|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_170404_091623_ooi_r filter r S/N 9.5 secure
|2026 FA38|CCD|W84|2023-04-20T06:01:04.056Z|215.9524674|-22.1332733|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_230420_060019_ooi_r filter r S/N 7.8 secure
|2026 FB35|CCD|W84|2019-02-14T08:11:28.161Z|213.7473312|-23.7508327|0.112|0.112|Gaia3|22.41|G|Gaia3|c4d_190214_081043_ooi_g filter g S/N 9.1 secure
|2026 FB35|CCD|W84|2021-03-14T05:53:49.277Z|216.6517610|-23.4319460|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_210314_055304_ooi_g filter g S/N 14.1 secure
|2026 FB35|CCD|W84|2023-04-01T08:01:28.196Z|219.5545462|-23.0011172|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_230401_080043_ooi_g filter g S/N 13.2 secure
|2026 FB35|CCD|W84|2024-05-17T00:39:34.893Z|220.2046553|-22.4637539|0.155|0.155|Gaia3|23.11|G|Gaia3|c4d_240517_003849_ooi_i filter i S/N 5.1 secure
|2026 FB38|CCD|W84|2014-04-23T23:42:14.330Z|199.9828425|-15.8083316|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_140423_234327_ooi_V filter VR S/N 7.9 secure
|2026 FB38|CCD|W84|2015-04-18T06:31:32.318Z|201.7023774|-16.5405334|0.100|0.100|Gaia3|23.18|G|Gaia3|c4d_150418_063244_ooi_V filter VR S/N 7.4 secure
|2026 FB38|CCD|W84|2021-03-17T08:30:11.387Z|212.0955056|-20.5135847|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_210317_082926_ooi_i filter i S/N 7.5 secure
|2026 FC38|CCD|W84|2013-05-09T01:51:37.175Z|192.8998134|-13.1563368|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_130509_014842_ooi_r filter r S/N 15.5 secure
|2026 FC38|CCD|W84|2015-04-18T04:36:19.350Z|197.7131344|-14.9543958|0.100|0.100|Gaia3|23.28|G|Gaia3|c4d_150418_043729_ooi_V filter VR S/N 9.8 secure
|2026 FC38|CCD|W84|2019-06-06T03:32:39.687Z|205.4929089|-17.3729917|0.114|0.114|Gaia3|22.83|G|Gaia3|c4d_190606_033154_ooi_g filter g S/N 7.8 secure
|2026 FC38|CCD|W84|2023-04-01T07:47:25.130Z|215.4453888|-20.2705333|0.126|0.126|Gaia3|23.03|G|Gaia3|c4d_230401_074640_ooi_g filter g S/N 5.8 secure
|2026 FC39|CCD|W84|2016-03-08T08:51:45.813Z|247.4976460|-6.4855445|0.100|0.100|Gaia3|23.54|G|Gaia3|c4d_160308_085349_ooi_V filter VR S/N 12.2 secure
|2026 FC39|CCD|W84|2019-06-01T06:28:06.777Z|251.7889285|-6.3314075|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_190601_062721_ooi_g filter g S/N 9.1 secure
|2026 FC39|CCD|W84|2022-06-30T06:13:37.520Z|256.7932299|-6.6262595|0.157|0.157|Gaia3|22.92|G|Gaia3|c4d_220630_061252_ooi_g filter g S/N 5.2 secure
|2026 FD37|CCD|W84|2019-03-01T07:47:20.325Z|181.4044835|-22.2822559|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_190301_074635_ooi_g filter g S/N 9.0 probable
|2026 FD37|CCD|W84|2023-03-29T07:35:11.605Z|187.6598384|-21.3832831|0.113|0.113|Gaia3|22.53|G|Gaia3|c4d_230329_073426_ooi_g filter g S/N 6.5 probable
|2026 FD37|CCD|W84|2026-05-05T02:40:23.955Z|192.0416417|-20.2630498|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_260505_024003_ooi_z filter z S/N 6.0 probable
|2026 FD38|CCD|W84|2015-04-19T00:12:20.042Z|188.2928215|-11.6585235|0.123|0.123|Gaia3|23.29|G|Gaia3|c4d_150419_001328_ooi_V filter VR S/N 5.5 secure
|2026 FD38|CCD|W84|2021-03-14T07:30:09.718Z|203.8956546|-17.4018776|0.100|0.100|Gaia3|23.38|G|Gaia3|c4d_210314_072924_ooi_i filter i S/N 8.2 secure
|2026 FD38|CCD|W84|2023-03-29T08:31:02.683Z|208.8214470|-18.9273313|0.137|0.137|Gaia3|23.24|G|Gaia3|c4d_230329_083017_ooi_g filter g S/N 5.1 secure
|2026 FD38|CCD|W84|2025-05-20T06:01:24.690Z|212.8691701|-19.9529833|0.149|0.149|Gaia3|22.85|G|Gaia3|c4d_250520_060104_ooi_r filter r S/N 5.1 secure
|2026 FF35|CCD|W84|2013-06-17T01:09:55.897Z|202.3445768|-2.6587257|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_130617_010750_ooi_i filter i S/N 10.1 secure
|2026 FF35|CCD|W84|2014-04-23T00:57:50.487Z|204.3503886|-3.3260342|0.107|0.107|Gaia3|22.91|G|Gaia3|c4d_140423_005902_ooi_V filter VR S/N 6.9 secure
|2026 FF35|CCD|W84|2016-07-21T02:26:48.768Z|205.9960864|-4.0412858|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_160721_022919_ooi_z filter z S/N 8.1 secure
|2026 FF35|CCD|W84|2026-03-12T08:39:37.552Z|220.8445032|-8.9742106|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_260312_083912_ooi_i filter i S/N 10.9 secure
|2026 FF38|CCD|W84|2015-01-30T05:53:34.465Z|205.3230101|-25.9378889|0.100|0.100|Gaia3|23.44|G|Gaia3|c4d_150130_055539_ooi_V filter VR S/N 8.6 probable
|2026 FF38|CCD|W84|2019-02-27T07:54:38.902Z|211.8992676|-28.7814950|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_190227_075353_ooi_i filter i S/N 9.3 probable
|2026 FJ35|CCD|W84|2013-04-17T07:23:56.773Z|207.4715235|-6.2792726|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_130417_072326_ooi_r filter r S/N 8.4 secure
|2026 FJ35|CCD|W84|2014-04-24T01:56:01.824Z|208.6397090|-6.7385048|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_140424_015714_ooi_V filter VR S/N 11.2 secure
|2026 FJ35|CCD|W84|2015-04-15T05:16:05.377Z|210.1068692|-7.3031770|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_150415_051715_ooi_r filter r S/N 11.3 secure
|2026 FJ35|CCD|W84|2025-03-23T09:00:54.533Z|223.4776890|-12.1438570|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_250323_090029_ooi_i filter i S/N 8.6 secure
|2026 FJ37|CCD|W84|2023-06-15T23:38:00.154Z|200.0803489|-14.7540895|0.121|0.121|Gaia3|23.58|G|Gaia3|c4d_230615_233722_ooi_r filter r S/N 5.1 probable
|2026 FJ37|CCD|W84|2024-01-11T07:38:54.114Z|203.7080534|-16.2450741|0.132|0.132|Gaia3|23.25|G|Gaia3|c4d_240111_073714_ooi_g filter g S/N 6.2 probable
|2026 FJ37|CCD|W84|2025-05-20T03:41:19.784Z|203.5911233|-16.8517820|0.103|0.103|Gaia3|23.31|G|Gaia3|c4d_250520_034059_ooi_r filter r S/N 6.1 probable
|2026 FK35|CCD|W84|2016-05-01T02:11:10.773Z|208.1539820|-6.6414509|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_160501_021218_ooi_V filter VR S/N 9.4 secure
|2026 FK35|CCD|W84|2023-04-17T07:34:19.650Z|217.0028432|-10.0436138|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_230417_073334_ooi_r filter r S/N 8.0 secure
|2026 FK37|CCD|W84|2015-04-20T00:34:25.867Z|189.9011876|-11.2808515|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_150420_003538_ooi_V filter VR S/N 8.2 secure
|2026 FK37|CCD|W84|2019-02-10T08:38:04.906Z|195.8566048|-13.7202642|0.100|0.100|Gaia3|21.85|G|Gaia3|c4d_190210_083719_ooi_g filter g S/N 17.1 secure
|2026 FK37|CCD|W84|2021-03-26T08:49:52.467Z|197.6834930|-14.5362735|0.122|0.122|Gaia3|22.21|G|Gaia3|c4d_210326_084937_ooi_g filter g S/N 7.2 secure
|2026 FK37|CCD|W84|2025-05-20T02:56:25.245Z|201.7569701|-16.0840052|0.100|0.100|Gaia3|22.60|G|Gaia3|c4d_250520_025605_ooi_r filter r S/N 9.1 secure
|2026 FL37|CCD|W84|2019-02-09T08:25:14.415Z|189.1974862|-17.2951416|0.100|0.100|Gaia3|22.46|G|Gaia3|c4d_190209_082429_ooi_g filter g S/N 17.6 secure
|2026 FL37|CCD|W84|2021-03-14T08:26:04.869Z|192.5006605|-19.0905297|0.100|0.100|Gaia3|22.35|G|Gaia3|c4d_210314_082519_ooi_i filter i S/N 17.1 secure
|2026 FL37|CCD|W84|2023-08-25T23:38:01.193Z|195.7578385|-20.1065994|0.130|0.130|Gaia3|23.04|G|Gaia3|c4d_230825_233618_ooi_z filter z S/N 5.8 secure
|2026 FL38|CCD|W84|2013-05-09T02:05:44.446Z|191.1913770|-13.4995407|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_130509_020314_ooi_r filter r S/N 12.7 secure
|2026 FL38|CCD|W84|2019-02-26T09:00:00.580Z|207.9492252|-20.3834654|0.100|0.100|Gaia3|23.72|G|Gaia3|c4d_190226_085915_ooi_i filter i S/N 7.2 secure
|2026 FL38|CCD|W84|2023-04-01T07:59:29.396Z|218.6856995|-23.9586225|0.100|0.100|Gaia3|22.81|G|Gaia3|c4d_230401_075844_ooi_g filter g S/N 7.3 secure
|2026 FM35|CCD|W84|2017-02-21T08:39:09.963Z|189.0894466|-29.8640540|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_170221_084045_ooi_g filter g S/N 10.1 secure
|2026 FM35|CCD|W84|2019-06-06T02:14:36.034Z|190.1828072|-29.1186077|0.100|0.100|Gaia3|22.22|G|Gaia3|c4d_190606_021351_ooi_g filter g S/N 14.7 secure
|2026 FP35|CCD|W84|2013-04-16T08:09:18.008Z|202.8878899|-11.3422051|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_130416_080848_ooi_r filter r S/N 8.0 secure
|2026 FP35|CCD|W84|2014-04-24T00:39:03.625Z|203.8107519|-11.7170841|0.100|0.100|Gaia3|22.96|G|Gaia3|c4d_140424_004017_ooi_V filter VR S/N 9.5 secure
|2026 FP35|CCD|W84|2019-02-11T07:16:36.684Z|210.1202897|-14.1088971|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_190211_071616_ooi_V filter VR S/N 8.0 secure
|2026 FP37|CCD|W84|2014-03-30T02:27:16.492Z|190.5829229|-4.1404856|0.103|0.103|Gaia3|23.23|G|Gaia3|c4d_140330_022856_ooi_r filter r S/N 6.7 probable
|2026 FP37|CCD|W84|2021-03-14T07:40:17.074Z|200.9109919|-15.3251085|0.109|0.109|Gaia3|23.58|G|Gaia3|c4d_210314_073932_ooi_i filter i S/N 6.2 probable
|2026 FP37|CCD|W84|2023-06-15T01:07:21.113Z|201.9807173|-17.9914344|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_230615_010647_ooi_r filter r S/N 7.6 probable
|2026 FR34|CCD|W84|2013-04-16T00:25:12.806Z|189.9128097|-5.8935717|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_130416_002442_ooi_r filter r S/N 10.9 secure
|2026 FR34|CCD|W84|2015-04-18T02:28:38.345Z|192.9295806|-7.7694058|0.100|0.100|Gaia3|22.49|G|Gaia3|c4d_150418_022946_ooi_V filter VR S/N 13.6 secure
|2026 FR34|CCD|W84|2016-04-10T04:31:37.802Z|194.6330518|-8.7735740|0.100|0.100|Gaia3|22.60|G|Gaia3|c4d_160410_043310_ooi_r filter r S/N 12.1 secure
|2026 FR34|CCD|W84|2024-12-29T08:17:29.792Z|210.0257102|-17.0480314|0.100|0.100|Gaia3|22.59|G|Gaia3|c4d_241229_081704_ooi_r filter r S/N 8.4 secure
|2026 FS34|CCD|W84|2013-04-21T05:08:47.817Z|190.0121170|-1.8845371|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_130421_050757_ooi_z filter z S/N 10.0 secure
|2026 FS34|CCD|W84|2017-03-03T05:53:25.199Z|194.9273657|-8.0423552|0.100|0.100|Gaia3|22.24|G|Gaia3|c4d_170303_055515_ooi_g filter g S/N 10.9 secure
|2026 FS34|CCD|W84|2019-02-28T07:35:39.401Z|196.9888521|-11.0013178|0.100|0.100|Gaia3|22.54|G|Gaia3|c4d_190228_073454_ooi_g filter g S/N 10.3 secure
|2026 FT37|CCD|W84|2016-03-29T01:28:07.873Z|174.5994964|-17.5231089|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_160329_012918_ooi_V filter VR S/N 7.8 secure
|2026 FT37|CCD|W84|2017-03-20T04:54:55.160Z|177.8562822|-17.8451467|0.100|0.100|Gaia3|23.90|G|Gaia3|c4d_170320_045714_ooi_i filter i S/N 7.7 secure
|2026 FT37|CCD|W84|2019-02-25T06:46:06.047Z|184.6938006|-18.3277791|0.100|0.100|Gaia3|23.82|G|Gaia3|c4d_190225_064521_ooi_i filter i S/N 6.6 secure
|2026 FT37|CCD|W84|2025-05-20T03:35:13.090Z|202.5634315|-16.7050669|0.117|0.117|Gaia3|23.36|G|Gaia3|c4d_250520_033453_ooi_r filter r S/N 5.7 secure
|2026 FU34|CCD|W84|2019-02-26T08:17:20.781Z|188.2818250|-25.2734473|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_190226_081635_ooi_i filter i S/N 14.4 secure
|2026 FU34|CCD|W84|2021-02-23T04:26:16.982Z|192.0796692|-25.4265177|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_210223_042531_ooi_i filter i S/N 8.8 secure
|2026 FU34|CCD|W84|2022-12-24T07:37:00.741Z|195.9301430|-25.1491621|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_221224_073635_ooi_r filter r S/N 11.1 secure
|2026 FU34|CCD|W84|2024-01-14T07:10:42.733Z|197.8907986|-25.3257390|0.100|0.100|Gaia3|22.63|G|Gaia3|c4d_240114_070902_ooi_g filter g S/N 12.3 secure
|2026 FU35|CCD|W84|2020-02-25T06:39:03.552Z|175.3406436|-9.8070891|0.100|0.100|Gaia3|23.32|G|Gaia3|c4d_200225_063818_ooi_i filter i S/N 12.5 secure
|2026 FU35|CCD|W84|2024-01-08T08:23:12.176Z|182.9826696|-11.6108154|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_240108_082232_ooi_z filter z S/N 5.5 secure
|2026 FU38|CCD|W84|2014-04-23T04:31:34.611Z|214.0417183|-4.0538399|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_140423_043247_ooi_V filter VR S/N 8.3 secure
|2026 FU38|CCD|W84|2018-03-18T08:32:17.289Z|225.0859749|-6.7345852|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_180318_083150_ooi_r filter r S/N 9.5 secure
|2026 FU38|CCD|W84|2021-03-25T09:36:00.536Z|232.4123513|-8.1870640|0.100|0.100|Gaia3|23.45|G|Gaia3|c4d_210325_093519_ooi_i filter i S/N 8.4 secure
|2026 FU38|CCD|W84|2022-05-23T07:28:20.798Z|233.5097081|-8.1779045|0.100|0.100|Gaia3|23.47|G|Gaia3|c4d_220523_072735_ooi_i filter i S/N 7.6 secure
|2026 FV37|CCD|W84|2014-03-26T06:49:59.967Z|189.6295399|-6.5658391|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_140326_065434_ooi_V filter VR S/N 21.8 secure
|2026 FV37|CCD|W84|2019-02-10T08:44:00.694Z|196.4199813|-12.2839337|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_190210_084315_ooi_g filter g S/N 8.1 secure
|2026 FV37|CCD|W84|2021-03-23T03:47:32.806Z|198.5284548|-14.5407652|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_210323_034647_ooi_i filter i S/N 11.0 secure
|2026 FV37|CCD|W84|2025-05-20T03:40:06.666Z|203.3386821|-19.1447592|0.100|0.100|Gaia3|22.96|G|Gaia3|c4d_250520_033946_ooi_r filter r S/N 7.6 secure
|2026 FW35|CCD|W84|2015-04-19T01:46:58.390Z|191.1348229|-10.7152914|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_150419_014808_ooi_V filter VR S/N 8.3 probable
|2026 FW35|CCD|W84|2019-02-28T07:37:39.134Z|196.6718119|-14.5674627|0.100|0.100|Gaia3|22.67|G|Gaia3|c4d_190228_073654_ooi_g filter g S/N 7.6 probable
|2026 FW35|CCD|W84|2023-06-15T23:13:54.491Z|199.6308542|-17.4363115|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_230615_231330_ooi_r filter r S/N 6.7 probable
|2026 FX34|CCD|W84|2021-02-04T01:49:00.709Z|135.5872804|-9.1049586|0.137|0.137|Gaia3|22.79|G|Gaia3|c4d_210204_014815_ooi_g filter g S/N 6.9 probable
|2026 FX34|CCD|W84|2023-03-20T01:32:46.011Z|137.5868661|-9.9325579|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_230320_013051_ooi_g filter g S/N 10.2 probable
|2026 FX34|CCD|W84|2024-02-20T01:46:49.590Z|139.5231597|-10.8027123|0.117|0.117|Gaia3|23.05|G|Gaia3|c4d_240220_014534_ooi_r filter r S/N 6.3 probable
|2026 FX37|CCD|W84|2015-01-28T06:52:42.212Z|192.4328768|-31.3604833|0.100|0.100|Gaia3|23.68|G|Gaia3|c4d_150128_065447_ooi_V filter VR S/N 16.9 secure
|2026 FX37|CCD|W84|2016-03-07T08:09:36.593Z|193.4530313|-31.5354071|0.100|0.100|Gaia3|23.87|G|Gaia3|c4d_160307_081144_ooi_V filter VR S/N 12.8 secure
|2026 FX38|CCD|W84|2016-06-27T02:55:35.487Z|237.3093577|-12.5644085|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_160627_025739_ooi_V filter VR S/N 10.7 secure
|2026 FX38|CCD|W84|2019-06-01T05:08:06.484Z|242.0121985|-12.3184271|0.109|0.109|Gaia3|22.84|G|Gaia3|c4d_190601_050721_ooi_g filter g S/N 7.6 secure
|2026 FX38|CCD|W84|2025-04-02T10:00:03.066Z|251.4051821|-11.7310872|0.100|0.100|Gaia3|23.39|G|Gaia3|c4d_250402_095918_ooi_z filter z S/N 5.4 secure
|2026 FY35|CCD|W84|2015-02-25T08:50:49.788Z|166.3529145|-6.2651069|0.103|0.103|Gaia3|22.76|G|Gaia3|c4d_150225_085154_ooi_r filter r S/N 7.2 secure
|2026 FY35|CCD|W84|2017-03-01T04:50:43.410Z|168.0134760|-7.2944024|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_170301_045200_ooi_r filter r S/N 12.6 secure
|2026 FY35|CCD|W84|2018-02-09T08:34:58.880Z|169.1939902|-7.9124802|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_180209_083401_ooi_z filter z S/N 10.9 secure
|2026 FY38|CCD|W84|2016-06-08T03:21:53.350Z|235.6461921|0.5768517|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_160608_032317_ooi_r filter r S/N 8.1 probable
|2026 FY38|CCD|W84|2023-04-14T08:35:37.378Z|247.3934013|-6.9034596|0.126|0.126|Gaia3|23.17|G|Gaia3|c4d_230414_083452_ooi_i filter i S/N 6.2 probable
|2026 FZ34|CCD|W84|2014-04-23T00:44:00.809Z|203.8374478|-8.1940420|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_140423_004512_ooi_V filter VR S/N 7.3 secure
|2026 FZ34|CCD|W84|2016-07-24T01:01:26.710Z|205.6232300|-9.1259815|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_160724_010256_ooi_r filter r S/N 8.4 secure
|2026 FZ34|CCD|W84|2017-05-22T03:55:26.814Z|207.3741430|-9.8269195|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_170522_035651_ooi_r filter r S/N 7.5 secure
|2026 FZ34|CCD|W84|2024-04-20T03:20:40.165Z|217.8658413|-14.1436113|0.126|0.126|Gaia3|22.34|G|Gaia3|c4d_240420_032025_ooi_i filter i S/N 6.1 secure
|2026 FZ35|CCD|W84|2018-05-05T03:11:25.788Z|177.0538271|-22.8195359|0.100|0.100|Gaia3|22.92|G|Gaia3|c4d_180505_031025_ooi_r filter r S/N 11.1 probable
|2026 FZ35|CCD|W84|2019-02-10T08:10:03.956Z|179.0371623|-23.8914622|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_190210_080918_ooi_g filter g S/N 9.4 probable
|2026 FZ38|CCD|W84|2021-07-23T02:03:52.575Z|245.3302402|-8.2386707|0.104|0.104|Gaia3|22.78|G|Gaia3|c4d_210723_020302_ooi_r filter r S/N 5.7 secure
|2026 FZ38|CCD|W84|2023-04-14T09:18:52.386Z|251.0612578|-8.2554045|0.100|0.100|Gaia3|23.29|G|Gaia3|c4d_230414_091807_ooi_i filter i S/N 9.3 secure
|2026 GA24|CCD|W84|2014-03-22T01:29:41.004Z|132.3573033|7.6738999|0.100|0.100|Gaia3|23.72|G|Gaia3|c4d_140322_013203_ooi_i filter i S/N 7.2 secure
|2026 GA24|CCD|W84|2020-02-05T04:54:29.313Z|138.5589263|7.3211418|0.100|0.100|Gaia3|23.67|G|Gaia3|c4d_200205_045241_ooi_i filter i S/N 7.8 secure
|2026 GA24|CCD|W84|2026-01-17T06:45:15.360Z|144.4782772|7.0768304|0.125|0.125|Gaia3|22.94|G|Gaia3|c4d_260117_064500_ooi_r filter r S/N 5.7 secure
|2026 GA28|CCD|W84|2014-04-22T07:49:02.813Z|235.4063406|3.6813236|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_140422_075043_ooi_r filter r S/N 8.8 secure
|2026 GA28|CCD|W84|2015-03-28T08:17:37.001Z|236.7454109|2.9911836|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_150328_081908_ooi_r filter r S/N 9.9 secure
|2026 GA28|CCD|W84|2016-06-08T03:12:53.181Z|236.6192575|2.8211895|0.111|0.111|Gaia3|22.98|G|Gaia3|c4d_160608_031417_ooi_r filter r S/N 8.4 secure
|2026 GB24|CCD|W84|2019-02-25T08:16:55.948Z|198.7726292|-16.9095990|0.100|0.100|Gaia3|23.49|G|Gaia3|c4d_190225_081610_ooi_i filter i S/N 10.2 secure
|2026 GB24|CCD|W84|2021-03-14T07:38:19.290Z|200.1815712|-17.0761681|0.100|0.100|Gaia3|22.95|G|Gaia3|c4d_210314_073734_ooi_i filter i S/N 10.3 secure
|2026 GB24|CCD|W84|2025-05-20T03:35:13.090Z|202.4922994|-17.0917717|0.109|0.109|Gaia3|23.19|G|Gaia3|c4d_250520_033453_ooi_r filter r S/N 6.1 secure
|2026 GB25|CCD|W84|2016-01-10T05:19:54.514Z|124.9257248|9.8389427|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_160110_052111_ooi_r filter r S/N 6.9 probable
|2026 GB25|CCD|W84|2021-01-24T05:48:30.032Z|135.2354383|8.3473003|0.100|0.100|Gaia3|23.58|G|Gaia3|c4d_210124_054702_ooi_i filter i S/N 8.1 probable
|2026 GB25|CCD|W84|2025-03-30T01:57:48.707Z|142.6892801|7.3768166|0.100|0.100|Gaia3|23.14|G|Gaia3|c4d_250330_015703_ooi_r filter r S/N 8.4 probable
|2026 GB28|CCD|W84|2019-06-02T04:58:08.221Z|238.1408808|-7.4875983|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_190602_045723_ooi_g filter g S/N 10.6 probable
|2026 GB28|CCD|W84|2021-04-23T04:21:50.642Z|241.3451755|-7.6488707|0.142|0.142|Gaia3|22.78|G|Gaia3|c4d_210423_042105_ooi_i filter i S/N 6.4 probable
|2026 GB28|CCD|W84|2024-09-02T00:07:55.566Z|243.4103855|-7.4713996|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_240902_000710_ooi_r filter r S/N 7.7 probable
|2026 GC21|CCD|W84|2025-04-04T05:35:24.126Z|167.6815586|-24.5354841|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_250404_053424_ooi_i filter i S/N 14.6 probable
|2026 GC21|CCD|W84|2025-04-07T02:06:52.635Z|167.6215954|-24.4987633|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_250407_020552_ooi_i filter i S/N 9.2 probable
|2026 GC22|CCD|W84|2015-01-28T07:46:58.813Z|196.7464076|-28.6953873|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_150128_074904_ooi_V filter VR S/N 25.4 secure
|2026 GC22|CCD|W84|2023-04-01T08:22:02.264Z|209.6639747|-33.8930876|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_230401_082117_ooi_g filter g S/N 8.7 secure
|2026 GC22|CCD|W84|2024-02-18T08:28:36.957Z|212.1979126|-34.3390023|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_240218_082744_ooi_r filter r S/N 19.4 secure
|2026 GC22|CCD|W84|2025-04-25T08:18:33.914Z|212.9114883|-34.8564120|0.107|0.107|Gaia3|23.09|G|Gaia3|c4d_250425_081733_ooi_g filter g S/N 6.9 secure
|2026 GC28|CCD|W84|2016-04-10T08:52:16.502Z|229.4398448|-1.7600080|0.100|0.100|Gaia3|23.41|G|Gaia3|c4d_160410_085514_ooi_g filter g S/N 7.5 secure
|2026 GC28|CCD|W84|2023-04-14T07:19:21.569Z|241.2889035|-5.4843512|0.114|0.114|Gaia3|23.33|G|Gaia3|c4d_230414_071836_ooi_i filter i S/N 6.2 secure
|2026 GD22|CCD|W84|2018-04-10T02:08:14.803Z|152.2509233|-8.2032490|0.100|0.100|Gaia3|23.28|G|Gaia3|c4d_180410_020544_ooi_g filter g S/N 12.2 secure
|2026 GD22|CCD|W84|2023-03-02T06:24:32.853Z|159.5757121|-12.7500813|0.106|0.106|Gaia3|23.73|G|Gaia3|c4d_230302_062347_ooi_r filter r S/N 5.9 secure
|2026 GD23|CCD|W84|2013-04-03T09:15:00.486Z|230.0020609|4.9079790|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_130403_091410_ooi_z filter z S/N 10.3 secure
|2026 GD23|CCD|W84|2014-04-22T08:52:45.424Z|230.9611955|4.4402270|0.100|0.100|Gaia3|22.16|G|Gaia3|c4d_140422_085434_ooi_i filter i S/N 15.0 secure
|2026 GD23|CCD|W84|2015-03-28T08:03:59.285Z|232.6328274|3.6086882|0.100|0.100|Gaia3|22.47|G|Gaia3|c4d_150328_080535_ooi_g filter g S/N 13.3 secure
|2026 GD23|CCD|W84|2023-05-13T06:35:47.246Z|242.0791991|-1.0944603|0.100|0.100|Gaia3|22.26|G|Gaia3|c4d_230513_063504_ooi_z filter z S/N 13.3 secure
|2026 GD24|CCD|W84|2014-03-26T05:25:29.427Z|195.2831246|-12.6850336|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_140326_053007_ooi_V filter VR S/N 23.4 secure
|2026 GD24|CCD|W84|2015-04-18T04:50:22.457Z|196.4952344|-13.8894993|0.102|0.102|Gaia3|23.22|G|Gaia3|c4d_150418_045130_ooi_V filter VR S/N 9.4 secure
|2026 GD25|CCD|W84|2016-01-17T06:51:24.792Z|156.7468400|11.9889931|0.106|0.106|Gaia3|22.80|G|Gaia3|c4d_160117_065235_ooi_r filter r S/N 7.6 secure
|2026 GD25|CCD|W84|2017-03-06T01:44:13.031Z|157.2030053|11.9143502|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_170306_014606_ooi_z filter z S/N 8.3 secure
|2026 GD25|CCD|W84|2023-03-01T05:29:54.100Z|165.1893370|9.1747117|0.103|0.103|Gaia3|23.18|G|Gaia3|c4d_230301_052939_ooi_i filter i S/N 5.9 secure
|2026 GE21|CCD|W84|2020-02-01T08:43:55.896Z|156.2061850|-14.3318248|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_200201_084310_ooi_g filter g S/N 6.9 secure
|2026 GE21|CCD|W84|2023-01-05T07:38:02.800Z|163.9453256|-15.0382594|0.100|0.100|Gaia3|23.21|G|Gaia3|c4d_230105_073717_ooi_i filter i S/N 8.0 secure
|2026 GE21|CCD|W84|2024-01-09T06:24:28.669Z|166.3929715|-15.2405242|0.167|0.167|Gaia3|23.28|G|Gaia3|c4d_240109_062332_ooi_g filter g S/N 5.3 secure
|2026 GE22|CCD|W84|2016-03-08T04:55:41.509Z|202.7532434|-22.0482685|0.123|0.123|Gaia3|23.96|G|Gaia3|c4d_160308_045746_ooi_V filter VR S/N 6.4 probable
|2026 GE22|CCD|W84|2019-02-26T09:03:59.100Z|207.7208988|-22.9296974|0.100|0.100|Gaia3|23.53|G|Gaia3|c4d_190226_090314_ooi_i filter i S/N 7.6 probable
|2026 GE24|CCD|W84|2015-01-28T07:01:55.785Z|194.0488545|-21.0291384|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_150128_070402_ooi_V filter VR S/N 34.0 secure
|2026 GE24|CCD|W84|2016-03-31T09:24:30.961Z|195.0775442|-21.2445625|0.100|0.100|Gaia3|22.48|G|Gaia3|c4d_160331_092544_ooi_V filter VR S/N 9.0 secure
|2026 GE24|CCD|W84|2023-06-15T01:28:36.875Z|207.8721836|-22.6070939|0.106|0.106|Gaia3|23.23|G|Gaia3|c4d_230615_012751_ooi_g filter g S/N 6.4 secure
|2026 GE28|CCD|W84|2021-04-09T08:13:25.187Z|237.0994618|-3.1444926|0.100|0.100|Gaia3|23.29|G|Gaia3|c4d_210409_081240_ooi_i filter i S/N 8.8 secure
|2026 GE28|CCD|W84|2023-06-15T03:12:21.380Z|239.5698248|-4.4500443|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_230615_031041_ooi_g filter g S/N 8.2 secure
|2026 GF23|CCD|W84|2015-01-28T07:56:05.516Z|197.7311043|-21.2088396|0.100|0.100|Gaia3|22.58|G|Gaia3|c4d_150128_075808_ooi_V filter VR S/N 41.0 secure
|2026 GF23|CCD|W84|2016-03-08T04:46:44.884Z|199.0364655|-22.1568847|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_160308_044847_ooi_V filter VR S/N 22.1 secure
|2026 GF23|CCD|W84|2021-03-17T08:10:03.845Z|207.6360270|-26.1625569|0.100|0.100|Gaia3|22.77|G|Gaia3|c4d_210317_080918_ooi_i filter i S/N 14.1 secure
|2026 GF28|CCD|W84|2015-03-30T08:46:16.115Z|235.3561691|4.3525908|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_150330_084738_ooi_r filter r S/N 12.4 probable
|2026 GF28|CCD|W84|2016-04-09T08:47:25.957Z|236.7331665|3.8098944|0.134|0.134|Gaia3|23.05|G|Gaia3|c4d_160409_085022_ooi_g filter g S/N 7.6 probable
|2026 GF28|CCD|W84|2024-05-02T06:41:27.747Z|248.2143822|-1.0758442|0.100|0.100|Gaia3|23.33|G|Gaia3|c4d_240502_063927_ooi_r filter r S/N 9.7 probable
|2026 GG21|CCD|W84|2013-05-04T03:16:46.672Z|198.5879624|-25.3921959|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_130504_031556_ooi_r filter r S/N 12.5 secure
|2026 GG21|CCD|W84|2019-06-09T03:17:51.355Z|210.1908301|-26.0051697|0.110|0.110|Gaia3|22.87|G|Gaia3|c4d_190609_031706_ooi_g filter g S/N 7.4 secure
|2026 GG21|CCD|W84|2023-04-19T05:42:49.861Z|219.7650324|-26.5980947|0.170|0.170|Gaia3|22.66|G|Gaia3|c4d_230419_054204_ooi_g filter g S/N 5.3 secure
|2026 GG23|CCD|W84|2014-04-23T03:44:44.628Z|210.2593331|-6.8090896|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_140423_034557_ooi_V filter VR S/N 8.4 secure
|2026 GG23|CCD|W84|2015-04-15T05:17:14.780Z|211.8135911|-7.2570310|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_150415_051823_ooi_r filter r S/N 12.5 secure
|2026 GG23|CCD|W84|2016-04-09T05:54:25.123Z|213.3159044|-7.6800070|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_160409_055603_ooi_r filter r S/N 9.7 secure
|2026 GG23|CCD|W84|2026-03-12T08:43:37.718Z|227.9724742|-11.4014042|0.100|0.100|Gaia3|23.12|G|Gaia3|c4d_260312_084312_ooi_i filter i S/N 6.9 secure
|2026 GG25|CCD|W84|2018-03-16T03:14:21.780Z|157.0119383|17.3231335|0.100|0.100|Gaia3|23.07|G|Gaia3|c4d_180316_031346_ooi_r filter r S/N 7.2 secure
|2026 GG25|CCD|W84|2020-03-17T04:09:29.266Z|159.9926041|16.3543348|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_200317_040856_ooi_i filter i S/N 10.6 secure
|2026 GG25|CCD|W84|2021-02-22T05:33:50.645Z|161.9603782|15.6666460|0.100|0.100|Gaia3|23.29|G|Gaia3|c4d_210222_053159_ooi_i filter i S/N 11.7 secure
|2026 GG25|CCD|W84|2025-05-16T23:48:48.768Z|166.5797302|13.9301216|0.121|0.121|Gaia3|23.11|G|Gaia3|c4d_250516_234828_ooi_r filter r S/N 5.4 secure
|2026 GG26|CCD|W84|2017-01-31T08:59:48.637Z|179.6207529|-32.3979956|0.104|0.104|Gaia3|23.48|G|Gaia3|c4d_170131_090124_ooi_r filter r S/N 6.5 probable
|2026 GG26|CCD|W84|2018-04-21T02:18:12.141Z|179.5326095|-32.6850756|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_180421_021612_ooi_g filter g S/N 10.3 probable
|2026 GG28|CCD|W84|2014-04-30T09:51:22.096Z|228.8990188|-12.9177628|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_140430_095446_ooi_V filter VR S/N 10.4 secure
|2026 GG28|CCD|W84|2023-06-15T05:08:37.135Z|240.9505255|-12.3586785|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_230615_050709_ooi_r filter r S/N 9.5 secure
|2026 GH21|CCD|W84|2019-06-06T02:08:41.259Z|189.0092024|-24.8350396|0.104|0.104|Gaia3|22.83|G|Gaia3|c4d_190606_020756_ooi_g filter g S/N 8.4 secure
|2026 GH21|CCD|W84|2021-03-18T05:21:38.058Z|193.6347633|-27.9393674|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_210318_052053_ooi_i filter i S/N 17.4 secure
|2026 GH23|CCD|W84|2021-01-23T03:21:39.232Z|141.1501509|-8.3466677|0.103|0.103|Gaia3|23.57|G|Gaia3|c4d_210123_032054_ooi_i filter i S/N 6.0 probable
|2026 GH23|CCD|W84|2023-03-02T06:21:55.435Z|142.8035448|-9.7831566|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_230302_062110_ooi_r filter r S/N 9.6 probable
|2026 GH24|CCD|W84|2014-03-28T09:29:02.301Z|211.3291742|-19.7160547|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_140328_093326_ooi_V filter VR S/N 22.0 secure
|2026 GH24|CCD|W84|2016-03-08T06:14:35.571Z|214.4892432|-20.9961549|0.100|0.100|Gaia3|22.84|G|Gaia3|c4d_160308_061641_ooi_V filter VR S/N 23.5 secure
|2026 GH24|CCD|W84|2025-01-12T08:11:46.489Z|227.7994743|-25.6269191|0.112|0.112|Gaia3|22.38|G|Gaia3|c4d_250112_081121_ooi_r filter r S/N 7.1 secure
|2026 GH25|CCD|W84|2014-03-24T00:11:02.334Z|155.3922790|-3.5579775|0.100|0.100|Gaia3|23.37|G|Gaia3|c4d_140324_001400_ooi_V filter VR S/N 12.7 secure
|2026 GH25|CCD|W84|2015-02-17T04:32:48.175Z|157.2329698|-3.8713960|0.100|0.100|Gaia3|22.34|G|Gaia3|c4d_150217_043421_ooi_g filter g S/N 7.1 secure
|2026 GH25|CCD|W84|2017-03-02T04:14:21.888Z|159.4980817|-3.7832278|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_170302_041531_ooi_r filter r S/N 8.6 secure
|2026 GJ24|CCD|W84|2014-04-23T01:43:34.681Z|207.2810864|-8.0633990|0.100|0.100|Gaia3|22.55|G|Gaia3|c4d_140423_014447_ooi_V filter VR S/N 11.3 secure
|2026 GJ24|CCD|W84|2015-04-18T07:39:10.203Z|208.7267008|-8.6856385|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_150418_074020_ooi_V filter VR S/N 9.8 secure
|2026 GJ24|CCD|W84|2023-05-09T05:30:45.918Z|219.4051093|-13.1053446|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_230509_053000_ooi_z filter z S/N 6.7 secure
|2026 GJ27|CCD|W84|2014-06-23T01:30:31.839Z|183.9527810|-30.6363507|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_140623_013212_ooi_r filter r S/N 12.7 probable
|2026 GJ27|CCD|W84|2016-03-07T08:15:33.480Z|189.5300153|-33.2811372|0.100|0.100|Gaia3|23.26|G|Gaia3|c4d_160307_081738_ooi_V filter VR S/N 22.9 probable
|2026 GJ27|CCD|W84|2023-04-01T08:30:17.731Z|203.9742042|-37.5374574|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_230401_082932_ooi_g filter g S/N 6.0 probable
|2026 GK23|CCD|W84|2016-05-01T05:35:14.787Z|214.0590915|-9.8544470|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_160501_053625_ooi_V filter VR S/N 8.7 probable
|2026 GK23|CCD|W84|2019-02-27T08:59:31.769Z|219.0173272|-11.6788016|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_190227_085846_ooi_i filter i S/N 10.3 probable
|2026 GK27|CCD|W84|2013-05-03T05:17:43.705Z|199.4183774|-29.2393694|0.100|0.100|Gaia3|22.35|G|Gaia3|c4d_130503_051653_ooi_r filter r S/N 13.3 secure
|2026 GK27|CCD|W84|2025-05-22T07:07:49.409Z|218.7048500|-34.9700230|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_250522_070659_ooi_i filter i S/N 7.9 secure
|2026 GM21|CCD|W84|2015-02-18T01:13:47.878Z|142.3396557|-4.6363088|0.100|0.100|Gaia3|22.10|G|Gaia3|c4d_150218_011520_ooi_g filter g S/N 11.8 secure
|2026 GM21|CCD|W84|2015-02-22T04:12:57.208Z|142.2455244|-4.6021334|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_150222_041432_ooi_g filter g S/N 10.0 secure
|2026 GM21|CCD|W84|2015-02-24T03:41:28.821Z|142.2011204|-4.5848772|0.100|0.100|Gaia3|22.54|G|Gaia3|c4d_150224_034302_ooi_g filter g S/N 12.7 secure
|2026 GM21|CCD|W84|2015-03-14T02:00:36.127Z|141.8303924|-4.4101619|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_150314_020210_ooi_r filter r S/N 14.2 secure
|2026 GM21|CCD|W84|2015-03-14T03:41:55.181Z|141.8290274|-4.4094113|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_150314_034328_ooi_g filter g S/N 11.2 secure
|2026 GM21|CCD|W84|2017-03-01T01:06:14.935Z|145.8242237|-6.1254345|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_170301_010756_ooi_r filter r S/N 11.7 secure
|2026 GM21|CCD|W84|2017-03-02T01:38:07.808Z|145.8019702|-6.1157217|0.100|0.100|Gaia3|22.84|G|Gaia3|c4d_170302_013924_ooi_r filter r S/N 9.5 secure
|2026 GM21|CCD|W84|2018-02-11T06:36:00.532Z|148.0827594|-7.0455545|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_180211_063538_ooi_r filter r S/N 10.9 secure
|2026 GM21|CCD|W84|2019-02-16T02:49:52.080Z|149.8136675|-7.7731630|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_190216_024907_ooi_i filter i S/N 8.4 secure
|2026 GM23|CCD|W84|2015-06-14T00:35:19.426Z|220.6034395|-11.5120232|0.142|0.142|Gaia3|22.89|G|Gaia3|c4d_150614_003651_ooi_r filter r S/N 7.6 secure
|2026 GM23|CCD|W84|2016-03-07T09:29:20.725Z|223.5150931|-12.4179304|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_160307_093126_ooi_V filter VR S/N 33.5 secure
|2026 GM23|CCD|W84|2025-05-20T08:29:56.307Z|234.4331777|-15.3325265|0.114|0.114|Gaia3|22.25|G|Gaia3|c4d_250520_082936_ooi_r filter r S/N 7.1 secure
|2026 GM25|CCD|W84|2021-02-04T03:29:16.069Z|168.5050215|-24.5616847|0.115|0.115|Gaia3|23.47|G|Gaia3|c4d_210204_032831_ooi_i filter i S/N 5.8 probable
|2026 GM25|CCD|W84|2023-03-03T07:51:36.321Z|171.2028585|-26.3138151|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_230303_075051_ooi_r filter r S/N 8.6 probable
|2026 GM27|CCD|W84|2013-04-15T04:47:59.255Z|211.1508708|-7.0148388|0.100|0.100|Gaia3|23.18|G|Gaia3|c4d_130415_044740_ooi_i filter i S/N 6.6 secure
|2026 GM27|CCD|W84|2015-04-15T05:20:57.625Z|213.6611274|-7.9391208|0.100|0.100|Gaia3|23.06|G|Gaia3|c4d_150415_052209_ooi_r filter r S/N 11.3 secure
|2026 GM27|CCD|W84|2025-02-03T08:44:38.853Z|226.7157167|-12.4777214|0.114|0.114|Gaia3|23.30|G|Gaia3|c4d_250203_084413_ooi_i filter i S/N 5.3 secure
|2026 GN21|CCD|W84|2017-03-03T07:38:33.011Z|198.7309405|-9.1112460|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_170303_074020_ooi_g filter g S/N 9.6 secure
|2026 GN21|CCD|W84|2018-01-24T09:02:26.953Z|200.5688017|-10.3685011|0.100|0.100|Gaia3|22.37|G|Gaia3|c4d_180124_090209_ooi_i filter i S/N 8.7 secure
|2026 GN21|CCD|W84|2021-03-25T08:58:06.439Z|204.5353061|-13.9143313|0.119|0.119|Gaia3|22.55|G|Gaia3|c4d_210325_085751_ooi_g filter g S/N 6.4 secure
|2026 GN21|CCD|W84|2023-03-29T09:05:06.267Z|207.7323918|-16.3579584|0.100|0.100|Gaia3|22.57|G|Gaia3|c4d_230329_090421_ooi_g filter g S/N 8.3 secure
|2026 GN22|CCD|W84|2014-03-27T04:05:32.612Z|182.6349194|-16.7836638|0.100|0.100|Gaia3|23.43|G|Gaia3|c4d_140327_040945_ooi_V filter VR S/N 29.1 probable
|2026 GN22|CCD|W84|2025-05-20T02:50:23.159Z|199.4573728|-20.0628106|0.136|0.136|Gaia3|23.38|G|Gaia3|c4d_250520_025003_ooi_r filter r S/N 5.2 probable
|2026 GN25|CCD|W84|2021-03-25T03:02:40.883Z|164.9126957|-25.5092566|0.100|0.100|Gaia3|24.08|G|Gaia3|c4d_210325_030048_ooi_i filter i S/N 7.5 secure
|2026 GN25|CCD|W84|2022-02-25T01:32:06.951Z|167.4842288|-26.1566814|0.100|0.100|Gaia3|23.65|G|Gaia3|c4d_220225_012906_ooi_r filter r S/N 9.7 secure
|2026 GN25|CCD|W84|2023-03-02T07:41:27.904Z|169.3042491|-26.4874803|0.100|0.100|Gaia3|23.63|G|Gaia3|c4d_230302_074042_ooi_r filter r S/N 6.7 secure
|2026 GN26|CCD|W84|2015-04-18T01:34:19.406Z|190.1755286|-13.9204914|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_150418_013529_ooi_V filter VR S/N 8.4 secure
|2026 GN26|CCD|W84|2019-02-09T09:02:56.713Z|200.0270513|-18.8581440|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_190209_090211_ooi_g filter g S/N 8.7 secure
|2026 GN26|CCD|W84|2021-03-17T08:22:16.917Z|203.9206078|-21.0203760|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_210317_082131_ooi_i filter i S/N 8.3 secure
|2026 GN27|CCD|W84|2013-04-19T08:35:38.297Z|208.5708618|-6.0467321|0.100|0.100|Gaia3|22.69|G|Gaia3|c4d_130419_083508_ooi_r filter r S/N 9.3 secure
|2026 GN27|CCD|W84|2015-04-15T05:12:29.393Z|211.6826317|-6.2402577|0.100|0.100|Gaia3|23.02|G|Gaia3|c4d_150415_051338_ooi_r filter r S/N 9.8 secure
|2026 GN27|CCD|W84|2025-05-21T07:58:51.430Z|225.6491170|-6.4661569|0.142|0.142|Gaia3|22.67|G|Gaia3|c4d_250521_075831_ooi_r filter r S/N 5.2 secure
|2026 GO22|CCD|W84|2014-04-24T06:53:23.019Z|216.6779370|-11.2999233|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_140424_065435_ooi_V filter VR S/N 10.4 secure
|2026 GO22|CCD|W84|2019-05-14T03:05:32.126Z|223.9999146|-14.7690782|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_190514_030447_ooi_i filter i S/N 8.2 secure
|2026 GO22|CCD|W84|2020-02-04T08:29:41.567Z|226.7208358|-15.7568756|0.100|0.100|Gaia3|22.97|G|Gaia3|c4d_200204_082920_ooi_r filter r S/N 9.2 secure
|2026 GO22|CCD|W84|2023-04-20T08:22:56.786Z|230.7644596|-17.5272946|0.113|0.113|Gaia3|22.90|G|Gaia3|c4d_230420_082211_ooi_g filter g S/N 6.1 secure
|2026 GO25|CCD|W84|2023-03-29T06:12:39.312Z|187.9905334|-19.0224996|0.100|0.100|Gaia3|23.57|G|Gaia3|c4d_230329_061154_ooi_r filter r S/N 7.4 probable
|2026 GO25|CCD|W84|2024-03-16T04:39:26.126Z|189.4441256|-19.9552008|0.100|0.100|Gaia3|23.07|G|Gaia3|c4d_240316_043856_ooi_g filter g S/N 7.0 probable
|2026 GO27|CCD|W84|2015-01-28T08:20:17.197Z|201.2100813|-26.2966948|0.100|0.100|Gaia3|23.74|G|Gaia3|c4d_150128_082222_ooi_V filter VR S/N 14.0 probable
|2026 GO27|CCD|W84|2016-03-08T04:25:02.943Z|203.1099366|-26.9181384|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_160308_042708_ooi_V filter VR S/N 12.1 probable
|2026 GO27|CCD|W84|2021-03-27T06:35:20.879Z|214.6097315|-28.9256314|0.110|0.110|Gaia3|23.58|G|Gaia3|c4d_210327_063414_ooi_i filter i S/N 5.5 probable
|2026 GP23|CCD|W84|2013-04-08T07:08:44.969Z|203.8186830|-29.5576859|0.107|0.107|Gaia3|23.45|G|Gaia3|c4d_130408_070704_ooi_g filter g S/N 6.5 probable
|2026 GP23|CCD|W84|2016-03-08T05:35:09.553Z|209.8606821|-31.0380337|0.100|0.100|Gaia3|23.63|G|Gaia3|c4d_160308_053716_ooi_V filter VR S/N 9.6 probable
|2026 GQ21|CCD|W84|2021-03-25T09:40:23.786Z|237.2524616|-10.4505265|0.100|0.100|Gaia3|23.43|G|Gaia3|c4d_210325_093929_ooi_i filter i S/N 8.1 secure
|2026 GQ21|CCD|W84|2022-04-26T05:57:47.606Z|238.5257077|-10.1670765|0.104|0.104|Gaia3|23.87|G|Gaia3|c4d_220426_055337_ooi_V filter VR S/N 9.3 secure
|2026 GQ21|CCD|W84|2023-04-19T08:44:08.158Z|240.4280153|-10.1618106|0.116|0.116|Gaia3|23.19|G|Gaia3|c4d_230419_084323_ooi_r filter r S/N 6.9 secure
|2026 GQ23|CCD|W84|2015-04-06T04:15:58.343Z|149.0276137|-13.3007626|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_150406_041753_ooi_i filter i S/N 7.8 secure
|2026 GQ23|CCD|W84|2021-12-03T07:27:35.494Z|160.3181064|-15.1804076|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_211203_072650_ooi_g filter g S/N 10.4 secure
|2026 GQ23|CCD|W84|2023-11-12T08:20:43.793Z|163.0572771|-15.3299487|0.188|0.188|Gaia3|22.77|G|Gaia3|c4d_231112_081903_ooi_g filter g S/N 7.5 secure
|2026 GQ23|CCD|W84|2024-01-18T03:56:33.761Z|163.0393819|-15.8097860|0.133|0.133|Gaia3|22.91|G|Gaia3|c4d_240118_035520_ooi_z filter z S/N 5.4 secure
|2026 GR20|CCD|W84|2014-03-24T23:59:26.889Z|159.6053853|-7.0525049|0.159|0.159|Gaia3|22.81|G|Gaia3|c4d_140325_000159_ooi_V filter VR S/N 18.0 secure
|2026 GR20|CCD|W84|2021-02-25T04:07:33.814Z|173.9606896|-18.8256468|0.100|0.100|Gaia3|22.70|G|Gaia3|c4d_210225_040516_ooi_i filter i S/N 21.1 secure
|2026 GR20|CCD|W84|2023-04-29T00:39:28.230Z|176.6066363|-21.4981124|0.100|0.100|Gaia3|22.34|G|Gaia3|c4d_230429_003843_ooi_z filter z S/N 12.7 secure
|2026 GR20|CCD|W84|2024-01-12T07:13:13.926Z|181.6654019|-23.5702899|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_240112_071253_ooi_r filter r S/N 13.6 secure
|2026 GR22|CCD|W84|2015-04-18T03:03:31.347Z|193.5604294|-16.2938514|0.100|0.100|Gaia3|22.52|G|Gaia3|c4d_150418_030441_ooi_V filter VR S/N 12.6 secure
|2026 GR22|CCD|W84|2019-02-25T09:33:22.712Z|200.4283869|-19.0937191|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_190225_093237_ooi_i filter i S/N 14.8 secure
|2026 GR22|CCD|W84|2024-01-09T08:01:08.494Z|207.8703748|-21.6675220|0.100|0.100|Gaia3|22.42|G|Gaia3|c4d_240109_080028_ooi_z filter z S/N 7.2 secure
|2026 GR25|CCD|W84|2023-03-03T08:44:56.702Z|177.6683331|-19.3285703|0.100|0.100|Gaia3|23.60|G|Gaia3|c4d_230303_084411_ooi_r filter r S/N 8.6 probable
|2026 GR27|CCD|W84|2015-04-26T03:15:08.437Z|205.7801114|-14.7914609|0.100|0.100|Gaia3|23.73|G|Gaia3|c4d_150426_031828_ooi_V filter VR S/N 9.6 secure
|2026 GR27|CCD|W84|2016-03-06T06:32:07.146Z|208.7347873|-16.1082231|0.100|0.100|Gaia3|23.72|G|Gaia3|c4d_160306_063410_ooi_V filter VR S/N 11.9 secure
|2026 GR27|CCD|W84|2023-04-17T08:01:40.717Z|222.4108077|-22.8149765|0.139|0.139|Gaia3|23.22|G|Gaia3|c4d_230417_080055_ooi_r filter r S/N 5.8 secure
|2026 GS21|CCD|W84|2023-03-02T07:02:29.621Z|157.9935842|-14.5895868|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_230302_070144_ooi_r filter r S/N 9.0 secure
|2026 GS21|CCD|W84|2024-01-08T06:14:08.235Z|160.7151299|-14.8369660|0.163|0.163|Gaia3|23.13|G|Gaia3|c4d_240108_061303_ooi_g filter g S/N 5.3 secure
|2026 GS23|CCD|W84|2013-04-15T06:26:29.080Z|211.3632754|-22.0936453|0.100|0.100|Gaia3|22.37|G|Gaia3|c4d_130415_062526_ooi_g filter g S/N 13.3 secure
|2026 GS23|CCD|W84|2014-04-26T03:04:49.227Z|212.8493354|-22.4798875|0.100|0.100|Gaia3|22.43|G|Gaia3|c4d_140426_030603_ooi_V filter VR S/N 10.4 secure
|2026 GS23|CCD|W84|2019-05-13T05:11:02.221Z|220.7610819|-24.3085112|0.100|0.100|Gaia3|22.48|G|Gaia3|c4d_190513_051017_ooi_i filter i S/N 13.2 secure
|2026 GS26|CCD|W84|2016-03-07T07:57:38.635Z|189.0587819|-31.0739270|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_160307_075946_ooi_V filter VR S/N 27.5 probable
|2026 GS26|CCD|W84|2020-02-02T08:11:45.098Z|195.7910403|-33.9896245|0.100|0.100|Gaia3|23.25|G|Gaia3|c4d_200202_081117_ooi_r filter r S/N 9.1 probable
|2026 GS26|CCD|W84|2022-05-27T04:57:36.885Z|196.9025673|-35.0318301|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_220527_045706_ooi_g filter g S/N 7.4 probable
|2026 GS27|CCD|W84|2015-06-08T03:43:07.741Z|196.2596091|-25.8788498|0.100|0.100|Gaia3|22.96|G|Gaia3|c4d_150608_034511_ooi_r filter r S/N 11.1 secure
|2026 GS27|CCD|W84|2016-03-08T04:13:04.591Z|200.9983560|-27.2183340|0.100|0.100|Gaia3|23.02|G|Gaia3|c4d_160308_041510_ooi_V filter VR S/N 18.3 secure
|2026 GT21|CCD|W84|2013-06-08T23:31:27.084Z|202.1319635|-1.9853946|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_130608_232857_ooi_i filter i S/N 11.3 probable
|2026 GT21|CCD|W84|2014-04-25T01:20:01.898Z|204.4539316|-2.8825474|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_140425_012114_ooi_V filter VR S/N 11.7 probable
|2026 GT21|CCD|W84|2017-03-05T07:45:11.662Z|210.1580994|-5.3435315|0.100|0.100|Gaia3|23.68|G|Gaia3|c4d_170305_074731_ooi_g filter g S/N 8.1 probable
|2026 GT21|CCD|W84|2026-03-12T08:40:57.782Z|224.4259722|-11.1318048|0.100|0.100|Gaia3|23.01|G|Gaia3|c4d_260312_084032_ooi_i filter i S/N 9.2 probable
|2026 GT27|CCD|W84|2014-04-23T05:37:13.239Z|213.7468390|-17.5145111|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_140423_053827_ooi_V filter VR S/N 9.5 secure
|2026 GT27|CCD|W84|2015-01-27T08:52:50.163Z|216.0556042|-18.2793058|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_150127_085454_ooi_V filter VR S/N 18.8 secure
|2026 GT27|CCD|W84|2016-05-03T07:10:22.570Z|216.3064995|-18.6380425|0.100|0.100|Gaia3|22.86|G|Gaia3|c4d_160503_071134_ooi_V filter VR S/N 11.0 secure
|2026 GU20|CCD|W84|2013-01-06T05:37:26.681Z|122.1152002|0.3547902|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_130106_053656_ooi_r filter r S/N 11.5 probable
|2026 GU20|CCD|W84|2018-02-14T04:50:27.287Z|128.7600998|1.2713607|0.100|0.100|Gaia3|22.51|G|Gaia3|c4d_180214_044951_ooi_r filter r S/N 18.0 probable
|2026 GU20|CCD|W84|2020-02-28T00:46:56.087Z|131.3489340|1.6399705|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_200228_004626_ooi_r filter r S/N 12.2 probable
|2026 GU20|CCD|W84|2024-02-20T00:56:27.360Z|136.8930387|2.0594970|0.100|0.100|Gaia3|22.65|G|Gaia3|c4d_240220_005512_ooi_r filter r S/N 7.7 probable
|2026 GU23|CCD|W84|2013-04-16T01:45:19.989Z|204.1224450|-18.3653340|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_130416_014449_ooi_r filter r S/N 8.8 secure
|2026 GU23|CCD|W84|2014-04-24T00:12:04.134Z|205.1231002|-19.0553780|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_140424_001315_ooi_V filter VR S/N 10.1 secure
|2026 GU23|CCD|W84|2015-01-27T08:08:15.013Z|207.4467781|-19.9417588|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_150127_081020_ooi_V filter VR S/N 21.3 secure
|2026 GU23|CCD|W84|2023-06-15T02:26:38.261Z|214.7009175|-24.8333722|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_230615_022616_ooi_r filter r S/N 8.8 secure
|2026 GV21|CCD|W84|2014-05-05T06:07:15.811Z|211.7166427|3.9662502|0.124|0.124|Gaia3|23.35|G|Gaia3|c4d_140505_060829_ooi_V filter VR S/N 6.0 secure
|2026 GV21|CCD|W84|2017-03-26T05:47:17.971Z|216.4670297|-0.5863593|0.100|0.100|Gaia3|23.56|G|Gaia3|c4d_170326_055127_ooi_V filter VR S/N 21.6 secure
|2026 GV21|CCD|W84|2022-05-23T06:56:34.930Z|221.6759981|-7.3705926|0.107|0.107|Gaia3|23.51|G|Gaia3|c4d_220523_065549_ooi_i filter i S/N 5.9 secure
|2026 GV27|CCD|W84|2014-05-04T03:22:22.181Z|219.4790273|-15.6459979|0.100|0.100|Gaia3|23.86|G|Gaia3|c4d_140504_032545_ooi_V filter VR S/N 10.9 secure
|2026 GV27|CCD|W84|2023-04-20T07:44:15.232Z|229.5880685|-14.0437756|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_230420_074330_ooi_r filter r S/N 7.1 secure
|2026 GW22|CCD|W84|2015-01-27T07:07:47.456Z|193.7183124|-39.3835500|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_150127_070953_ooi_V filter VR S/N 19.9 probable
|2026 GW22|CCD|W84|2018-04-15T08:42:59.138Z|199.3563358|-41.6135463|0.112|0.112|Gaia3|22.92|G|Gaia3|c4d_180415_084029_ooi_r filter r S/N 9.2 probable
|2026 GX21|CCD|W84|2014-04-26T03:38:10.324Z|213.5358126|-18.1319326|0.100|0.100|Gaia3|22.62|G|Gaia3|c4d_140426_033925_ooi_V filter VR S/N 10.9 secure
|2026 GX21|CCD|W84|2015-01-27T08:55:48.454Z|216.2151439|-18.7443894|0.100|0.100|Gaia3|22.96|G|Gaia3|c4d_150127_085754_ooi_V filter VR S/N 21.7 secure
|2026 GX21|CCD|W84|2016-05-01T06:19:33.877Z|216.7080552|-18.7827427|0.100|0.100|Gaia3|22.78|G|Gaia3|c4d_160501_062044_ooi_V filter VR S/N 11.0 secure
|2026 GX21|CCD|W84|2023-04-19T07:30:39.829Z|228.7658123|-20.8247693|0.157|0.157|Gaia3|22.97|G|Gaia3|c4d_230419_072954_ooi_g filter g S/N 5.6 secure
|2026 GX26|CCD|W84|2021-03-26T06:11:41.465Z|209.6367425|-2.1613452|0.188|0.188|Gaia3|23.68|G|Gaia3|c4d_210326_060927_ooi_i filter i S/N 7.3 probable
|2026 GX26|CCD|W84|2025-06-02T04:10:03.598Z|214.4714114|-5.0025514|0.100|0.100|Gaia3|23.38|G|Gaia3|c4d_250602_040923_ooi_i filter i S/N 7.5 probable
|2026 GY20|CCD|W84|2015-03-30T04:26:12.495Z|196.3851217|-0.4138741|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_150330_042734_ooi_z filter z S/N 7.5 secure
|2026 GY20|CCD|W84|2016-04-08T04:46:26.631Z|198.6241303|-1.1831077|0.102|0.102|Gaia3|22.45|G|Gaia3|c4d_160408_044752_ooi_g filter g S/N 8.7 secure
|2026 GY20|CCD|W84|2017-03-01T07:18:54.237Z|201.9493782|-2.4644624|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_170301_072014_ooi_r filter r S/N 9.8 secure
|2026 GY20|CCD|W84|2025-01-28T08:39:04.564Z|221.2882010|-9.0235513|0.100|0.100|Gaia3|23.07|G|Gaia3|c4d_250128_083839_ooi_i filter i S/N 7.5 secure
|2026 GY26|CCD|W84|2013-04-16T01:45:19.989Z|204.3908962|-17.6144610|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_130416_014449_ooi_r filter r S/N 12.9 secure
|2026 GY26|CCD|W84|2014-04-22T23:47:35.191Z|205.5603989|-18.4069842|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_140422_234848_ooi_V filter VR S/N 7.4 secure
|2026 GY26|CCD|W84|2015-01-27T08:17:11.018Z|207.9805579|-19.3651123|0.100|0.100|Gaia3|23.07|G|Gaia3|c4d_150127_081923_ooi_V filter VR S/N 17.9 secure
|2026 GY26|CCD|W84|2023-04-20T06:07:06.749Z|216.6264777|-24.7789179|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_230420_060621_ooi_r filter r S/N 8.3 secure
|2026 GY27|CCD|W84|2016-06-07T01:51:05.626Z|219.9734380|1.8018330|0.104|0.104|Gaia3|22.98|G|Gaia3|c4d_160607_015222_ooi_r filter r S/N 8.0 secure
|2026 GY27|CCD|W84|2017-03-01T09:07:57.065Z|224.4776054|0.3853115|0.100|0.100|Gaia3|22.45|G|Gaia3|c4d_170301_090942_ooi_g filter g S/N 7.4 secure
|2026 GY27|CCD|W84|2018-08-12T01:01:05.143Z|224.4475074|0.4096816|0.100|0.100|Gaia3|22.99|G|Gaia3|c4d_180812_010045_ooi_r filter r S/N 8.6 secure
|2026 GY27|CCD|W84|2023-04-19T08:34:09.690Z|239.2990390|-2.2209333|0.100|0.100|Gaia3|22.83|G|Gaia3|c4d_230419_083324_ooi_r filter r S/N 8.9 secure
|2026 GZ25|CCD|W84|2015-05-31T23:02:23.190Z|185.4875735|-10.2054673|0.100|0.100|Gaia3|22.66|G|Gaia3|c4d_150531_230544_ooi_r filter r S/N 8.5 secure
|2026 GZ25|CCD|W84|2016-03-29T08:25:02.255Z|187.7321018|-11.7582144|0.100|0.100|Gaia3|22.33|G|Gaia3|c4d_160329_082612_ooi_V filter VR S/N 8.4 secure
|2026 GZ25|CCD|W84|2019-02-10T08:32:04.380Z|192.3391409|-15.2449410|0.100|0.100|Gaia3|22.63|G|Gaia3|c4d_190210_083119_ooi_g filter g S/N 11.6 secure
|2026 GZ25|CCD|W84|2024-01-11T07:34:15.222Z|198.8195828|-20.3116019|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_240111_073340_ooi_r filter r S/N 10.1 secure
|2026 GZ26|CCD|W84|2016-03-31T09:01:42.566Z|192.1331383|-17.0830717|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_160331_090251_ooi_V filter VR S/N 6.9 secure
|2026 GZ26|CCD|W84|2019-02-10T08:55:56.840Z|201.4662115|-19.4548994|0.100|0.100|Gaia3|23.22|G|Gaia3|c4d_190210_085511_ooi_g filter g S/N 8.6 secure
|2026 GZ26|CCD|W84|2021-03-17T08:24:15.027Z|206.5270926|-20.5602904|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_210317_082330_ooi_i filter i S/N 8.9 secure
|2026 GZ26|CCD|W84|2023-07-03T02:18:20.259Z|209.9036377|-20.5400306|0.110|0.110|Gaia3|23.30|G|Gaia3|c4d_230703_021626_ooi_z filter z S/N 5.4 secure
|2026 GZ27|CCD|W84|2015-03-29T07:33:05.868Z|227.1996757|12.3782484|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_150329_073427_ooi_r filter r S/N 11.8 secure
|2026 GZ27|CCD|W84|2019-03-06T08:06:16.322Z|233.5408972|7.4477337|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_190306_080551_ooi_r filter r S/N 11.9 secure
|2026 GZ28|CCD|W84|2014-05-27T03:22:20.794Z|231.2735503|0.5651536|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_140527_032528_ooi_g filter g S/N 10.4 secure
|2026 GZ28|CCD|W84|2015-03-30T07:25:08.991Z|234.2479154|0.0161759|0.100|0.100|Gaia3|23.04|G|Gaia3|c4d_150330_072638_ooi_r filter r S/N 9.5 secure
|2026 GZ28|CCD|W84|2016-04-09T07:03:50.806Z|235.9502662|0.0534485|0.115|0.115|Gaia3|22.79|G|Gaia3|c4d_160409_070612_ooi_g filter g S/N 7.9 secure
|2026 HA17|CCD|W84|2021-03-27T07:45:10.161Z|213.7485362|-6.8144977|0.102|0.102|Gaia3|23.23|G|Gaia3|c4d_210327_074355_ooi_i filter i S/N 6.3 secure
|2026 HA17|CCD|W84|2024-04-03T06:40:53.999Z|221.2346193|-9.1784582|0.100|0.100|Gaia3|23.09|G|Gaia3|c4d_240403_064028_ooi_r filter r S/N 9.4 secure
|2026 HA20|CCD|W84|2017-05-01T02:14:37.173Z|210.2591616|-10.8845056|0.100|0.100|Gaia3|23.05|G|Gaia3|c4d_170501_021642_ooi_V filter VR S/N 16.7 secure
|2026 HA20|CCD|W84|2021-04-30T07:24:19.794Z|218.9181388|-11.1540448|0.108|0.108|Gaia3|22.68|G|Gaia3|c4d_210430_072333_ooi_i filter i S/N 6.7 secure
|2026 HB20|CCD|W84|2015-04-13T06:48:27.464Z|186.2169155|-9.8427163|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_150413_065328_ooi_V filter VR S/N 12.9 probable
|2026 HB20|CCD|W84|2019-02-10T08:36:04.626Z|194.3977373|-15.1537156|0.100|0.100|Gaia3|22.90|G|Gaia3|c4d_190210_083519_ooi_g filter g S/N 11.4 probable
|2026 HB20|CCD|W84|2021-05-02T03:58:40.608Z|196.3698741|-17.1627594|0.112|0.112|Gaia3|22.81|G|Gaia3|c4d_210502_035753_ooi_i filter i S/N 5.8 probable
|2026 HB22|CCD|W84|2016-03-10T09:10:26.493Z|220.4073355|8.0615627|0.100|0.100|Gaia3|22.50|G|Gaia3|c4d_160310_091211_ooi_r filter r S/N 16.7 secure
|2026 HB22|CCD|W84|2017-03-02T09:07:38.236Z|222.4015171|6.8619297|0.100|0.100|Gaia3|22.24|G|Gaia3|c4d_170302_090847_ooi_r filter r S/N 18.7 secure
|2026 HB22|CCD|W84|2018-03-18T08:40:28.245Z|224.1537184|5.9237818|0.100|0.100|Gaia3|22.49|G|Gaia3|c4d_180318_083918_ooi_g filter g S/N 12.7 secure
|2026 HB22|CCD|W84|2025-05-20T08:11:52.376Z|236.7908242|-1.8849966|0.138|0.138|Gaia3|22.03|G|Gaia3|c4d_250520_081132_ooi_r filter r S/N 6.9 secure
|2026 HC20|CCD|W84|2017-03-25T06:18:39.107Z|214.6067255|-0.9100614|0.100|0.100|Gaia3|23.62|G|Gaia3|c4d_170325_062404_ooi_V filter VR S/N 18.0 secure
|2026 HC20|CCD|W84|2025-03-29T08:36:47.986Z|227.9079426|-8.0399651|0.100|0.100|Gaia3|23.16|G|Gaia3|c4d_250329_083622_ooi_i filter i S/N 6.3 secure
|2026 HC21|CCD|W84|2021-03-12T08:13:24.627Z|200.5520459|-20.0958322|0.100|0.100|Gaia3|23.52|G|Gaia3|c4d_210312_081154_ooi_g filter g S/N 6.6 probable
|2026 HC21|CCD|W84|2021-04-04T07:35:30.120Z|200.1000070|-19.9561153|0.100|0.100|Gaia3|23.93|G|Gaia3|c4d_210404_073434_ooi_i filter i S/N 5.8 probable
|2026 HD19|CCD|W84|2022-05-23T07:00:32.614Z|224.3192551|-8.8226962|0.100|0.100|Gaia3|23.25|G|Gaia3|c4d_220523_065947_ooi_i filter i S/N 6.7 secure
|2026 HD19|CCD|W84|2025-06-03T03:51:17.808Z|227.5956964|-10.7428662|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_250603_035052_ooi_i filter i S/N 6.4 secure
|2026 HE17|CCD|W84|2014-04-24T01:31:41.914Z|204.2472108|-5.0951178|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_140424_013253_ooi_V filter VR S/N 7.6 secure
|2026 HE17|CCD|W84|2018-05-16T02:02:46.589Z|213.7066534|-7.3820692|0.100|0.100|Gaia3|22.38|G|Gaia3|c4d_180516_020106_ooi_g filter g S/N 7.9 secure
|2026 HE17|CCD|W84|2021-05-15T04:47:08.040Z|221.1646820|-9.0764187|0.100|0.100|Gaia3|23.20|G|Gaia3|c4d_210515_044643_ooi_i filter i S/N 6.2 secure
|2026 HE19|CCD|W84|2015-01-30T08:30:45.380Z|222.5708774|-16.2301419|0.100|0.100|Gaia3|23.47|G|Gaia3|c4d_150130_083250_ooi_V filter VR S/N 13.0 secure
|2026 HE19|CCD|W84|2016-03-07T08:35:30.631Z|223.8094719|-16.6756975|0.100|0.100|Gaia3|23.43|G|Gaia3|c4d_160307_083736_ooi_V filter VR S/N 17.6 secure
|2026 HE19|CCD|W84|2021-06-07T03:39:20.053Z|228.8966812|-18.4784716|0.100|0.100|Gaia3|23.35|G|Gaia3|c4d_210607_033547_ooi_V filter VR S/N 31.6 secure
|2026 HE19|CCD|W84|2023-04-16T07:59:54.212Z|232.6063631|-19.5362121|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_230416_075909_ooi_r filter r S/N 8.4 secure
|2026 HF17|CCD|W84|2020-02-12T08:42:05.344Z|234.7732870|-9.9541107|0.100|0.100|Gaia3|22.93|G|Gaia3|c4d_200212_084120_ooi_i filter i S/N 5.8 secure
|2026 HF17|CCD|W84|2023-06-16T04:39:40.785Z|239.1915410|-10.0638084|0.127|0.127|Gaia3|23.19|G|Gaia3|c4d_230616_043800_ooi_g filter g S/N 5.7 secure
|2026 HF18|CCD|W84|2016-04-10T05:00:03.205Z|208.2494388|-5.8537955|0.100|0.100|Gaia3|22.61|G|Gaia3|c4d_160410_050125_ooi_r filter r S/N 10.4 secure
|2026 HF18|CCD|W84|2017-03-27T09:46:02.346Z|210.1059876|-6.5351525|0.100|0.100|Gaia3|23.23|G|Gaia3|c4d_170327_094800_ooi_z filter z S/N 9.6 secure
|2026 HF18|CCD|W84|2025-02-06T08:55:56.706Z|223.1316460|-11.0250179|0.100|0.100|Gaia3|23.56|G|Gaia3|c4d_250206_085531_ooi_i filter i S/N 6.2 secure
|2026 HF18|CCD|W84|2026-03-12T08:40:57.782Z|224.5961592|-11.4061771|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_260312_084032_ooi_i filter i S/N 7.1 secure
|2026 HF20|CCD|W84|2015-06-12T03:18:46.332Z|226.2839799|-2.9306444|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_150612_032149_ooi_r filter r S/N 10.5 secure
|2026 HF20|CCD|W84|2023-05-14T07:00:52.928Z|239.8383452|-3.9925507|0.100|0.100|Gaia3|23.17|G|Gaia3|c4d_230514_065946_ooi_z filter z S/N 6.3 secure
|2026 HF22|CCD|W84|2014-04-30T08:17:00.221Z|229.5467527|-15.0713332|0.100|0.100|Gaia3|23.72|G|Gaia3|c4d_140430_082022_ooi_V filter VR S/N 9.3 secure
|2026 HF22|CCD|W84|2015-05-24T03:26:57.316Z|230.7821049|-14.8316826|0.100|0.100|Gaia3|23.57|G|Gaia3|c4d_150524_032805_ooi_V filter VR S/N 8.2 secure
|2026 HG17|CCD|W84|2013-04-03T07:54:37.235Z|214.2034239|4.3901996|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_130403_075347_ooi_z filter z S/N 13.6 secure
|2026 HG17|CCD|W84|2016-06-07T02:18:21.382Z|219.1037099|3.0259294|0.171|0.171|Gaia3|22.11|G|Gaia3|c4d_160607_021945_ooi_g filter g S/N 11.4 secure
|2026 HG17|CCD|W84|2025-05-20T08:52:27.972Z|239.0490714|-2.6140223|0.124|0.124|Gaia3|21.77|G|Gaia3|c4d_250520_085207_ooi_r filter r S/N 8.1 secure
|2026 HG20|CCD|W84|2014-03-27T02:48:26.160Z|192.9882555|-20.1949929|0.100|0.100|Gaia3|23.59|G|Gaia3|c4d_140327_025239_ooi_V filter VR S/N 15.5 secure
|2026 HG20|CCD|W84|2015-01-28T07:01:55.785Z|195.3228651|-20.5043643|0.100|0.100|Gaia3|23.66|G|Gaia3|c4d_150128_070402_ooi_V filter VR S/N 16.2 secure
|2026 HG20|CCD|W84|2017-01-27T08:07:49.133Z|198.5865174|-20.7788177|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_170127_080956_ooi_V filter VR S/N 14.0 secure
|2026 HH19|CCD|W84|2016-03-07T08:32:33.048Z|224.4481601|-16.4894385|0.100|0.100|Gaia3|22.72|G|Gaia3|c4d_160307_083436_ooi_V filter VR S/N 25.4 secure
|2026 HH19|CCD|W84|2019-02-28T08:34:24.250Z|228.3189935|-17.7205967|0.100|0.100|Gaia3|22.56|G|Gaia3|c4d_190228_083339_ooi_g filter g S/N 8.1 secure
|2026 HH19|CCD|W84|2023-04-16T07:59:54.212Z|232.9673197|-19.1100478|0.100|0.100|Gaia3|23.08|G|Gaia3|c4d_230416_075909_ooi_r filter r S/N 8.5 secure
|2026 HH20|CCD|W84|2014-04-24T01:49:09.298Z|207.5985902|-4.2031002|0.100|0.100|Gaia3|23.41|G|Gaia3|c4d_140424_015021_ooi_V filter VR S/N 6.4 probable
|2026 HH20|CCD|W84|2016-05-01T03:26:33.996Z|210.4122638|-5.4011726|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_160501_032745_ooi_V filter VR S/N 7.1 probable
|2026 HH20|CCD|W84|2025-03-11T08:13:53.056Z|223.6662557|-10.6722883|0.101|0.101|Gaia3|23.74|G|Gaia3|c4d_250311_081328_ooi_i filter i S/N 5.2 probable
|2026 HH22|CCD|W84|2014-08-13T00:18:22.203Z|228.3303441|-2.7821018|0.102|0.102|Gaia3|23.28|G|Gaia3|c4d_140813_002001_ooi_r filter r S/N 7.6 secure
|2026 HH22|CCD|W84|2019-06-02T04:58:08.221Z|237.8932925|-7.0680476|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_190602_045723_ooi_g filter g S/N 8.7 secure
|2026 HH22|CCD|W84|2023-04-14T08:21:32.353Z|246.2648337|-10.8715011|0.100|0.100|Gaia3|23.32|G|Gaia3|c4d_230414_082047_ooi_i filter i S/N 7.0 secure
|2026 HJ17|CCD|W84|2018-03-19T09:33:22.699Z|209.6065996|-1.9435935|0.100|0.100|Gaia3|22.65|G|Gaia3|c4d_180319_093226_ooi_z filter z S/N 13.9 secure
|2026 HJ17|CCD|W84|2021-03-26T07:27:47.666Z|214.0904043|-4.7113377|0.100|0.100|Gaia3|22.74|G|Gaia3|c4d_210326_072631_ooi_i filter i S/N 15.9 secure
|2026 HJ17|CCD|W84|2025-01-28T08:39:04.564Z|220.9283514|-8.8099337|0.100|0.100|Gaia3|22.76|G|Gaia3|c4d_250128_083839_ooi_i filter i S/N 10.4 secure
|2026 HK20|CCD|W84|2014-05-25T05:02:47.202Z|222.7166489|-5.5648684|0.119|0.119|Gaia3|23.27|G|Gaia3|c4d_140525_050554_ooi_r filter r S/N 9.0 secure
|2026 HK20|CCD|W84|2019-03-01T09:08:28.347Z|228.2785068|-11.6755803|0.100|0.100|Gaia3|23.64|G|Gaia3|c4d_190301_090743_ooi_i filter i S/N 9.2 secure
|2026 HK23|CCD|W84|2014-05-27T02:47:54.990Z|229.7958768|-0.5627608|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_140527_025101_ooi_g filter g S/N 12.7 secure
|2026 HK23|CCD|W84|2015-04-12T07:07:15.195Z|233.5423029|-1.7430650|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_150412_070846_ooi_z filter z S/N 6.5 secure
|2026 HK23|CCD|W84|2016-06-07T02:55:44.304Z|234.7127712|-2.2090433|0.100|0.100|Gaia3|22.88|G|Gaia3|c4d_160607_025714_ooi_r filter r S/N 13.5 secure
|2026 HL19|CCD|W84|2014-04-23T04:51:12.839Z|213.5499870|-9.0263827|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_140423_045226_ooi_V filter VR S/N 12.2 secure
|2026 HL19|CCD|W84|2019-03-01T09:18:28.696Z|220.3745794|-11.6771385|0.184|0.184|Gaia3|22.80|G|Gaia3|c4d_190301_091743_ooi_i filter i S/N 14.8 secure
|2026 HL19|CCD|W84|2025-05-21T07:46:08.121Z|226.4117020|-13.9086388|0.100|0.100|Gaia3|22.71|G|Gaia3|c4d_250521_074548_ooi_r filter r S/N 6.1 secure
|2026 HL23|CCD|W84|2014-05-12T09:22:00.721Z|286.0208156|-39.8401042|0.100|0.100|Gaia3|21.28|G|Gaia3|c4d_140512_092309_ooi_z filter z S/N 15.3 probable
|2026 HL23|CCD|W84|2022-06-29T09:28:59.611Z|301.8863313|-43.7085031|0.100|0.100|Gaia3|22.00|G|Gaia3|c4d_220629_092814_ooi_g filter g S/N 12.3 probable
|2026 HL23|CCD|W84|2023-08-13T01:57:16.649Z|302.8078223|-44.2311699|0.100|0.100|Gaia3|22.12|G|Gaia3|c4d_230813_015631_ooi_g filter g S/N 9.0 probable
|2026 HM22|CCD|W84|2014-04-26T08:20:47.170Z|225.4049352|-14.7581661|0.122|0.122|Gaia3|22.31|G|Gaia3|c4d_140426_082201_ooi_V filter VR S/N 9.1 secure
|2026 HM22|CCD|W84|2015-05-20T01:48:56.089Z|227.4104485|-14.3196342|0.100|0.100|Gaia3|22.22|G|Gaia3|c4d_150520_015006_ooi_V filter VR S/N 15.2 secure
|2026 HM22|CCD|W84|2019-06-01T04:50:18.140Z|237.4741080|-13.1025687|0.100|0.100|Gaia3|22.18|G|Gaia3|c4d_190601_044933_ooi_g filter g S/N 14.4 secure
|2026 HN17|CCD|W84|2014-04-23T04:00:02.628Z|210.1936987|-6.4101299|0.100|0.100|Gaia3|23.15|G|Gaia3|c4d_140423_040113_ooi_V filter VR S/N 7.9 secure
|2026 HN17|CCD|W84|2019-03-06T07:37:50.322Z|220.8890377|-8.5577203|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_190306_073707_ooi_g filter g S/N 8.3 secure
|2026 HN19|CCD|W84|2016-03-07T08:56:19.708Z|227.8620908|-13.3792202|0.100|0.100|Gaia3|23.10|G|Gaia3|c4d_160307_085828_ooi_V filter VR S/N 24.6 secure
|2026 HN19|CCD|W84|2019-08-20T02:21:12.448Z|229.6670920|-14.2944106|0.100|0.100|Gaia3|23.03|G|Gaia3|c4d_190820_022009_ooi_r filter r S/N 8.0 secure
|2026 HN19|CCD|W84|2020-02-04T08:46:38.819Z|232.8238473|-15.1393699|0.100|0.100|Gaia3|22.94|G|Gaia3|c4d_200204_084619_ooi_r filter r S/N 9.1 secure
|2026 HN19|CCD|W84|2023-06-16T04:18:56.469Z|235.1226095|-15.9772081|0.100|0.100|Gaia3|23.19|G|Gaia3|c4d_230616_041734_ooi_g filter g S/N 8.1 secure
|2026 HN21|CCD|W84|2014-05-01T00:00:11.438Z|209.5753009|-16.7905174|0.100|0.100|Gaia3|23.60|G|Gaia3|c4d_140501_000335_ooi_V filter VR S/N 9.2 secure
|2026 HN21|CCD|W84|2015-01-30T07:21:27.303Z|211.4551015|-17.4762910|0.100|0.100|Gaia3|23.90|G|Gaia3|c4d_150130_072338_ooi_V filter VR S/N 9.6 secure
|2026 HN21|CCD|W84|2023-04-23T07:43:01.014Z|217.4692411|-20.6907011|0.124|0.124|Gaia3|23.68|G|Gaia3|c4d_230423_074216_ooi_r filter r S/N 5.3 secure
|2026 HP17|CCD|W84|2015-05-19T01:54:49.543Z|185.9582786|-16.7147258|0.100|0.100|Gaia3|22.32|G|Gaia3|c4d_150519_015555_ooi_r filter r S/N 11.8 secure
|2026 HP17|CCD|W84|2019-06-06T02:47:03.326Z|191.4184529|-20.8218244|0.100|0.100|Gaia3|21.64|G|Gaia3|c4d_190606_024618_ooi_g filter g S/N 23.4 secure
|2026 HP17|CCD|W84|2021-03-18T05:25:43.293Z|195.9802972|-23.5875135|0.100|0.100|Gaia3|22.21|G|Gaia3|c4d_210318_052458_ooi_i filter i S/N 28.3 secure
|2026 HP17|CCD|W84|2024-01-14T07:14:22.468Z|201.4833364|-26.3804824|0.100|0.100|Gaia3|21.87|G|Gaia3|c4d_240114_071254_ooi_g filter g S/N 18.4 secure
|2026 HP22|CCD|W84|2024-09-02T00:10:18.619Z|248.8773342|-9.0736051|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_240902_000933_ooi_r filter r S/N 8.0 secure
|2026 HP22|CCD|W84|2025-05-24T05:15:08.337Z|252.1488023|-9.9971580|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_250524_051423_ooi_r filter r S/N 16.9 secure
|2026 HR19|CCD|W84|2016-01-13T07:00:35.539Z|143.6144459|7.7144862|0.100|0.100|Gaia3|23.59|G|Gaia3|c4d_160113_070228_ooi_r filter r S/N 7.3 secure
|2026 HR19|CCD|W84|2023-01-27T05:23:21.244Z|149.1253296|2.4574635|0.100|0.100|Gaia3|23.33|G|Gaia3|c4d_230127_052238_ooi_r filter r S/N 8.3 secure
|2026 HR19|CCD|W84|2024-02-15T06:30:56.702Z|149.6000086|1.7837952|0.100|0.100|Gaia3|23.40|G|Gaia3|c4d_240215_063013_ooi_r filter r S/N 9.1 secure
|2026 HR19|CCD|W84|2026-04-15T01:14:37.769Z|150.3199314|0.6317711|0.100|0.100|Gaia3|23.30|G|Gaia3|c4d_260415_011352_ooi_r filter r S/N 8.0 secure
|2026 HS17|CCD|W84|2023-05-13T07:55:50.964Z|248.0200297|-9.2085220|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_230513_075404_ooi_z filter z S/N 11.7 secure
|2026 HS17|CCD|W84|2025-05-21T09:35:22.022Z|251.5180015|-9.5773458|0.115|0.115|Gaia3|22.76|G|Gaia3|c4d_250521_093502_ooi_r filter r S/N 5.7 secure
|2026 HT19|CCD|W84|2013-05-05T01:57:06.426Z|212.8029564|-30.6119091|0.100|0.100|Gaia3|22.59|G|Gaia3|c4d_130505_015551_ooi_r filter r S/N 12.3 secure
|2026 HT19|CCD|W84|2017-04-06T02:46:05.947Z|217.8966113|-31.9534775|0.100|0.100|Gaia3|22.45|G|Gaia3|c4d_170406_024756_ooi_z filter z S/N 7.7 secure
|2026 HT21|CCD|W84|2013-04-01T07:30:39.794Z|210.6300375|7.8016582|0.100|0.100|Gaia3|22.73|G|Gaia3|c4d_130401_072949_ooi_z filter z S/N 9.4 secure
|2026 HT21|CCD|W84|2015-03-30T06:33:28.776Z|213.6869858|5.8690370|0.100|0.100|Gaia3|22.75|G|Gaia3|c4d_150330_063500_ooi_z filter z S/N 11.9 secure
|2026 HT21|CCD|W84|2017-03-02T08:39:41.548Z|217.0658087|3.6947523|0.100|0.100|Gaia3|22.44|G|Gaia3|c4d_170302_084109_ooi_g filter g S/N 9.3 secure
|2026 HU19|CCD|W84|2015-06-13T23:45:43.831Z|220.0886377|-9.2088433|0.108|0.108|Gaia3|22.74|G|Gaia3|c4d_150613_234845_ooi_g filter g S/N 8.3 secure
|2026 HU19|CCD|W84|2022-04-24T08:38:58.822Z|227.1862970|-11.1706353|0.100|0.100|Gaia3|22.91|G|Gaia3|c4d_220424_083833_ooi_r filter r S/N 7.8 secure
|2026 HV19|CCD|W84|2021-03-17T08:56:25.698Z|210.8512005|-17.5189841|0.112|0.112|Gaia3|23.61|G|Gaia3|c4d_210317_085540_ooi_i filter i S/N 5.5 probable
|2026 HV19|CCD|W84|2023-04-01T07:38:32.832Z|212.2942083|-18.4285887|0.100|0.100|Gaia3|23.42|G|Gaia3|c4d_230401_073747_ooi_r filter r S/N 7.5 probable
|2026 HV22|CCD|W84|2021-07-23T02:03:52.575Z|244.9208453|-7.4892138|0.116|0.116|Gaia3|22.78|G|Gaia3|c4d_210723_020302_ooi_r filter r S/N 5.3 secure
|2026 HV22|CCD|W84|2023-05-13T07:35:43.776Z|249.7561951|-7.2203103|0.136|0.136|Gaia3|23.42|G|Gaia3|c4d_230513_073412_ooi_z filter z S/N 5.2 secure
|2026 HW17|CCD|W84|2013-03-22T06:23:51.495Z|190.3975119|-39.6898490|0.100|0.100|Gaia3|23.51|G|Gaia3|c4d_130322_062308_ooi_r filter r S/N 8.9 probable
|2026 HW17|CCD|W84|2016-01-21T08:00:18.839Z|196.5918916|-40.5010836|0.100|0.100|Gaia3|23.51|G|Gaia3|c4d_160121_080224_ooi_V filter VR S/N 15.8 probable
|2026 HW17|CCD|W84|2018-04-15T07:37:08.074Z|199.2683666|-41.3572302|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_180415_073438_ooi_r filter r S/N 9.4 probable
|2026 HX17|CCD|W84|2021-02-02T07:02:27.278Z|145.5007973|6.4148314|0.118|0.118|Gaia3|23.59|G|Gaia3|c4d_210202_065957_ooi_i filter i S/N 6.9 secure
|2026 HX17|CCD|W84|2024-12-27T07:27:42.132Z|151.8597015|1.6658549|0.100|0.100|Gaia3|24.01|G|Gaia3|c4d_241227_072657_ooi_i filter i S/N 6.6 secure
|2026 HX17|CCD|W84|2025-01-01T07:02:52.103Z|151.7997747|1.6610732|0.100|0.100|Gaia3|23.53|G|Gaia3|c4d_250101_070217_ooi_r filter r S/N 7.3 secure
|2026 HX18|CCD|W84|2014-04-24T06:07:30.055Z|213.4666004|-15.2087239|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_140424_060843_ooi_V filter VR S/N 7.4 secure
|2026 HX18|CCD|W84|2021-04-12T08:46:56.449Z|224.1164602|-12.3806097|0.100|0.100|Gaia3|23.34|G|Gaia3|c4d_210412_084611_ooi_i filter i S/N 6.8 secure
|2026 HY17|CCD|W84|2019-03-01T09:30:30.436Z|220.6505874|-5.7598952|0.100|0.100|Gaia3|23.53|G|Gaia3|c4d_190301_092945_ooi_i filter i S/N 9.0 secure
|2026 HY17|CCD|W84|2022-04-25T07:39:15.345Z|224.4036830|-7.4258500|0.100|0.100|Gaia3|23.13|G|Gaia3|c4d_220425_073440_ooi_V filter VR S/N 20.3 secure
|2026 HY17|CCD|W84|2023-03-25T08:47:14.533Z|226.5077989|-8.2995938|0.142|0.142|Gaia3|22.86|G|Gaia3|c4d_230325_084649_ooi_g filter g S/N 5.6 secure
|2026 HY18|CCD|W84|2014-05-01T02:40:31.288Z|216.9376785|-15.7646363|0.100|0.100|Gaia3|23.66|G|Gaia3|c4d_140501_024352_ooi_V filter VR S/N 12.1 secure
|2026 HY18|CCD|W84|2015-01-30T07:30:32.269Z|219.3207946|-16.4289487|0.100|0.100|Gaia3|23.86|G|Gaia3|c4d_150130_073237_ooi_V filter VR S/N 9.3 secure
|2026 HY19|CCD|W84|2014-03-26T05:25:29.427Z|194.5339319|-11.6609614|0.100|0.100|Gaia3|22.80|G|Gaia3|c4d_140326_053007_ooi_V filter VR S/N 34.3 probable
|2026 HY19|CCD|W84|2015-04-19T04:54:41.054Z|196.3869763|-12.0030956|0.100|0.100|Gaia3|22.79|G|Gaia3|c4d_150419_045552_ooi_V filter VR S/N 13.5 probable
|2026 HY19|CCD|W84|2018-05-03T02:38:44.278Z|203.3366885|-13.5231111|0.100|0.100|Gaia3|22.68|G|Gaia3|c4d_180503_023826_ooi_i filter i S/N 8.1 probable
|2026 HY21|CCD|W84|2021-05-02T05:55:29.559Z|224.8781098|-20.9671433|0.108|0.108|Gaia3|23.30|G|Gaia3|c4d_210502_055359_ooi_i filter i S/N 5.8 probable
|2026 HY21|CCD|W84|2023-04-23T05:41:14.135Z|229.8062636|-20.5620172|0.100|0.100|Gaia3|23.58|G|Gaia3|c4d_230423_054029_ooi_r filter r S/N 6.6 probable
|2026 HZ17|CCD|W84|2018-03-19T06:53:46.905Z|228.1733338|-5.9733927|0.100|0.100|Gaia3|23.31|G|Gaia3|c4d_180319_065324_ooi_r filter r S/N 9.8 secure
|2026 HZ17|CCD|W84|2020-02-05T08:36:54.528Z|231.2998921|-7.5759959|0.165|0.165|Gaia3|23.55|G|Gaia3|c4d_200205_083609_ooi_r filter r S/N 5.1 secure
|2026 HZ17|CCD|W84|2022-05-23T07:28:20.798Z|233.1830559|-8.4411631|0.100|0.100|Gaia3|23.39|G|Gaia3|c4d_220523_072735_ooi_i filter i S/N 9.2 secure
|2026 JB12|CCD|W84|2021-03-18T07:49:02.370Z|212.8681529|-4.2682062|0.147|0.147|Gaia3|23.18|G|Gaia3|c4d_210318_074817_ooi_i filter i S/N 6.0 secure
|2026 JB12|CCD|W84|2023-04-20T05:46:54.206Z|215.3019959|-5.2454096|0.113|0.113|Gaia3|23.48|G|Gaia3|c4d_230420_054609_ooi_r filter r S/N 5.9 secure
|2026 JD12|CCD|W84|2015-01-28T06:31:18.960Z|190.6365283|-22.3888241|0.100|0.100|Gaia3|22.22|G|Gaia3|c4d_150128_063325_ooi_V filter VR S/N 49.5 probable
|2026 JD12|CCD|W84|2020-02-10T05:35:56.700Z|197.2683464|-26.1323714|0.100|0.100|Gaia3|22.48|G|Gaia3|c4d_200210_053521_ooi_z filter z S/N 9.4 probable
|2026 JD12|CCD|W84|2021-03-27T03:53:09.243Z|198.0098523|-26.8588641|0.100|0.100|Gaia3|22.18|G|Gaia3|c4d_210327_035229_ooi_i filter i S/N 12.2 probable
|2026 JF12|CCD|W84|2016-03-07T09:26:21.884Z|223.5974220|-12.3536217|0.100|0.100|Gaia3|23.81|G|Gaia3|c4d_160307_092827_ooi_V filter VR S/N 13.1 secure
|2026 JF12|CCD|W84|2022-04-26T06:23:15.792Z|231.1592389|-11.2326120|0.100|0.100|Gaia3|23.54|G|Gaia3|c4d_220426_061930_ooi_V filter VR S/N 14.2 secure
|2026 JF12|CCD|W84|2023-05-14T05:43:42.004Z|232.2318384|-10.9519404|0.105|0.105|Gaia3|23.15|G|Gaia3|c4d_230514_054217_ooi_g filter g S/N 6.9 secure
|2026 JH12|CCD|W84|2016-04-09T06:44:03.710Z|227.6740138|-1.3339459|0.134|0.134|Gaia3|22.45|G|Gaia3|c4d_160409_064542_ooi_g filter g S/N 7.3 secure
|2026 JH12|CCD|W84|2021-04-09T08:25:28.009Z|233.5113688|-5.8909528|0.100|0.100|Gaia3|23.11|G|Gaia3|c4d_210409_082443_ooi_i filter i S/N 10.4 secure
|2026 JH12|CCD|W84|2023-04-20T09:17:28.518Z|235.7187388|-7.6638688|0.126|0.126|Gaia3|22.99|G|Gaia3|c4d_230420_091643_ooi_g filter g S/N 5.6 secure
|2026 JK12|CCD|W84|2016-04-09T05:25:13.180Z|212.5430750|-5.3670767|0.112|0.112|Gaia3|22.56|G|Gaia3|c4d_160409_052716_ooi_g filter g S/N 9.0 secure
|2026 JK12|CCD|W84|2017-03-04T07:50:15.246Z|214.9229337|-6.3330940|0.100|0.100|Gaia3|22.64|G|Gaia3|c4d_170304_075228_ooi_g filter g S/N 7.7 secure
|2026 JK12|CCD|W84|2019-03-01T09:26:24.721Z|218.5789013|-7.7287191|0.100|0.100|Gaia3|23.48|G|Gaia3|c4d_190301_092539_ooi_i filter i S/N 9.4 secure
|2026 JL12|CCD|W84|2022-05-23T07:30:20.664Z|234.6972110|-8.7314216|0.100|0.100|Gaia3|23.36|G|Gaia3|c4d_220523_072935_ooi_i filter i S/N 6.7 probable
|2026 JL12|CCD|W84|2023-05-14T05:40:24.106Z|235.9653403|-9.1685306|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_230514_053905_ooi_g filter g S/N 8.0 probable
|2026 JU13|CCD|W84|2015-04-24T03:35:06.029Z|178.6964877|-25.2399327|0.100|0.100|Gaia3|22.78|G|Gaia3|c4d_150424_033757_ooi_g filter g S/N 12.9 secure
|2026 JU13|CCD|W84|2019-02-16T05:35:55.929Z|188.2347690|-28.4153666|0.100|0.100|Gaia3|22.87|G|Gaia3|c4d_190216_053510_ooi_i filter i S/N 10.9 secure
|2026 JY11|CCD|W84|2016-03-06T05:26:29.876Z|199.9481805|-17.7657041|0.100|0.100|Gaia3|23.87|G|Gaia3|c4d_160306_052837_ooi_V filter VR S/N 12.7 probable
|2026 JY11|CCD|W84|2021-03-17T07:30:31.431Z|203.6463845|-23.1763707|0.100|0.100|Gaia3|23.62|G|Gaia3|c4d_210317_072946_ooi_i filter i S/N 7.4 probable
|2026 JY11|CCD|W84|2023-06-15T01:40:21.226Z|203.4899421|-24.9858611|0.100|0.100|Gaia3|23.00|G|Gaia3|c4d_230615_013931_ooi_g filter g S/N 8.4 probable
|2026 JZ11|CCD|W84|2014-04-25T04:04:26.849Z|210.4542271|-7.3897683|0.100|0.100|Gaia3|23.27|G|Gaia3|c4d_140425_040541_ooi_V filter VR S/N 7.8 secure
|2026 JZ11|CCD|W84|2020-02-10T08:17:28.969Z|222.6610266|-9.4065691|0.100|0.100|Gaia3|23.24|G|Gaia3|c4d_200210_081628_ooi_z filter z S/N 6.2 secure
|2026 JZ11|CCD|W84|2021-03-18T08:16:44.895Z|224.4024932|-9.4164151|0.123|0.123|Gaia3|23.12|G|Gaia3|c4d_210318_081559_ooi_i filter i S/N 6.3 secure
|2026 KB6|CCD|W84|2015-03-30T06:44:52.545Z|220.8981483|5.9861968|0.100|0.100|Gaia3|22.98|G|Gaia3|c4d_150330_064623_ooi_z filter z S/N 8.4 secure
|2026 KB6|CCD|W84|2019-03-06T07:45:16.202Z|226.4855939|0.6210472|0.100|0.100|Gaia3|22.56|G|Gaia3|c4d_190306_074436_ooi_z filter z S/N 7.9 secure
|2026 KB6|CCD|W84|2023-04-03T09:24:18.445Z|231.2221316|-4.1710609|0.111|0.111|Gaia3|22.93|G|Gaia3|c4d_230403_092353_ooi_i filter i S/N 6.6 secure
|2026 KO6|CCD|W84|2014-04-23T04:07:04.862Z|213.0192995|-4.4714524|0.100|0.100|Gaia3|22.82|G|Gaia3|c4d_140423_040818_ooi_V filter VR S/N 11.5 secure
|2026 KO6|CCD|W84|2016-05-01T07:27:47.625Z|216.5380474|-5.5478948|0.100|0.100|Gaia3|22.68|G|Gaia3|c4d_160501_072855_ooi_V filter VR S/N 8.2 secure
|2026 KO6|CCD|W84|2017-03-27T09:59:25.235Z|219.1226890|-6.3959431|0.100|0.100|Gaia3|22.89|G|Gaia3|c4d_170327_100053_ooi_z filter z S/N 6.7 secure


==> anc/decam_proposals.txt <==
# NOIRLab proposal identifiers (PROPID, PROPOSER of the image header) of the DECam exposures of the archival detections of Table 1,
# with the number of detections from each.
2012B-0001	Frieman	7
2012B-0569	Allen	3
2013A-0214	Berger	1
2013A-0327	Rest	4
2013A-0360	von der Linden	2
2013A-0386	Thorman	2
2013A-0609	Geisler	1
2013A-0614	Sweet	3
2013A-0615	Bland-Hawthorn	1
2013A-0719	Saha	1
2013A-0724	Allen	24
2013A-0737	Sheppard	5
2013A-0741	Schlegel	14
2013A-9999	Walker	3
2013B-0536	Allen	120
2013B-0617	Mackey	1
2014A-0256	Eckert	2
2014A-0283	Trilling	10
2014A-0321	Geha	4
2014A-0339	Hargis	3
2014A-0412	Rest	1
2014A-0429	Finkbeiner	1
2014A-0479	Sheppard	11
2014A-0496	Heinze	1
2014A-0624	Jerjen	1
2014B-0303	Sheppard	1
2014B-0375	Rest	26
2014B-0404	Schlegel	361
2015A-0062	French	1
2015A-0110	De Boer	1
2015A-0121	von der Linden	1
2015A-0205	Mamajek	1
2015A-0351	Sheppard	5
2015A-0371	Rest	2
2015A-0397	Rest	1
2015A-0608	Forster	12
2015A-0609	Carballo-Bello	1
2015A-0610	Fuentes	3
2015A-0616	Jerjen	2
2015A-0620	Bonaca	8
2015A-0630	Puzia	1
2015A-0631	Zenteno	1
2015B-0265	Sheppard	1
2015B-0307	Rest	1
2016A-0004	Bonaca	1
2016A-0189	Rest	30
2016A-0190	Dey	4
2016A-0397	von der Linden	2
2016B-0288	Sheppard	1
2016B-0301	Tucker	9
2016B-0909	Navarete	1
2017A-0147	Micheli	1
2017A-0210	Walker	1
2017A-0260	Soares-Santos	5
2017A-0298	Rest	1
2017A-0367	Sheppard	4
2017A-0388	Zenteno	2
2017A-0389	Rest	3
2017A-0914	Tremblay	1
2017A-0951	Vivas	1
2017B-0103	Barkhouse	1
2017B-0279	Rest	3
2017B-0285	Rest	2
2018A-0159	Vivas	1
2018A-0215	Carlin	1
2018A-0273	Dawson	3
2018A-0371	Malhotra	1
2018A-0393	Sheppard	4
2018A-0909	Puzia	3
2018A-0911	Forster	4
2018A-0913	Zenteno	4
2018A-0914	Makler	1
2019A-0305	Drlica-Wagner	367
2019A-0308	DellAntonio	8
2019A-0337	Trilling	12
2019B-0323	Zenteno	2
2019B-0408	Sheppard	1
2020A-0058	Vivas	2
2020A-0142	Shanks	1
2020A-0335	Lifan	2
2020A-0399	Zenteno	22
2020A-0402	Peng	3
2020A-0906	De Cicco+Shanks	5
2020B-0053	Rest	8
2020B-0182	Shanks	2
2020B-0241	Zenteno	5
2020B-0279	Lifan	1
2020B-0300	Sheppard	5
2020B-0907	Pena	2
2021A-0117	Kotulla	1
2021A-0148	Palmese Wang	7
2021A-0149	Zenteno	40
2021A-0275	Rest	13
2021A-0922	Nilo-Castellon	2
2021B-0332	Sheppard	1
2022A-246202	Sheppard	18
2022A-388025	Palmese Wang	2
2022A-491860	Puzia	1
2022A-597406	Zenteno	1
2022A-724693	Graham	1
2022A-777564	Zhao	3
2022B-126175	Kleyna	1
2022B-297190	Palmese Wang	7
2022B-563562	Pena	1
2022B-780972	Drlica-Wagner	1
2022B-926258	Damke	1
2023A-237157	Nugent	18
2023A-716082	Nir	1
2023A-881453	Palmese Wang	6
2023B-489953	Narayan and Rest	1
2023B-735801	Palmese Wang	4
2023B-809270	Kleyna	7
2023B-851374	Palmese Andreoni	3
2024A-155979	Linder	4
2024A-167177	Cerny	1
2024A-463033	Sheppard	5
2024A-683585	Ahumada	1
2024A-715816	Cassese	3
2024A-755342	Shen	28
2024A-781233	Soares-Santos	2
2024A-941948	Nugent	1
2024A-974884	Pace	1
2024B-441839	Rest	4
2024B-614257	Monteiro-Oliveira	1
2024B-763968	Medina-Toledo	47
2025A-227091	Kleyna-Wainscoat	5
2025A-316276	Palmese	3
2025A-587063	Kleyna	2
2025A-602953	Parra-Ramos	3
2025A-729671	Palmese	14
2025A-898110	Ahumada	19
2025B-240381	Dey-Schlegel	17


==> anc/earlier_designations.csv <==
# Table 1 objects tested against earlier designations (G. Cerati 2026): joint Find_Orb fits of the published observations of both designations and the
# archival DECam detections. identified: >= 90% of all observations kept, at least one observation kept on every night of the earlier designation (>= 2 nights),
# rms <= 0.25 arcsec; possible: rms <= 0.25 arcsec and some but not all of those conditions; otherwise no fit. a_bary_au, e, i: barycentric elements of the
# joint fit. old_*: observations of the earlier designation. Pending MPC confirmation; not reported to the MPC.
new,old,verdict,used,count,rms,old_nights,old_nights_kept,old_obs,old_used,old_rms,old_max,a_bary_au,e,i,old_arc,dup_w84
2026 GT27,2003 GM53,identified,20,20,0.121,3,3,5,5,0.308,0.463,44.735,0.106,6.455,2003-04-01 2003-05-01,0
2026 EP148,2016 FH59,identified,23,23,0.213,3,3,9,9,0.461,0.751,39.484,0.022,15.695,2016-03-28 2016-03-31,1
2026 EY127,2022 GN14,identified,26,27,0.215,3,3,8,7,0.566,0.829,47.36,0.135,9.643,2022-04-07 2022-04-22,0
2025 MN387,2000 JH81,possible,20,21,0.087,2,1,5,4,0.171,0.265,40.837,0.095,15.099,2000-05-06 2000-05-08,0
2025 NK497,2002 PE153,identified,18,18,0.102,2,2,5,5,0.207,0.338,44.944,0.116,0.456,2002-08-13 2002-08-15,0
2025 MW350,2004 LZ32,possible,23,27,0.128,4,2,7,4,0.121,0.132,39.497,0.161,9.344,2004-06-09 2004-08-10,0
2025 ML352,2004 MM10,possible,44,49,0.13,4,2,7,4,0.271,0.477,69.305,0.55,0.754,2004-06-23 2004-07-15,0
2026 HX18,2004 EP95,no fit,38,112,572330.0,18,12,63,26,793181.843,824514.957,-875.364,1.036,18.297,2004-03-14 2026-07-07,0
2025 NK497,2002 PD153,no fit,18,18,23.291,2,2,5,5,57.126,57.388,44.932,0.115,0.506,2002-08-13 2002-08-15,0
2026 GQ21,2005 JQ179,no fit,34,34,41.107,2,2,4,4,164.758,205.734,39.854,0.085,16.837,2005-05-11 2005-06-09,0
2025 NR192,2006 QO181,no fit,45,45,883930.0,4,4,6,6,1237045.012,1239486.164,8.066,0.966,3.132,2006-08-22 2006-10-20,0
2026 EC143,2016 GX367,no fit,40,40,543810.0,4,4,24,24,760301.43,761381.658,-0.117,35.001,13.674,2016-03-07 2016-04-11,0
2025 OX342,2001 QV297,no fit,23,27,0.113,2,0,4,0,,,46.391,0.123,2.601,2001-08-20 2001-08-21,0


==> anc/rubin_alert_associations.csv <==
# Unassociated Rubin alert detections (Fink, 2026) of designated objects, found by this work. These are Rubin's observations: listed
# for reference only, not for submission. offset = alert position minus prediction of the MPC orbit of 2026-11-20 (arcsec, RA*cos(Dec), Dec).
# 2025 NJ194 and 2000 QK252 are the same body (this work); the three detections found under both are listed once, under 2025 NJ194.
diaSourceId,designation,mjd_utc,offset_ra,offset_dec,offset,found_by,in_mpc,after_cut,in_disc_arc,cat_before
170653063809859614,2000 QK252,61232.361716,5371.93,1602.81,5605.94,link,False,False,False,False
171141196143919166,2003 QY113,61343.049661,-3.37,-1.12,3.55,offset,False,True,False,True
171193980329394252,2003 QY113,61355.122612,-3.33,-1.09,3.51,offset,False,True,False,True
171198377352495119,2003 QY113,61356.070575,-3.24,-1.19,3.45,offset,False,True,False,True
170587116018335909,2006 OC22,61217.412126,0.68,0.2,0.71,offset,False,False,False,False
170604725174009908,2006 OC22,61221.34799,0.64,0.23,0.68,offset,False,False,False,False
170635528815771782,2006 OC22,61228.422126,0.64,0.21,0.68,offset,False,False,False,False
170653060097900611,2006 OC22,61232.347756,0.66,0.17,0.68,offset,False,False,False,False
170433140734034712,2013 EV134,61182.231221,0.01,0.02,0.02,offset,True,False,False,False
170433143915414157,2013 EV134,61182.243935,-0.02,0.04,0.05,offset,True,False,False,False
170441932395774040,2013 EV134,61184.195128,0.09,0.02,0.09,offset,True,False,False,False
170446339064725725,2013 EV134,61185.189446,0.04,0.11,0.12,offset,True,False,False,False
170455132859269421,2013 EV134,61187.140201,0.1,0.17,0.2,offset,False,False,False,False
170507921036673308,2013 EV134,61199.158251,0.07,0.05,0.08,offset,True,False,False,False
170591524112826474,2013 NG83,61218.333018,-1.69,-0.57,1.78,offset,False,False,False,False
170604724775026972,2013 NG83,61221.346329,-1.65,-0.51,1.72,offset,False,False,False,False
170644254855528513,2013 NG83,61230.335866,-1.73,-0.45,1.78,offset,False,False,False,False
170050487716414803,2014 WF626,61095.098031,0.04,-0.02,0.05,offset,True,False,False,False
170050490556482081,2014 WF626,61095.1094,0.24,0.14,0.28,offset,True,False,False,False
170050490824917030,2014 WF626,61095.110339,0.07,0.26,0.27,offset,True,False,False,False
170050494888149723,2014 WF626,61095.127168,0.02,-0.02,0.03,offset,True,False,False,False
170050495157108984,2014 WF626,61095.128103,0.1,0.04,0.11,offset,False,False,False,False
170050496889356323,2014 WF626,61095.135678,0.02,-0.01,0.02,offset,True,False,False,False
170050497169851074,2014 WF626,61095.136609,-0.03,-0.17,0.17,offset,False,False,False,False
170050497570931120,2014 WF626,61095.138101,0.06,0.04,0.07,offset,True,False,False,False
170050498630517236,2014 WF626,61095.143242,-0.14,-0.02,0.14,offset,False,False,False,False
170050498902623738,2014 WF626,61095.144176,0.15,-0.01,0.15,offset,False,False,False,False
170050499584197935,2014 WF626,61095.146591,0.03,-0.08,0.08,offset,False,False,False,False
170050501562860691,2014 WF626,61095.155122,-0.01,0.12,0.12,offset,False,False,False,False
170050502540657596,2014 WF626,61095.159801,0.03,0.0,0.04,offset,False,False,False,False
170050502669107684,2014 WF626,61095.160268,0.19,-0.03,0.19,offset,False,False,False,False
170050502937543290,2014 WF626,61095.161203,0.07,-0.1,0.12,offset,False,False,False,False
170050503612301511,2014 WF626,61095.163683,-0.11,0.1,0.15,offset,False,False,False,False
170054956404967652,2014 WF626,61096.178912,0.25,0.12,0.28,offset,True,False,False,False
170054966219636927,2014 WF626,61096.217416,-0.21,-0.02,0.21,offset,False,False,False,False
170054966886007283,2014 WF626,61096.219745,-0.03,-0.01,0.03,offset,False,False,False,False
170059281185374688,2014 WF626,61097.179843,-0.15,0.15,0.21,offset,False,False,False,False
313963406475919373,2015 BO641,61049.319904,-0.14,0.08,0.16,offset,False,False,False,False
313967766517317676,2015 BO641,61050.170275,0.01,-0.01,0.01,offset,False,False,False,False
313972182588850286,2015 BO641,61051.187529,-0.33,-0.61,0.7,offset,False,False,False,False
313972182991503485,2015 BO641,61051.18872,-0.05,0.06,0.08,offset,False,False,False,False
313972183125721192,2015 BO641,61051.189117,0.3,0.2,0.35,offset,False,False,False,False
313980948081279058,2015 BO641,61053.248329,0.43,0.21,0.48,offset,False,False,False,False
313998569777397853,2015 BO641,61057.304026,0.13,0.05,0.14,offset,True,False,False,False
313998570886266923,2015 BO641,61057.311063,0.19,0.31,0.36,offset,False,False,False,False
314003013744721964,2015 BO641,61058.297321,0.0,0.04,0.04,offset,False,False,False,False
314007379311067177,2015 BO641,61059.29384,0.04,0.15,0.16,offset,True,False,False,False
314007379445284907,2015 BO641,61059.294238,-0.01,0.02,0.03,offset,True,False,False,False
314007379847938118,2015 BO641,61059.297637,0.16,0.05,0.17,offset,True,False,False,False
314007379982155834,2015 BO641,61059.298037,-0.08,0.39,0.4,offset,False,False,False,False
314011775879610463,2015 BO641,61060.29107,-0.03,0.05,0.05,offset,False,False,False,False
314011776013828201,2015 BO641,61060.291466,0.0,-0.0,0.0,offset,True,False,False,False
314011776148045929,2015 BO641,61060.292687,-0.07,0.08,0.1,offset,False,False,False,False
314011776282263647,2015 BO641,61060.293082,-0.12,-0.01,0.12,offset,True,False,False,False
314011776416481378,2015 BO641,61060.294337,0.04,0.11,0.12,offset,True,False,False,False
314011776550699023,2015 BO641,61060.294802,-0.03,-0.02,0.03,offset,False,False,False,False
314011776685441061,2015 BO641,61060.296617,0.05,-0.12,0.13,offset,False,False,False,False
314011777222311970,2015 BO641,61060.299569,-0.1,-0.23,0.25,offset,True,False,False,False
314011777356005470,2015 BO641,61060.300033,0.43,0.02,0.43,offset,False,False,False,False
170019717135728683,2015 BO641,61088.216966,-0.19,0.06,0.2,offset,True,False,False,False
170441932256838046,2015 FJ561,61184.194575,-0.43,0.07,0.44,offset,False,False,False,False
170525463041540387,2015 FJ561,61203.066247,-0.35,0.06,0.36,offset,False,False,False,False
170534292265369727,2015 FJ561,61205.121926,-0.4,0.02,0.4,offset,False,False,False,False
170560681513320518,2015 FJ561,61211.156109,-0.29,0.06,0.29,offset,False,False,False,False
170591521513407303,2015 KY162,61218.322822,-3.55,0.67,3.62,offset,False,False,False,False
170591528492729172,2015 KY162,61218.351481,-3.55,0.65,3.61,offset,False,False,False,False
170635504940746013,2015 KY162,61228.333937,-3.5,0.72,3.58,offset,False,False,False,False
170644242167236183,2015 KY162,61230.28621,-3.55,0.84,3.64,offset,False,False,False,False
170648687045248669,2015 KY162,61231.341406,-3.51,0.81,3.6,offset,False,False,False,False
171141237658615847,2015 TQ454,61343.213694,20.03,20.56,28.71,offset,False,True,False,True
171185198345486366,2015 TQ454,61353.172118,19.71,20.58,28.5,offset,False,True,False,True
171193991343636486,2015 TQ454,61355.171149,19.55,20.54,28.36,offset,False,True,False,True
171198395335573544,2015 TQ454,61356.14558,19.5,20.47,28.27,offset,False,True,False,True
171198398825234553,2015 TQ454,61356.159917,19.58,20.53,28.37,offset,False,True,False,True
171202791223066667,2015 TQ454,61357.162955,19.46,20.46,28.23,offset,False,True,False,True
313963406052294716,2016 AG401,61049.318713,0.03,0.11,0.11,offset,True,False,False,False
313963406186512441,2016 AG401,61049.319109,0.18,0.13,0.22,offset,False,False,False,False
313963406320730168,2016 AG401,61049.319508,0.0,0.01,0.01,offset,False,False,False,False
313963406454947895,2016 AG401,61049.319904,-0.06,0.11,0.12,offset,False,False,False,False
313967766784180264,2016 AG401,61050.171143,-0.05,0.08,0.1,offset,False,False,False,False
313972182572597366,2016 AG401,61051.187529,0.08,0.02,0.08,offset,False,False,False,False
313972182706815069,2016 AG401,61051.187924,0.05,0.1,0.11,offset,True,False,False,False
313972182841032799,2016 AG401,61051.18832,-0.1,0.23,0.25,offset,True,False,False,False
313972183109468262,2016 AG401,61051.189117,-0.0,0.09,0.09,offset,False,False,False,False
313972183242637397,2016 AG401,61051.189594,-0.04,0.01,0.04,offset,True,False,False,False
313972183354310728,2016 AG401,61051.191476,0.14,0.19,0.23,offset,True,False,False,False
313972183488528456,2016 AG401,61051.191874,0.06,0.09,0.11,offset,False,False,False,False
313972183622746175,2016 AG401,61051.192273,0.03,0.06,0.07,offset,False,False,False,False
313972183756963914,2016 AG401,61051.192673,0.01,0.1,0.1,offset,True,False,False,False
313972183891181637,2016 AG401,61051.193072,0.02,-0.02,0.03,offset,False,False,False,False
313972184023302193,2016 AG401,61051.193543,-0.19,0.03,0.19,offset,False,False,False,False
313980947952828476,2016 AG401,61053.247929,-0.07,0.04,0.08,offset,False,False,False,False
313980948087046202,2016 AG401,61053.248329,0.67,0.33,0.75,offset,False,False,False,False
313980948221263932,2016 AG401,61053.248724,-0.42,0.09,0.43,offset,False,False,False,False
313980948355481664,2016 AG401,61053.24912,0.15,0.26,0.3,offset,True,False,False,False
313980948618674282,2016 AG401,61053.249985,0.37,-0.34,0.5,offset,False,False,False,False
313980948769669197,2016 AG401,61053.251922,0.09,0.18,0.2,offset,True,False,False,False
313980948903886931,2016 AG401,61053.25232,0.06,0.11,0.12,offset,True,False,False,False
313980949038104648,2016 AG401,61053.252715,0.12,-0.04,0.13,offset,False,False,False,False
313980949172322392,2016 AG401,61053.253111,-0.04,0.05,0.06,offset,False,False,False,False
313980949306540100,2016 AG401,61053.253511,0.03,-0.13,0.13,offset,False,False,False,False
313980949440757769,2016 AG401,61053.253981,0.05,-0.17,0.18,offset,True,False,False,False
313998569375793171,2016 AG401,61057.302026,-0.04,-0.03,0.05,offset,True,False,False,False
313998569510010903,2016 AG401,61057.30243,0.12,0.05,0.13,offset,True,False,False,False
313998569644228628,2016 AG401,61057.303625,0.03,-0.09,0.09,offset,False,False,False,False
313998569778446355,2016 AG401,61057.304026,0.03,-0.01,0.03,offset,True,False,False,False
313998569912664095,2016 AG401,61057.305225,-0.08,-0.08,0.11,offset,False,False,False,False
313998570046357509,2016 AG401,61057.305691,0.06,0.06,0.09,offset,False,False,False,False
313998570217275429,2016 AG401,61057.307535,-0.08,-0.02,0.08,offset,True,False,False,False
313998570351493157,2016 AG401,61057.307934,-0.06,0.02,0.06,offset,True,False,False,False
313998570485710888,2016 AG401,61057.309128,-0.0,0.05,0.05,offset,False,False,False,False
313998570619928622,2016 AG401,61057.309524,-0.05,0.1,0.12,offset,False,False,False,False
313998570754146333,2016 AG401,61057.310598,-0.04,0.02,0.04,offset,False,False,False,False
314003013748916357,2016 AG401,61058.297321,-0.0,0.04,0.04,offset,False,False,False,False
314003013883134122,2016 AG401,61058.297717,-0.02,0.03,0.04,offset,False,False,False,False
314003014017351817,2016 AG401,61058.298714,0.08,0.07,0.11,offset,False,False,False,False
314003014151569537,2016 AG401,61058.299109,0.02,-0.03,0.04,offset,False,False,False,False
314003014285787290,2016 AG401,61058.300238,0.01,0.05,0.05,offset,False,False,False,False
314003015627440245,2016 AG401,61058.308802,0.15,-0.23,0.27,offset,False,False,False,False
314003015895875720,2016 AG401,61058.310369,-0.07,-0.08,0.11,offset,False,False,False,False
170534271368822951,2018 ME47,61205.017227,0.07,0.03,0.08,offset,False,False,False,False
170609066633592960,2018 ME47,61222.092995,0.05,-0.09,0.1,offset,True,False,False,False
170648614964560258,2018 ME47,61231.067143,0.09,0.06,0.11,offset,True,False,False,False
170635501080936617,2021 QT128,61228.320407,-1.13,-0.1,1.13,offset,False,False,False,False
170648685820510351,2021 QT128,61231.336942,-1.09,-0.22,1.11,offset,False,False,False,False
170666288626532532,2021 QT128,61235.348096,-1.19,-0.18,1.2,offset,False,True,False,False
170591520739557652,2023 PH5,61218.319675,-3.26,-1.74,3.69,offset,False,False,False,False
170591527718879561,2023 PH5,61218.348382,-3.37,-1.74,3.79,offset,False,False,False,False
170644228612293001,2023 PH5,61230.235984,-3.15,-1.7,3.58,offset,False,False,False,False
170644235591614772,2023 PH5,61230.262523,-3.08,-1.74,3.54,offset,False,False,False,False
170666260573454485,2023 PH5,61235.242431,-3.05,-1.71,3.49,offset,False,True,False,False
170631096142660042,2023 PO5,61227.284428,-5.66,-0.91,5.73,offset,False,False,False,False
170644228547805286,2023 PO5,61230.235984,-5.63,-0.96,5.71,offset,False,False,False,False
170644235527127188,2023 PO5,61230.262523,-5.64,-0.99,5.73,offset,False,False,False,False
170666260508442726,2023 PO5,61235.242431,-5.47,-0.91,5.55,offset,False,True,False,False
170644228122084070,2025 KZ58,61230.2344,-32.29,-5.43,32.74,offset,False,False,False,False
170644235101405900,2025 KZ58,61230.26105,-32.3,-5.26,32.73,offset,False,False,False,False
170661891740271139,2025 KZ58,61234.273894,-32.62,-5.43,33.07,offset,False,True,False,False
170666241086195936,2025 KZ58,61235.168113,-32.63,-5.35,33.06,offset,False,True,False,False
170591526777782543,2025 LA3,61218.343211,9.88,3.32,10.42,offset,False,False,False,False
170591533757104499,2025 LA3,61218.371639,9.88,3.3,10.41,offset,False,False,False,False
170644243329056935,2025 LA3,61230.290846,10.29,3.44,10.85,offset,False,False,False,False
170644250308378793,2025 LA3,61230.317549,10.23,3.44,10.79,offset,False,False,False,False
170648667102904524,2025 LA3,61231.264998,10.27,3.49,10.85,offset,False,False,False,False
170591542512713815,2025 LB2,61218.40739,-2.13,-0.8,2.27,offset,False,False,False,False
170591545117376745,2025 LB2,61218.418063,-2.17,-0.76,2.3,offset,False,False,False,False
170604720658841720,2025 LB2,61221.329776,-2.14,-0.8,2.29,offset,False,False,False,False
170604732463185984,2025 LB2,61221.377309,-2.24,-0.69,2.34,offset,False,False,False,False
170657513399648269,2025 LB2,61233.383819,-2.28,-0.77,2.4,offset,False,False,False,False
170591523730096375,2025 LD3,61218.331497,-1.85,-0.67,1.97,offset,False,False,False,False
170644244047856213,2025 LD3,61230.293177,-1.91,-0.64,2.01,offset,False,False,False,False
170644251027178296,2025 LD3,61230.319903,-1.94,-0.62,2.04,offset,False,False,False,False
170644255125536807,2025 LD3,61230.336781,-1.92,-0.64,2.02,offset,False,False,False,False
170648661005434972,2025 LD3,61231.241397,-2.01,-0.66,2.12,offset,False,False,False,False
170653059994091703,2025 LD3,61232.347313,-1.97,-0.64,2.07,offset,False,False,False,False
170657489697112074,2025 LD3,61233.292776,-1.92,-0.66,2.03,offset,False,False,False,False
170591523592732698,2025 LE3,61218.330975,3.79,0.19,3.8,offset,False,False,False,False
170644243981271670,2025 LE3,61230.293177,3.84,0.18,3.85,offset,False,False,False,False
170648661153808461,2025 LE3,61231.241933,3.82,0.03,3.82,offset,False,False,False,False
170591522640101588,2025 LF3,61218.32726,-0.26,-0.31,0.4,offset,False,False,False,False
170591529619423502,2025 LF3,61218.35569,-0.34,-0.2,0.39,offset,False,False,False,False
170635502003159172,2025 LF3,61228.323819,-0.46,-0.25,0.53,offset,False,False,False,False
170635508982480980,2025 LF3,61228.349629,-0.19,-0.37,0.41,offset,False,False,False,False
170648686237319427,2025 LF3,61231.338487,-0.44,-0.29,0.53,offset,False,False,False,False
170648689458544850,2025 LF3,61231.351314,-0.48,-0.27,0.55,offset,False,False,False,False
170666287344123935,2025 LF3,61235.343859,-0.49,-0.27,0.56,offset,False,True,False,False
170631092788266121,2025 LG6,61227.272535,35.57,5.28,35.96,offset,False,False,False,False
170644231115244000,2025 LG6,61230.24526,35.69,5.34,36.09,offset,False,False,False,False
170644238094565884,2025 LG6,61230.271961,35.69,5.3,36.08,offset,False,False,False,False
170661884668150319,2025 LG6,61234.248148,35.77,5.32,36.16,offset,False,True,False,False
170666240847119817,2025 LG6,61235.167179,35.87,5.29,36.26,offset,False,True,False,False
170666247826441246,2025 LG6,61235.192548,35.95,5.3,36.34,offset,False,True,False,False
170587116093309173,2025 LK3,61217.412677,-8.22,-4.79,9.51,offset,False,False,False,False
170635529071100070,2025 LK3,61228.423039,-8.53,-5.06,9.91,offset,False,False,False,False
170644255408128077,2025 LK3,61230.337736,-8.74,-5.01,10.07,offset,False,False,False,False
170657489167056919,2025 LK3,61233.290917,-8.78,-5.09,10.15,offset,False,False,False,False
170587115951226925,2025 LM2,61217.412126,5.83,-15.06,16.15,link,False,False,False,False
170591523817128077,2025 LM2,61218.332011,5.72,-15.26,16.3,link,False,False,False,False
170644255419662678,2025 LM2,61230.337736,2.54,-17.51,17.7,link,False,False,False,False
170657489153427094,2025 LM2,61233.290917,1.56,-18.25,18.32,link,False,False,False,False
170591523291267247,2025 LM3,61218.329955,6.25,1.71,6.48,offset,False,False,False,False
170591530270589177,2025 LM3,61218.358361,6.2,1.62,6.41,offset,False,False,False,False
170644255254511801,2025 LM3,61230.337304,6.42,1.72,6.65,offset,False,False,False,False
170648660841332800,2025 LM3,61231.240964,6.57,1.75,6.79,offset,False,False,False,False
170648667820654687,2025 LM3,61231.267375,6.52,1.73,6.75,offset,False,False,False,False
170591522645344463,2025 LN2,61218.32726,-5.2,-1.96,5.56,offset,False,False,False,False
170591529624666375,2025 LN2,61218.35569,-5.14,-1.89,5.48,offset,False,False,False,False
170648686238892331,2025 LN2,61231.338487,-5.42,-2.16,5.83,offset,False,False,False,False
170648689460117756,2025 LN2,61231.351314,-5.5,-2.1,5.89,offset,False,False,False,False
170666287344648408,2025 LN2,61235.343859,-5.44,-2.14,5.85,offset,False,True,False,False
170666294323970225,2025 LN2,61235.371007,-5.5,-2.38,5.99,offset,False,True,False,False
170591522994520345,2025 LO3,61218.328845,9.53,2.49,9.85,offset,False,False,False,False
170644242844090665,2025 LO3,61230.288842,9.88,2.55,10.21,offset,False,False,False,False
170648660312850594,2025 LO3,61231.23906,9.95,2.54,10.27,offset,False,False,False,False
170587115953324280,2025 LP3,61217.412126,6.51,2.0,6.82,offset,False,False,False,False
170591523820797990,2025 LP3,61218.332011,6.52,1.99,6.82,offset,False,False,False,False
170644255441682660,2025 LP3,61230.337736,6.86,2.09,7.17,offset,False,False,False,False
170653059928555614,2025 LP3,61232.347313,7.0,2.07,7.3,offset,False,False,False,False
170657489158668531,2025 LP3,61233.290917,6.94,2.05,7.24,offset,False,False,False,False
170591522507456655,2025 LR3,61218.326686,6.93,2.77,7.46,offset,False,False,False,False
170635502130036967,2025 LR3,61228.324283,7.38,2.77,7.88,offset,False,False,False,False
170644242663735603,2025 LR3,61230.288368,7.48,2.95,8.04,offset,False,False,False,False
170644249643057440,2025 LR3,61230.315,7.39,2.97,7.97,offset,False,False,False,False
170591526646710359,2025 LS5,61218.342719,1.12,0.85,1.4,offset,False,False,False,False
170644243713360304,2025 LS5,61230.292261,1.17,0.88,1.47,offset,False,False,False,False
170644250692682901,2025 LS5,61230.318989,1.08,0.86,1.38,offset,False,False,False,False
170648659759726611,2025 LS5,61231.237181,1.23,0.86,1.5,offset,False,False,False,False
170591523311190188,2025 LU2,61218.329955,3.41,0.99,3.55,offset,False,False,False,False
170591530290512162,2025 LU2,61218.358361,3.38,1.0,3.53,offset,False,False,False,False
170644255278104735,2025 LU2,61230.337304,3.34,1.04,3.5,offset,False,False,False,False
170648660848672891,2025 LU2,61231.240964,3.46,0.9,3.57,offset,False,False,False,False
170648667827994827,2025 LU2,61231.267375,3.38,0.96,3.51,offset,False,False,False,False
170591523281305654,2025 LV7,61218.329955,-1.7,-0.17,1.71,offset,False,False,False,False
170644243248316672,2025 LV7,61230.290335,-1.91,-0.17,1.91,offset,False,False,False,False
170648660839235633,2025 LV7,61231.240964,-1.9,0.01,1.9,offset,False,False,False,False
170591523050619045,2025 LW6,61218.328845,5.54,2.7,6.17,offset,False,False,False,False
170591530029940925,2025 LW6,61218.357275,5.62,2.69,6.23,offset,False,False,False,False
170644243236782310,2025 LW6,61230.290335,5.64,2.73,6.27,offset,False,False,False,False
170666287398125796,2025 LW6,61235.343859,5.78,2.84,6.44,offset,False,True,False,False
170591522629091626,2025 LW7,61218.32726,-2.43,0.47,2.47,offset,False,False,False,False
170635501993197796,2025 LW7,61228.323819,-2.36,0.57,2.43,offset,False,False,False,False
170635521475739835,2025 LW7,61228.395548,-2.37,0.52,2.43,offset,False,False,False,False
170648686186463450,2025 LW7,61231.338487,-2.39,0.52,2.45,offset,False,False,False,False
170591522869215559,2025 LX2,61218.328341,0.75,0.72,1.04,offset,False,False,False,False
170591529848537489,2025 LX2,61218.356755,0.93,0.83,1.24,offset,False,False,False,False
170644242931122260,2025 LX2,61230.289389,0.72,0.76,1.05,offset,False,False,False,False
170644249910444335,2025 LX2,61230.316037,0.76,0.7,1.04,offset,False,False,False,False
170648667520761950,2025 LX2,61231.26641,0.69,0.68,0.97,offset,False,False,False,False
170648686222115042,2025 LX2,61231.338487,0.7,0.73,1.01,offset,False,False,False,False
170648689443340524,2025 LX2,61231.351314,0.8,0.71,1.07,offset,False,False,False,False
170591522593439890,2025 LY2,61218.32726,-10.65,-3.52,11.21,offset,False,False,False,False
170635501957546284,2025 LY2,61228.323819,-10.86,-3.71,11.48,offset,False,False,False,False
170635508936868063,2025 LY2,61228.349629,-11.0,-3.74,11.62,offset,False,False,False,False
170644242711445941,2025 LY2,61230.288368,-10.9,-3.68,11.51,offset,False,False,False,False
170644249690767636,2025 LY2,61230.315,-10.88,-3.73,11.5,offset,False,False,False,False
170648686195900526,2025 LY2,61231.338487,-11.01,-3.62,11.59,offset,False,False,False,False
170648689417125971,2025 LY2,61231.351314,-10.85,-3.78,11.49,offset,False,False,False,False
170591523033841929,2025 LZ2,61218.328845,1.83,0.67,1.95,offset,False,False,False,False
170591530013163784,2025 LZ2,61218.357275,1.66,0.58,1.76,offset,False,False,False,False
170644243020251205,2025 LZ2,61230.289864,1.78,0.71,1.92,offset,False,False,False,False
170666287393931340,2025 LZ2,61235.343859,1.8,0.66,1.91,offset,False,True,False,False
170591515221426507,2025 MA350,61218.298478,8.48,1.82,8.67,offset,False,False,False,False
170635502811611663,2025 MA350,61228.326577,8.43,1.75,8.61,offset,False,False,False,False
170644245762801707,2025 MA350,61230.299201,8.43,1.79,8.61,offset,False,False,False,False
170587115551195387,2025 MA351,61217.410541,1.1,0.21,1.12,offset,False,False,False,False
170591523973890063,2025 MA351,61218.332524,1.02,0.21,1.04,offset,False,False,False,False
170635528833597672,2025 MA351,61228.422126,1.15,0.22,1.17,offset,False,False,False,False
170644255190548720,2025 MA351,61230.336781,1.11,0.16,1.12,offset,False,False,False,False
170653059804823699,2025 MA351,61232.346854,1.14,0.3,1.18,offset,False,False,False,False
170635501334692028,2025 MA352,61228.321448,-7.68,-2.38,8.04,offset,False,False,False,False
170635508314013862,2025 MA352,61228.34728,-7.73,-2.4,8.1,offset,False,False,False,False
170648686300233996,2025 MA352,61231.338976,-7.68,-2.39,8.04,offset,False,False,False,False
170666288473440626,2025 MA352,61235.347652,-7.67,-2.34,8.02,offset,False,True,False,False
170666295452762377,2025 MA352,61235.374691,-7.7,-2.3,8.03,offset,False,True,False,False
170433141494251739,2025 MA388,61182.234217,305.81,-30.6,307.34,link,False,False,False,False
170441932092735846,2025 MA388,61184.19405,304.09,-30.26,305.59,link,False,False,False,False
170446338351693966,2025 MA388,61185.186697,303.25,-30.03,304.73,link,False,False,False,False
170534292609302794,2025 MA388,61205.123149,285.8,-27.35,287.11,link,False,False,False,False
170587105861828744,2025 MB352,61217.369877,-4.63,-2.13,5.1,offset,False,False,False,False
170587111633191071,2025 MB352,61217.394616,-4.54,-2.11,5.0,offset,False,False,False,False
170635513819562292,2025 MB352,61228.3667,-5.13,-2.5,5.71,offset,False,False,False,False
170635522141061319,2025 MB352,61228.397879,-5.14,-2.47,5.7,offset,False,False,False,False
170653054983995443,2025 MB352,61232.328254,-5.54,-2.58,6.11,offset,False,False,False,False
170653062768623673,2025 MB352,61232.357666,-5.52,-2.6,6.1,offset,False,False,False,False
170591526457442594,2025 MC350,61218.342192,16.86,5.47,17.73,offset,False,False,False,False
170644243477954869,2025 MC350,61230.291299,17.21,5.61,18.1,offset,False,False,False,False
170648659859865789,2025 MC350,61231.237667,17.27,5.65,18.17,offset,False,False,False,False
170450754901377519,2025 ME278,61186.196322,0.1,0.04,0.1,offset,False,False,False,False
170503521584021787,2025 ME278,61198.238772,0.11,-0.1,0.14,offset,False,False,False,False
170525486170505607,2025 ME278,61203.24518,0.06,-0.04,0.08,offset,False,False,False,False
170604724945944982,2025 MF350,61221.346901,-15.46,-4.76,16.17,offset,False,False,False,False
170653051772731471,2025 MF350,61232.316221,-16.22,-4.97,16.96,offset,False,False,False,False
170653059557359773,2025 MF350,61232.345963,-16.19,-4.96,16.94,offset,False,False,False,False
170657489843388452,2025 MF350,61233.29323,-16.21,-4.94,16.95,offset,False,False,False,False
170591519802655345,2025 MF400,61218.315926,-45.75,-4.46,45.97,link,False,False,False,False
170631096990958192,2025 MF400,61227.287247,-47.7,-4.68,47.93,offset,False,False,False,False
170644236746621576,2025 MF400,61230.267015,-48.43,-4.63,48.65,offset,False,False,False,False
170666264571675011,2025 MF400,61235.257998,-49.66,-4.73,49.88,offset,False,True,False,False
170587106284929428,2025 MG352,61217.371566,0.89,0.3,0.93,offset,False,False,False,False
170587112056291507,2025 MG352,61217.396243,0.78,0.42,0.89,offset,False,False,False,False
170604719077064851,2025 MG352,61221.321745,0.63,0.45,0.78,offset,False,False,False,False
170604726056386664,2025 MG352,61221.351218,0.77,0.44,0.89,offset,False,False,False,False
170604726236217503,2025 MG352,61221.352287,0.68,0.38,0.78,offset,False,False,False,False
170635519325634581,2025 MG352,61228.386812,0.66,0.38,0.76,offset,False,False,False,False
170635527647133714,2025 MG352,61228.417907,0.65,0.27,0.7,offset,False,False,False,False
170653054461280306,2025 MG352,61232.32625,0.71,0.49,0.86,offset,False,False,False,False
170653062245908550,2025 MG352,61232.355607,0.79,0.29,0.84,offset,False,False,False,False
170666286427144436,2025 MG352,61235.340602,0.7,0.35,0.78,offset,False,True,False,False
170591522368520205,2025 MH387,61218.326142,8.84,3.29,9.43,offset,False,False,False,False
170591529347842057,2025 MH387,61218.354614,8.85,3.24,9.42,offset,False,False,False,False
170635501716373573,2025 MH387,61228.322872,8.94,3.19,9.5,offset,False,False,False,False
170635508695695410,2025 MH387,61228.348708,8.9,3.22,9.47,offset,False,False,False,False
170644242547344017,2025 MH387,61230.287847,8.9,3.28,9.49,offset,False,False,False,False
170648686376255553,2025 MH387,61231.338976,8.88,3.23,9.45,offset,False,False,False,False
170591513801131174,2025 MH395,61218.292717,98.1,17.44,99.64,offset,False,False,False,False
170644236324569840,2025 MH395,61230.265569,98.86,17.59,100.41,offset,False,False,False,False
170666264998969882,2025 MH395,61235.259381,99.13,17.62,100.68,offset,False,True,False,False
170587114759520311,2025 MH396,61217.407186,-12.72,-6.39,14.24,offset,False,False,False,False
170635528535801933,2025 MH396,61228.421212,-13.33,-6.68,14.91,offset,False,False,False,False
170644255012290697,2025 MH396,61230.336319,-13.43,-6.85,15.07,offset,False,False,False,False
170653059854631045,2025 MH396,61232.346854,-13.59,-6.78,15.19,offset,False,False,False,False
170591522368520336,2025 MJ348,61218.326142,14.63,2.19,14.79,offset,False,False,False,False
170635501716373743,2025 MJ348,61228.322872,14.93,2.14,15.08,offset,False,False,False,False
170644242548916387,2025 MJ348,61230.287847,14.94,2.16,15.09,offset,False,False,False,False
170648686376255604,2025 MJ348,61231.338976,14.88,2.18,15.04,offset,False,False,False,False
170635503657287985,2025 MJ351,61228.329304,-47.42,-11.76,48.86,offset,False,False,False,False
170657494103753325,2025 MJ351,61233.307474,-47.47,-11.65,48.88,offset,False,False,False,False
170666254762246467,2025 MJ351,61235.222452,-47.45,-11.78,48.89,offset,False,True,False,False
170666261741568337,2025 MJ351,61235.24849,-47.46,-11.59,48.85,offset,False,True,False,False
170591522452930736,2025 MJ400,61218.326686,4.65,2.02,5.06,offset,False,False,False,False
170591529432252568,2025 MJ400,61218.355171,4.65,1.97,5.05,offset,False,False,False,False
170635501754646549,2025 MJ400,61228.322872,4.73,2.05,5.16,offset,False,False,False,False
170635508733968410,2025 MJ400,61228.348708,4.79,2.0,5.19,offset,False,False,False,False
170648686367866934,2025 MJ400,61231.338976,4.77,1.99,5.16,offset,False,False,False,False
170591519647465877,2025 MK348,61218.315381,20.69,5.33,21.37,link,False,False,False,False
170644229685510630,2025 MK348,61230.239946,22.29,5.78,23.03,offset,False,False,False,False
170644236664832528,2025 MK348,61230.266539,22.3,5.7,23.02,offset,False,False,False,False
170648658954944990,2025 MK348,61231.234302,22.25,5.93,23.03,offset,False,False,False,False
170657494066528685,2025 MK348,61233.307474,22.73,5.77,23.45,offset,False,False,False,False
170666254594998290,2025 MK348,61235.222008,22.96,5.91,23.71,offset,False,True,False,False
170666261574320176,2025 MK348,61235.247994,22.99,5.88,23.73,offset,False,True,False,False
170587111188070406,2025 MK352,61217.3924,4.08,4.46,6.05,offset,False,False,False,False
170604726840721479,2025 MK352,61221.354641,4.15,4.54,6.16,offset,False,False,False,False
170635522014183606,2025 MK352,61228.397427,4.36,4.72,6.43,offset,False,False,False,False
170666283474878992,2025 MK352,61235.329992,4.58,4.95,6.75,offset,False,True,False,False
170591515068858647,2025 MK401,61218.29794,84.87,22.14,87.71,offset,False,False,False,False
170635502832582795,2025 MK401,61228.326577,86.3,22.59,89.21,offset,False,False,False,False
170644243438109090,2025 MK401,61230.291299,86.61,22.62,89.51,offset,False,False,False,False
170587114866475067,2025 MK402,61217.407701,-8.13,-2.73,8.58,offset,False,False,False,False
170587115617780068,2025 MK402,61217.410541,-8.16,-2.68,8.59,offset,False,False,False,False
170635528546812037,2025 MK402,61228.421212,-8.26,-2.81,8.72,offset,False,False,False,False
170644255047942389,2025 MK402,61230.336319,-8.34,-2.73,8.78,offset,False,False,False,False
170653061853216813,2025 MK402,61232.354195,-8.28,-2.86,8.76,offset,False,False,False,False
170591508269891827,2025 ML348,61218.270142,-0.16,-0.26,0.31,offset,False,False,False,False
170591515249213542,2025 ML348,61218.298478,-0.17,-0.26,0.32,offset,False,False,False,False
170635502840971474,2025 ML348,61228.326577,0.01,-0.29,0.29,offset,False,False,False,False
170635509820293288,2025 ML348,61228.352509,-0.01,-0.18,0.18,offset,False,False,False,False
170644243427098747,2025 ML348,61230.291299,-0.01,-0.22,0.22,offset,False,False,False,False
170591523848585456,2025 ML352,61218.332011,2.02,0.8,2.18,offset,False,False,False,False
170644255158567090,2025 ML352,61230.336781,2.09,0.78,2.23,offset,False,False,False,False
170653060084793361,2025 ML352,61232.347756,2.08,0.77,2.22,offset,False,False,False,False
170591523305947294,2025 MM348,61218.329955,4.77,1.65,5.05,offset,False,False,False,False
170591530285269206,2025 MM348,61218.358361,4.83,1.75,5.14,offset,False,False,False,False
170644255269191762,2025 MM348,61230.337304,5.03,1.82,5.35,offset,False,False,False,False
170648667862597647,2025 MM348,61231.267375,4.96,1.68,5.24,offset,False,False,False,False
170591513663242705,2025 MM396,61218.292187,34.28,17.82,38.64,offset,False,False,False,False
170591519750750918,2025 MM396,61218.315926,34.23,17.87,38.61,offset,False,False,False,False
170631096806408372,2025 MM396,61227.286778,32.82,18.07,37.47,offset,False,False,False,False
170644236483953168,2025 MM396,61230.266031,32.15,18.21,36.95,offset,False,False,False,False
170441938859196527,2025 MN387,61184.225829,24.03,-0.33,24.04,offset,False,False,False,False
170450754288484456,2025 MN387,61186.193874,23.89,-0.27,23.89,offset,False,False,False,False
170507922666160345,2025 MN387,61199.165074,22.96,-0.08,22.96,offset,False,False,False,False
170525481148351132,2025 MN387,61203.222008,22.66,0.12,22.66,offset,False,False,False,False
170591522070200764,2025 MN397,61218.325011,0.74,0.35,0.82,offset,False,False,False,False
170591529049522593,2025 MN397,61218.353577,0.85,0.3,0.9,offset,False,False,False,False
170635501629865990,2025 MN397,61228.322362,1.11,0.41,1.19,offset,False,False,False,False
170635508609187846,2025 MN397,61228.348211,1.12,0.43,1.2,offset,False,False,False,False
170644242491244708,2025 MN397,61230.287847,1.18,0.43,1.25,offset,False,False,False,False
170644249470566500,2025 MN397,61230.314518,1.11,0.41,1.18,offset,False,False,False,False
170591520970768543,2025 MN398,61218.320725,-1733.32,-355.64,1769.42,link,False,False,False,False
170631095507223175,2025 MN398,61227.282051,-1737.22,-354.49,1773.01,link,False,False,False,False
170644228461821984,2025 MN398,61230.235388,-1737.99,-354.03,1773.68,link,False,False,False,False
170644235441143867,2025 MN398,61230.26205,-1737.94,-354.0,1773.62,link,False,False,False,False
170666260302397772,2025 MN398,61235.241399,-1738.59,-353.16,1774.1,link,False,True,False,False
170591515075674271,2025 MO349,61218.29794,28.34,9.38,29.85,offset,False,False,False,False
170635502853554215,2025 MO349,61228.326577,28.85,9.65,30.42,offset,False,False,False,False
170644243444924474,2025 MO349,61230.291299,28.97,9.71,30.55,offset,False,False,False,False
170591522764357764,2025 MP349,61218.327809,-4.11,-5.02,6.49,offset,False,False,False,False
170591529743679601,2025 MP349,61218.356225,-4.07,-5.03,6.47,offset,False,False,False,False
170635513134317832,2025 MP349,61228.364203,-4.7,-5.48,7.22,offset,False,False,False,False
170635521455816880,2025 MP349,61228.395548,-4.65,-5.54,7.24,offset,False,False,False,False
170635529607970842,2025 MP349,61228.424939,-4.77,-5.41,7.22,offset,False,False,False,False
170653060488495135,2025 MP349,61232.349182,-4.82,-5.53,7.34,offset,False,False,False,False
170653061204148280,2025 MP349,61232.351656,-4.96,-5.6,7.48,offset,False,False,False,False
170433140888699536,2025 MP350,61182.231707,-47.98,10.34,49.08,offset,False,False,False,False
170441931977916714,2025 MP350,61184.193557,-47.49,10.33,48.6,offset,False,False,False,False
170446338267807765,2025 MP350,61185.186184,-47.28,10.22,48.38,offset,False,False,False,False
170507921475502174,2025 MP350,61199.159877,-43.75,10.0,44.88,link,False,False,False,False
170534292336672785,2025 MP350,61205.121926,-42.12,10.02,43.3,link,False,False,False,False
170587115934974269,2025 MQ348,61217.412126,-6.13,-2.06,6.47,offset,False,False,False,False
170591530758177350,2025 MQ348,61218.360394,-6.18,-2.25,6.58,offset,False,False,False,False
170644255400263927,2025 MQ348,61230.337736,-6.52,-2.28,6.91,offset,False,False,False,False
170653059918594164,2025 MQ348,61232.347313,-6.51,-2.37,6.93,offset,False,False,False,False
170591522604450004,2025 MQ349,61218.32726,-1.68,-0.3,1.7,offset,False,False,False,False
170591529583771865,2025 MQ349,61218.35569,-1.66,-0.35,1.69,offset,False,False,False,False
170648689338482904,2025 MQ349,61231.350854,-1.64,-0.29,1.67,offset,False,False,False,False
170653052748431470,2025 MQ349,61232.319668,-1.57,-0.34,1.61,offset,False,False,False,False
170653060533059753,2025 MQ349,61232.349182,-1.64,-0.29,1.66,offset,False,False,False,False
170587115871535296,2025 MQ350,61217.411619,8.15,3.52,8.87,offset,False,False,False,False
170635528990359790,2025 MQ350,61228.42256,8.22,3.54,8.95,offset,False,False,False,False
170653060117299282,2025 MQ350,61232.347756,8.19,3.48,8.9,offset,False,False,False,False
170666286704492637,2025 MQ350,61235.34154,8.14,3.5,8.87,offset,False,True,False,False
170591526882640056,2025 MR348,61218.343763,3.76,0.43,3.79,offset,False,False,False,False
170591533861961935,2025 MR348,61218.372174,3.68,0.48,3.72,offset,False,False,False,False
170635502632829099,2025 MR348,61228.326124,3.83,0.5,3.86,offset,False,False,False,False
170635509612150922,2025 MR348,61228.352003,3.8,0.43,3.82,offset,False,False,False,False
170666261174812891,2025 MR348,61235.246501,3.97,0.44,4.0,offset,False,True,False,False
170591522697773077,2025 MR351,61218.327809,12.39,4.87,13.31,offset,False,False,False,False
170591529677094925,2025 MR351,61218.356225,12.39,4.86,13.3,offset,False,False,False,False
170635501244514345,2025 MR351,61228.320979,12.66,4.92,13.58,offset,False,False,False,False
170635508223836185,2025 MR351,61228.346784,12.66,4.94,13.59,offset,False,False,False,False
170635513094471772,2025 MR351,61228.364203,12.67,4.91,13.59,offset,False,False,False,False
170635521415970886,2025 MR351,61228.395548,12.63,4.92,13.55,offset,False,False,False,False
170648686043332977,2025 MR351,61231.337936,12.78,4.98,13.71,offset,False,False,False,False
170666288169353524,2025 MR351,61235.346671,12.87,5.03,13.82,offset,False,True,False,False
170666295148675323,2025 MR351,61235.373808,12.86,4.97,13.79,offset,False,True,False,False
170587115597332526,2025 MS350,61217.410541,-6.89,-2.47,7.32,offset,False,False,False,False
170635520570294658,2025 MS350,61228.390931,-7.26,-2.59,7.71,offset,False,False,False,False
170635528891793555,2025 MS350,61228.422126,-7.36,-2.63,7.82,offset,False,False,False,False
170644255027495044,2025 MS350,61230.336319,-7.41,-2.66,7.87,offset,False,False,False,False
170653059840999478,2025 MS350,61232.346854,-7.31,-2.67,7.78,offset,False,False,False,False
170507921299865636,2025 MS398,61199.15937,-0.11,0.04,0.12,offset,True,False,False,False
170534292461977646,2025 MS398,61205.122427,-0.21,0.09,0.23,offset,True,False,False,False
170560681571516478,2025 MS398,61211.156109,-0.09,-0.0,0.09,offset,False,False,False,False
170587115576361147,2025 MT349,61217.410541,2.79,0.85,2.92,offset,False,False,False,False
170604725193933074,2025 MT349,61221.34799,2.76,0.89,2.9,offset,False,False,False,False
170635528877113468,2025 MT349,61228.422126,2.65,0.95,2.82,offset,False,False,False,False
170644255006523591,2025 MT349,61230.336319,2.68,0.96,2.85,offset,False,False,False,False
170441932297732169,2025 MT351,61184.194575,-26.66,2.58,26.79,link,False,False,False,False
170446338241593563,2025 MT351,61185.186184,-26.57,2.45,26.68,link,False,False,False,False
170507921455579600,2025 MT351,61199.159877,-24.81,2.08,24.9,offset,False,False,False,False
170525463066182063,2025 MT351,61203.066247,-24.33,1.94,24.4,offset,False,False,False,False
170534292304691479,2025 MT351,61205.121926,-24.0,1.9,24.08,offset,False,False,False,False
170591513729303728,2025 MU395,61218.292717,-4.17,-1.62,4.48,offset,False,False,False,False
170631098003882804,2025 MU395,61227.291071,-4.96,-1.71,5.25,offset,False,False,False,False
170666265133711428,2025 MU395,61235.259846,-5.69,-1.81,5.97,offset,False,True,False,False
170591523862216739,2025 MV348,61218.332011,-1.36,0.36,1.41,offset,False,False,False,False
170635528801615995,2025 MV348,61228.422126,-1.24,0.29,1.28,offset,False,False,False,False
170653060080599144,2025 MV348,61232.347756,-1.46,0.51,1.55,offset,False,False,False,False
170587115564826649,2025 MV349,61217.410541,1.99,2.75,3.4,offset,False,False,False,False
170635528843558960,2025 MV349,61228.422126,2.3,2.99,3.77,offset,False,False,False,False
170653060138270776,2025 MV349,61232.347756,2.49,3.16,4.02,offset,False,False,False,False
170591514691371406,2025 MV350,61218.296368,-26.43,-6.78,27.29,offset,False,False,False,False
170635503105212641,2025 MV350,61228.327532,-26.77,-6.88,27.64,offset,False,False,False,False
170635510084534485,2025 MV350,61228.353428,-26.8,-6.86,27.67,offset,False,False,False,False
170666254523171121,2025 MV350,61235.221538,-27.03,-6.91,27.9,offset,False,True,False,False
170666261502492752,2025 MV350,61235.247516,-27.03,-6.96,27.91,offset,False,True,False,False
170591520819773959,2025 MV399,61218.320155,-0.16,0.06,0.17,offset,False,False,False,False
170631096139514115,2025 MV399,61227.284428,-0.08,0.16,0.18,offset,False,False,False,False
170644228571398750,2025 MV399,61230.235984,-0.05,0.11,0.12,offset,False,False,False,False
170644235550720585,2025 MV399,61230.262523,-0.13,0.02,0.13,offset,False,False,False,False
170666260527841867,2025 MV399,61235.242431,-0.1,-0.02,0.1,offset,False,True,False,False
170587105543585845,2025 MW348,61217.368076,-10.79,0.49,10.8,offset,False,False,False,False
170587105862352987,2025 MW348,61217.369877,-10.83,0.46,10.84,offset,False,False,False,False
170587111314948132,2025 MW348,61217.39295,-10.77,0.6,10.78,offset,False,False,False,False
170587111633715266,2025 MW348,61217.394616,-10.76,0.55,10.77,offset,False,False,False,False
170604733388030110,2025 MW348,61221.381206,-10.35,1.15,10.41,offset,False,False,False,False
170604740367351971,2025 MW348,61221.411031,-10.42,1.03,10.47,offset,False,False,False,False
170635513815367686,2025 MW348,61228.3667,-9.16,2.2,9.42,offset,False,False,False,False
170635522136866822,2025 MW348,61228.397879,-9.26,2.12,9.5,offset,False,False,False,False
170653054978228347,2025 MW348,61232.328254,-8.43,2.75,8.87,offset,False,False,False,False
170653062762856593,2025 MW348,61232.357666,-8.43,2.74,8.86,offset,False,False,False,False
170666283586027674,2025 MW348,61235.330584,-7.72,3.24,8.38,offset,False,True,False,False
170666290565349516,2025 MW348,61235.356633,-7.77,3.36,8.47,offset,False,True,False,False
170587112771944547,2025 MW349,61217.399027,-3.2,-1.09,3.38,offset,False,False,False,False
170604719685763158,2025 MW349,61221.325976,-3.38,-1.12,3.56,offset,False,False,False,False
170653056357629982,2025 MW349,61232.333193,-3.42,-1.25,3.64,offset,False,False,False,False
170653064142258218,2025 MW349,61232.362687,-3.46,-1.23,3.67,offset,False,False,False,False
170591507887686740,2025 MW351,61218.268622,45.33,13.55,47.31,offset,False,False,False,False
170591514867007983,2025 MW351,61218.296887,45.35,13.59,47.34,offset,False,False,False,False
170591527206650074,2025 MW351,61218.344819,45.39,13.61,47.39,offset,False,False,False,False
170591534185971863,2025 MW351,61218.373214,45.4,13.55,47.38,offset,False,False,False,False
170635502529544527,2025 MW351,61228.325675,46.27,13.86,48.3,offset,False,False,False,False
170635509508866366,2025 MW351,61228.351566,46.21,13.81,48.23,offset,False,False,False,False
170666254225899691,2025 MW351,61235.220608,46.92,13.97,48.95,offset,False,True,False,False
170666261205221640,2025 MW351,61235.246501,46.86,14.0,48.91,offset,False,True,False,False
170591519823102182,2025 MW394,61218.315926,-86.77,-15.95,88.22,link,False,False,False,False
170631096888197166,2025 MW394,61227.286778,-89.47,-16.34,90.95,offset,False,False,False,False
170635503438136091,2025 MW394,61228.328867,-89.87,-16.31,91.34,offset,False,False,False,False
170644236579898306,2025 MW394,61230.266539,-90.46,-16.45,91.95,offset,False,False,False,False
170666264613093668,2025 MW394,61235.257998,-92.12,-16.72,93.62,link,False,True,False,False
170644228416209381,2025 MX349,61230.235388,90.75,16.66,92.27,offset,False,False,False,False
170661891934781991,2025 MX349,61234.274342,90.46,16.57,91.96,offset,False,True,False,False
170666260255737738,2025 MX349,61235.241399,90.41,16.51,91.91,offset,False,True,False,False
170591507327222840,2025 MX350,61218.266584,7.48,2.84,8.0,offset,False,False,False,False
170591514306544261,2025 MX350,61218.2948,7.48,2.7,7.95,offset,False,False,False,False
170631096458805503,2025 MX350,61227.285355,7.44,2.82,7.95,offset,False,False,False,False
170631103438127341,2025 MX350,61227.331799,7.42,2.8,7.93,offset,False,False,False,False
170635503755329774,2025 MX350,61228.329738,7.4,2.77,7.9,offset,False,False,False,False
170635510734651617,2025 MX350,61228.355649,7.37,2.78,7.88,offset,False,False,False,False
170666254631174522,2025 MX350,61235.222008,7.25,2.75,7.76,offset,False,True,False,False
170666261610496606,2025 MX350,61235.247994,7.32,2.77,7.82,offset,False,True,False,False
170441938402017349,2025 MX397,61184.224343,85.79,-9.6,86.32,link,False,False,False,False
170450753983350427,2025 MX397,61186.192882,85.4,-9.6,85.93,link,False,False,False,False
170494719973917037,2025 MX397,61196.178223,83.14,-9.68,83.7,link,False,False,False,False
170525481329232058,2025 MX397,61203.222648,81.43,-9.72,82.0,link,False,False,False,False
170560701213967131,2025 MX397,61211.244283,79.15,-9.98,79.78,link,False,False,False,False
170591513724060553,2025 MX399,61218.292717,-67.36,-10.88,68.24,offset,False,False,False,False
170631095943955108,2025 MX399,61227.283495,-68.0,-10.88,68.87,offset,False,False,False,False
170666265146819483,2025 MX399,61235.259846,-68.35,-10.98,69.23,offset,False,True,False,False
170587116116377638,2025 MY350,61217.412677,0.41,-0.15,0.44,offset,False,False,False,False
170591523195322521,2025 MY350,61218.329444,0.45,-0.15,0.47,offset,False,False,False,False
170635529073197196,2025 MY350,61228.423039,0.52,-0.14,0.54,offset,False,False,False,False
170644255407079577,2025 MY350,61230.337736,0.45,-0.13,0.47,offset,False,False,False,False
170657489185931282,2025 MY350,61233.290917,0.47,-0.18,0.5,offset,False,False,False,False
170587105506361676,2025 MY395,61217.368076,1.54,0.78,1.73,offset,False,False,False,False
170587111277723894,2025 MY395,61217.39295,1.52,0.77,1.71,offset,False,False,False,False
170635513801212040,2025 MY395,61228.3667,1.67,0.78,1.84,offset,False,False,False,False
170635519308333259,2025 MY395,61228.386812,1.8,0.93,2.03,offset,False,False,False,False
170635522122711154,2025 MY395,61228.397879,1.86,0.98,2.11,offset,False,False,False,False
170635527629832413,2025 MY395,61228.417907,1.83,1.01,2.09,offset,False,False,False,False
170653054769561633,2025 MY395,61232.327273,1.97,0.95,2.19,offset,False,False,False,False
170653062554189853,2025 MY395,61232.35665,2.13,0.92,2.32,offset,False,False,False,False
170450754789704092,2025 MZ351,61186.195853,8.69,-2.62,9.07,offset,False,False,False,False
170503521730298219,2025 MZ351,61198.239288,7.83,-2.67,8.27,offset,False,False,False,False
170507921761239504,2025 MZ351,61199.160984,7.67,-2.62,8.1,offset,False,False,False,False
170525486278508796,2025 MZ351,61203.245745,7.36,-2.63,7.82,offset,False,False,False,False
170591520434422135,2025 NA189,61218.318591,10.2,1.34,10.28,offset,False,False,False,False
170591527413744032,2025 NA189,61218.347323,10.27,1.18,10.34,offset,False,False,False,False
170635502367015184,2025 NA189,61228.325206,10.13,1.15,10.19,offset,False,False,False,False
170635503895839346,2025 NA189,61228.330224,10.16,1.07,10.21,offset,False,False,False,False
170635510875161281,2025 NA189,61228.356157,10.12,1.23,10.2,offset,False,False,False,False
170644245925331475,2025 NA189,61230.299852,10.16,1.2,10.23,offset,False,False,False,False
170591521510260782,2025 NA190,61218.322822,2.27,2.11,3.1,offset,False,False,False,False
170591528489582642,2025 NA190,61218.351481,2.27,2.09,3.08,offset,False,False,False,False
170635504958571040,2025 NA190,61228.333937,2.82,2.32,3.65,offset,False,False,False,False
170635511937892723,2025 NA190,61228.359814,2.77,2.34,3.62,offset,False,False,False,False
170644242228052552,2025 NA190,61230.286777,2.87,2.36,3.72,offset,False,False,False,False
170591544864145554,2025 NA194,61218.417033,64.46,36.86,74.25,offset,False,False,False,False
170644257695596667,2025 NA194,61230.345876,65.43,37.37,75.35,offset,False,False,False,False
170666285063471240,2025 NA194,61235.335945,65.55,37.6,75.57,offset,False,True,False,False
170587112389214305,2025 NA549,61217.397315,-0.64,-5.62,5.65,offset,False,False,False,False
170604732967551722,2025 NA549,61221.379524,-0.73,-5.79,5.84,offset,False,False,False,False
170635526933054758,2025 NA549,61228.415608,-1.05,-6.25,6.34,offset,False,False,False,False
170653063496860744,2025 NA549,61232.360171,-1.22,-6.53,6.64,offset,False,False,False,False
170591521951187014,2025 NB191,61218.324431,-27.83,-6.93,28.68,offset,False,False,False,False
170591528930508876,2025 NB191,61218.353085,-27.81,-6.85,28.65,offset,False,False,False,False
170635504271229261,2025 NB191,61228.331563,-28.32,-7.05,29.18,offset,False,False,False,False
170635511250551045,2025 NB191,61228.35753,-28.4,-6.95,29.24,offset,False,False,False,False
170644246049063501,2025 NB191,61230.300319,-28.41,-7.03,29.27,offset,False,False,False,False
170644253028385181,2025 NB191,61230.327246,-28.56,-7.07,29.42,offset,False,False,False,False
170591538067275947,2025 NB192,61218.389184,-0.08,-0.03,0.08,offset,False,False,False,False
170591545449251091,2025 NB192,61218.419107,-0.05,-0.08,0.1,offset,False,False,False,False
170604731796291667,2025 NB192,61221.374548,-0.12,-0.08,0.15,offset,False,False,False,False
170604738775613526,2025 NB192,61221.404409,-0.2,-0.11,0.23,offset,False,False,False,False
170644268828328054,2025 NB192,61230.386355,-0.03,-0.01,0.04,offset,False,False,False,False
170644268978274405,2025 NB192,61230.386831,-0.11,-0.0,0.11,offset,False,False,False,False
170644271915335786,2025 NB192,61230.398895,-0.12,-0.13,0.17,offset,False,False,False,False
170644272065282155,2025 NB192,61230.399331,-0.09,-0.05,0.11,offset,False,False,False,False
171141199270772760,2025 NB192,61343.061655,-1.12,-0.5,1.23,offset,False,True,False,True
171141200165208187,2025 NB192,61343.065512,-1.11,-0.54,1.23,offset,False,True,False,True
171171972903338055,2025 NB192,61350.046644,-1.24,-0.53,1.35,offset,False,True,False,True
171189565424926805,2025 NB192,61354.020281,-1.27,-0.35,1.32,offset,False,True,False,True
171198363549040687,2025 NB192,61356.018013,-1.31,-0.55,1.42,offset,False,True,False,True
171198363665956938,2025 NB192,61356.018475,-1.14,-0.73,1.35,offset,False,True,False,True
171198364602335234,2025 NB192,61356.021574,-1.2,-0.38,1.26,offset,False,True,False,True
171198364826730571,2025 NB192,61356.02243,-1.24,-0.59,1.37,offset,False,True,False,True
171198364982968321,2025 NB192,61356.022856,-1.31,-0.44,1.38,offset,False,True,False,True
171198365226238018,2025 NB192,61356.023735,-1.31,-0.34,1.35,offset,False,True,False,True
171198365880025127,2025 NB192,61356.025884,-1.48,-0.47,1.56,offset,False,True,False,True
171202760368717921,2025 NB192,61357.017659,-1.24,-0.51,1.34,offset,False,True,False,True
171202760502935576,2025 NB192,61357.018096,-1.24,-0.58,1.37,offset,False,True,False,True
171202760615133269,2025 NB192,61357.018604,-1.19,-0.58,1.33,offset,False,True,False,True
171202760746205323,2025 NB192,61357.01905,-1.26,-0.54,1.37,offset,False,True,False,True
171202760883568665,2025 NB192,61357.019472,-1.24,-0.56,1.36,offset,False,True,False,True
171202761014640736,2025 NB192,61357.019927,-1.2,-0.5,1.29,offset,False,True,False,True
171202761126838424,2025 NB192,61357.02036,-1.24,-0.61,1.38,offset,False,True,False,True
171202761283076104,2025 NB192,61357.020791,-1.3,-0.57,1.42,offset,False,True,False,True
171202761395273785,2025 NB192,61357.021242,-1.21,-0.57,1.34,offset,False,True,False,True
171202761663709194,2025 NB192,61357.022209,-1.27,-0.57,1.39,offset,False,True,False,True
170631096166777326,2025 NB193,61227.284428,-24.09,-3.55,24.35,offset,False,False,False,False
170644228827775729,2025 NB193,61230.237041,-23.85,-3.45,24.1,offset,False,False,False,False
170644235807097697,2025 NB193,61230.263533,-23.79,-3.41,24.04,offset,False,False,False,False
170666260453393022,2025 NB193,61235.241961,-23.39,-3.28,23.62,offset,False,True,False,False
170591526884737103,2025 NB54,61218.343763,-38.26,-21.13,43.71,offset,False,False,False,False
170591533864058982,2025 NB54,61218.372174,-38.28,-21.14,43.73,offset,False,False,False,False
170635509612675095,2025 NB54,61228.352003,-39.18,-22.02,44.94,offset,False,False,False,False
170666254190248483,2025 NB54,61235.220608,-39.87,-22.6,45.84,offset,False,True,False,False
170666261395013709,2025 NB54,61235.246968,-39.9,-22.62,45.87,offset,False,True,False,False
170591542925328651,2025 NB550,61218.408916,15.36,6.06,16.51,offset,False,False,False,False
170635526551896161,2025 NB550,61228.414172,15.51,6.04,16.64,offset,False,False,False,False
170657513611985040,2025 NB550,61233.384293,15.52,5.9,16.6,offset,False,False,False,False
170666285370179692,2025 NB550,61235.336929,15.53,6.04,16.67,offset,False,True,False,False
170591521774502346,2025 NB558,61218.323899,1.48,1.19,1.9,offset,False,False,False,False
170591528753824153,2025 NB558,61218.352544,1.55,1.12,1.91,offset,False,False,False,False
170635504390242367,2025 NB558,61228.332065,1.72,1.27,2.14,offset,False,False,False,False
170635511369564220,2025 NB558,61228.357975,1.68,1.27,2.11,offset,False,False,False,False
170648686869610691,2025 NB558,61231.3409,1.78,1.16,2.13,offset,False,False,False,False
171141199475245191,2025 NB560,61343.062554,-10.33,-4.21,11.15,offset,False,True,False,False
171189564879667201,2025 NB560,61354.018464,-10.02,-4.27,10.89,offset,False,True,False,True
171193971465781315,2025 NB560,61355.081011,-10.0,-4.2,10.85,offset,False,True,False,True
170591520726450680,2025 NC189,61218.319675,-37.99,-8.17,38.86,offset,False,False,False,False
170591527705772939,2025 NC189,61218.348382,-38.01,-8.12,38.87,offset,False,False,False,False
170631095655071895,2025 NC189,61227.282518,-37.86,-8.09,38.72,offset,False,False,False,False
170635504137011231,2025 NC189,61228.331131,-37.8,-8.02,38.64,offset,False,False,False,False
170635511116333084,2025 NC189,61228.357088,-37.8,-8.05,38.65,offset,False,False,False,False
170644235680743922,2025 NC189,61230.263066,-37.82,-8.0,38.65,offset,False,False,False,False
170591507958988849,2025 NC190,61218.269116,111.36,30.04,115.34,offset,False,False,False,False
170591514938310677,2025 NC190,61218.297419,111.32,30.27,115.36,offset,False,False,False,False
170635502958936138,2025 NC190,61228.327029,112.22,30.24,116.23,offset,False,False,False,False
170666261304836399,2025 NC190,61235.246968,112.82,30.32,116.82,offset,False,True,False,False
170587115076714613,2025 NC192,61217.408236,-10.83,-4.13,11.59,offset,False,False,False,False
170604725753349413,2025 NC192,61221.350204,-10.88,-4.14,11.64,offset,False,False,False,False
170653056291569861,2025 NC192,61232.333193,-11.27,-4.14,12.01,offset,False,False,False,False
170587115737841801,2025 NC193,61217.411059,25.67,10.69,27.81,offset,False,False,False,False
170635527779778674,2025 NC193,61228.418376,26.33,11.09,28.57,offset,False,False,False,False
170653054285119567,2025 NC193,61232.325805,26.58,10.9,28.73,offset,False,False,False,False
170653062069747815,2025 NC193,61232.355155,26.76,10.95,28.91,offset,False,False,False,False
170666286293450788,2025 NC193,61235.340153,26.88,11.23,29.13,offset,False,True,False,False
170587112454750489,2025 ND192,61217.397864,28.74,11.34,30.9,offset,False,False,False,False
170604719571468461,2025 ND192,61221.325439,29.06,11.33,31.19,offset,False,False,False,False
170653063590707314,2025 ND192,61232.360711,30.11,11.91,32.38,offset,False,False,False,False
170587115407016082,2025 ND497,61217.409843,6.73,2.67,7.24,offset,False,False,False,False
170635528677883975,2025 ND497,61228.421652,7.06,2.75,7.58,offset,False,False,False,False
170653053955866706,2025 ND497,61232.324331,7.14,2.82,7.68,offset,False,False,False,False
170591520704954516,2025 ND551,61218.319675,92.12,22.41,94.8,offset,False,False,False,False
170591527684276436,2025 ND551,61218.348382,92.36,22.38,95.03,offset,False,False,False,False
170635504132292860,2025 ND551,61228.331131,92.97,22.42,95.64,offset,False,False,False,False
170635511111614715,2025 ND551,61228.357088,92.91,22.43,95.57,offset,False,False,False,False
170644235704336860,2025 ND551,61230.263066,93.16,22.38,95.81,offset,False,False,False,False
170591520551862351,2025 ND552,61218.319123,-69.62,-17.85,71.87,offset,False,False,False,False
170591521950138866,2025 ND552,61218.324431,-69.62,-17.8,71.86,offset,False,False,False,False
170591527531184208,2025 ND552,61218.347875,-69.62,-17.88,71.88,offset,False,False,False,False
170591528929460698,2025 ND552,61218.353085,-69.71,-17.88,71.97,offset,False,False,False,False
170635504270180780,2025 ND552,61228.331563,-69.92,-17.9,72.17,offset,False,False,False,False
170644246048014875,2025 ND552,61230.300319,-69.84,-17.86,72.09,offset,False,False,False,False
170644253027336612,2025 ND552,61230.327246,-69.86,-17.95,72.13,offset,False,False,False,False
170604727227646082,2025 ND560,61221.356379,-42.67,-18.78,46.62,offset,False,False,False,False
170635525631246418,2025 ND560,61228.410366,-41.88,-17.57,45.42,offset,False,False,False,False
170657513722085485,2025 ND560,61233.384747,-41.05,-16.6,44.28,offset,False,False,False,False
170666285545291934,2025 ND560,61235.337364,-40.65,-16.23,43.77,link,False,True,False,False
170591519614959725,2025 NE189,61218.315381,-113.27,-35.64,118.75,link,False,False,False,False
170631096885576780,2025 NE189,61227.286778,-119.1,-37.27,124.79,link,False,False,False,False
170635503451242775,2025 NE189,61228.328867,-119.8,-37.49,125.53,link,False,False,False,False
170644236599296404,2025 NE189,61230.266539,-121.15,-37.89,126.94,link,False,False,False,False
170648658919817361,2025 NE189,61231.234302,-121.81,-38.09,127.62,link,False,False,False,False
170666264619909808,2025 NE189,61235.257998,-124.78,-38.98,130.72,link,False,True,False,False
170591527033110959,2025 NE19,61218.344265,0.0,0.04,0.04,offset,False,False,False,False
170591534012432626,2025 NE19,61218.372665,0.02,0.09,0.09,offset,False,False,False,False
170635502156251380,2025 NE19,61228.324283,0.05,0.02,0.05,offset,False,False,False,False
170635509135573256,2025 NE19,61228.350112,0.03,0.05,0.06,offset,False,False,False,False
170644242690998309,2025 NE19,61230.288368,0.04,0.05,0.06,offset,False,False,False,False
170644249670320161,2025 NE19,61230.315,0.02,0.06,0.06,offset,False,False,False,False
171141193155477771,2025 NE192,61343.039784,-2.69,-1.09,2.9,offset,False,True,False,True
171141200134799443,2025 NE192,61343.065512,-2.67,-1.27,2.96,offset,False,True,False,True
171171972931125303,2025 NE192,61350.046644,-2.65,-1.15,2.88,offset,False,True,False,True
171198365013901391,2025 NE192,61356.022856,-2.74,-1.42,3.08,offset,False,True,False,True
171198365907812372,2025 NE192,61356.025884,-2.72,-1.41,3.06,offset,False,True,False,True
171202760647639081,2025 NE192,61357.018604,-2.7,-1.26,2.98,offset,False,True,False,True
171202760778711145,2025 NE192,61357.01905,-2.6,-1.26,2.89,offset,False,True,False,True
171202761047146545,2025 NE192,61357.019927,-2.67,-1.27,2.96,offset,False,True,False,True
171202761159344222,2025 NE192,61357.02036,-2.71,-1.28,3.0,offset,False,True,False,True
171202761295134848,2025 NE192,61357.020791,-2.68,-1.27,2.97,offset,False,True,False,True
171202761427779612,2025 NE192,61357.021242,-2.65,-1.28,2.94,offset,False,True,False,True
171202761539977312,2025 NE192,61357.021692,-2.66,-1.21,2.92,offset,False,True,False,True
171202761694642342,2025 NE192,61357.022209,-2.67,-1.24,2.94,offset,False,True,False,True
171202761808412708,2025 NE192,61357.022659,-2.69,-1.28,2.98,offset,False,True,False,True
171202761939484759,2025 NE192,61357.023081,-2.7,-1.35,3.02,offset,False,True,False,True
171202762075275394,2025 NE192,61357.023524,-2.7,-1.3,3.0,offset,False,True,False,True
171202762207920151,2025 NE192,61357.023979,-2.63,-1.25,2.91,offset,False,True,False,True
171141200176742430,2025 NE194,61343.065512,-1.08,-0.43,1.16,offset,False,True,False,True
171171973439160331,2025 NE194,61350.048432,-1.08,-0.37,1.15,offset,False,True,False,True
171193989174132839,2025 NE194,61355.163047,-1.11,-0.42,1.19,offset,False,True,False,True
171198364874440773,2025 NE194,61356.02243,-1.07,-0.46,1.16,offset,False,True,False,True
171198365142876192,2025 NE194,61356.023275,-1.11,-0.49,1.21,offset,False,True,False,True
171198365273948222,2025 NE194,61356.023735,-0.91,-0.35,0.98,offset,False,True,False,True
171198365654581329,2025 NE194,61356.025036,-1.06,-0.21,1.08,offset,False,True,False,True
171198365810819075,2025 NE194,61356.025464,-1.53,-0.3,1.56,offset,False,True,False,True
171198365923016745,2025 NE194,61356.025884,-1.35,-0.48,1.44,offset,False,True,False,True
171198366035214413,2025 NE194,61356.02635,-0.94,-0.66,1.15,offset,False,True,False,True
171198366191452171,2025 NE194,61356.026777,-1.08,-0.45,1.17,offset,False,True,False,True
171198366434721884,2025 NE194,61356.027653,-1.02,-0.39,1.09,offset,False,True,False,True
171198366572085264,2025 NE194,61356.028091,-1.26,-0.44,1.33,offset,False,True,False,True
171198366703157288,2025 NE194,61356.028511,-1.09,-0.29,1.12,offset,False,True,False,True
171198366820073565,2025 NE194,61356.028949,-0.92,-0.4,1.01,offset,False,True,False,True
171198367088508979,2025 NE194,61356.029798,-1.08,-0.26,1.11,offset,False,True,False,True
171198367356944401,2025 NE194,61356.030655,-1.01,-0.41,1.09,offset,False,True,False,True
171202761174548617,2025 NE194,61357.02036,-1.14,-0.39,1.2,offset,False,True,False,True
171202761442983997,2025 NE194,61357.021242,-1.19,-0.33,1.23,offset,False,True,False,True
171202761555181682,2025 NE194,61357.021692,-1.17,-0.35,1.22,offset,False,True,False,True
171202761711419393,2025 NE194,61357.022209,-1.16,-0.41,1.23,offset,False,True,False,True
171202761823617088,2025 NE194,61357.022659,-1.14,-0.37,1.2,offset,False,True,False,True
171202761954689145,2025 NE194,61357.023081,-1.22,-0.36,1.27,offset,False,True,False,True
171202762223124522,2025 NE194,61357.023979,-1.16,-0.43,1.24,offset,False,True,False,True
171202762335322232,2025 NE194,61357.024397,-1.08,-0.41,1.16,offset,False,True,False,True
171202762471112869,2025 NE194,61357.024826,-1.26,-0.38,1.31,offset,False,True,False,True
171202762603757596,2025 NE194,61357.025273,-1.18,-0.33,1.23,offset,False,True,False,True
171202762870620305,2025 NE194,61357.026137,-1.13,-0.38,1.19,offset,False,True,False,True
170587116274188628,2025 NE550,61217.413214,-12.87,-5.59,14.03,offset,False,False,False,False
170635529230483529,2025 NE550,61228.42351,-13.49,-5.79,14.68,offset,False,False,False,False
170653060373676037,2025 NE550,61232.348675,-13.66,-5.86,14.87,offset,False,False,False,False
170666287252373725,2025 NE550,61235.343398,-13.75,-6.06,15.03,offset,False,True,False,False
170591520599048381,2025 NF189,61218.319123,11.66,2.61,11.94,offset,False,False,False,False
170591527578370255,2025 NF189,61218.347875,11.63,2.71,11.95,offset,False,False,False,False
170635503857041481,2025 NF189,61228.330224,11.59,2.63,11.89,offset,False,False,False,False
170635510836363321,2025 NF189,61228.356157,11.49,2.48,11.76,offset,False,False,False,False
170644252843311678,2025 NF189,61230.326765,11.58,2.59,11.86,offset,False,False,False,False
170591522629091414,2025 NF191,61218.32726,-50.12,-17.5,53.09,offset,False,False,False,False
170591529608413279,2025 NF191,61218.35569,-50.04,-17.63,53.06,offset,False,False,False,False
170635501993721912,2025 NF191,61228.323819,-51.01,-17.85,54.05,offset,False,False,False,False
170635508973043744,2025 NF191,61228.349629,-51.08,-17.81,54.09,offset,False,False,False,False
170648686186987789,2025 NF191,61231.338487,-51.28,-17.96,54.34,offset,False,False,False,False
170591542344941604,2025 NF192,61218.406892,-7.7,-0.89,7.76,offset,False,False,False,False
170644256920174851,2025 NF192,61230.342999,-7.85,-0.72,7.88,offset,False,False,False,False
170657513201991715,2025 NF192,61233.382926,-7.78,-0.78,7.82,offset,False,False,False,False
170591514788888887,2025 NF193,61218.296887,-32.06,-9.56,33.46,offset,False,False,False,False
170635503096824161,2025 NF193,61228.327532,-31.97,-9.6,33.38,offset,False,False,False,False
170635510076146045,2025 NF193,61228.353428,-31.93,-9.56,33.33,offset,False,False,False,False
170666261040595027,2025 NF193,61235.244472,-31.87,-9.58,33.28,offset,False,True,False,False
170591521162658343,2025 NF47,61218.321229,-142.36,-29.44,145.37,link,False,False,False,False
170631095523999880,2025 NF47,61227.282051,-142.47,-29.15,145.42,link,False,False,False,False
170644228539941345,2025 NF47,61230.235984,-142.43,-29.06,145.37,link,False,False,False,False
170644235519263225,2025 NF47,61230.262523,-142.38,-29.03,145.31,link,False,False,False,False
170666260516307230,2025 NF47,61235.242431,-142.27,-28.88,145.17,link,False,True,False,False
170591521940177690,2025 NF558,61218.324431,-23.55,-6.51,24.43,offset,False,False,False,False
170635504285908998,2025 NF558,61228.331563,-23.53,-6.6,24.44,offset,False,False,False,False
170635511265230852,2025 NF558,61228.35753,-23.65,-6.46,24.51,offset,False,False,False,False
170644242359124113,2025 NF558,61230.287331,-23.59,-6.55,24.48,offset,False,False,False,False
170644249338445941,2025 NF558,61230.314044,-23.58,-6.48,24.45,offset,False,False,False,False
170591542716137643,2025 NF560,61218.408416,-7.15,-5.88,9.26,offset,False,False,False,False
170604733039378473,2025 NF560,61221.379524,-7.2,-5.95,9.34,offset,False,False,False,False
170657513598353480,2025 NF560,61233.384293,-7.29,-6.06,9.49,offset,False,False,False,False
170666285329809559,2025 NF560,61235.336929,-7.21,-6.24,9.54,offset,False,True,False,False
170591522239021471,2025 NG193,61218.325556,-7.57,-2.53,7.99,offset,False,False,False,False
170591529218343296,2025 NG193,61218.354112,-7.58,-2.43,7.96,offset,False,False,False,False
170635501558038966,2025 NG193,61228.322362,-7.39,-2.35,7.76,offset,False,False,False,False
170635508537360705,2025 NG193,61228.348211,-7.42,-2.36,7.79,offset,False,False,False,False
170644242392154159,2025 NG193,61230.287331,-7.37,-2.41,7.76,offset,False,False,False,False
170648686739587281,2025 NG193,61231.340448,-7.36,-2.36,7.72,offset,False,False,False,False
170587112666562666,2025 NH192,61217.398371,1.87,1.4,2.34,offset,False,False,False,False
170591542232744045,2025 NH192,61218.406376,1.8,1.42,2.3,offset,False,False,False,False
170644256885047316,2025 NH192,61230.342999,1.89,1.39,2.34,offset,False,False,False,False
170657513152184387,2025 NH192,61233.382926,1.9,1.47,2.4,offset,False,False,False,False
170591514173899159,2025 NH193,61218.294279,-391.45,-115.57,408.16,link,False,False,False,False
170631096321966176,2025 NH193,61227.284892,-399.23,-118.15,416.34,link,False,False,False,False
170644228689363458,2025 NH193,61230.236495,-401.82,-119.05,419.09,link,False,False,False,False
170644235668685293,2025 NH193,61230.263066,-401.82,-119.05,419.09,link,False,False,False,False
170666260633223259,2025 NH193,61235.243001,-406.34,-120.47,423.82,link,False,True,False,False
170591522369044505,2025 NH551,61218.326142,-32.29,-11.21,34.18,offset,False,False,False,False
170635501713227853,2025 NH551,61228.322872,-32.98,-11.44,34.91,offset,False,False,False,False
170635508692549712,2025 NH551,61228.348708,-32.97,-11.43,34.89,offset,False,False,False,False
170644242526372041,2025 NH551,61230.287847,-33.16,-11.43,35.08,offset,False,False,False,False
170648686496842048,2025 NH551,61231.33947,-33.15,-11.5,35.09,offset,False,False,False,False
171141205428011049,2025 NJ192,61343.083187,10.56,1.51,10.67,offset,False,True,False,True
171198371528179842,2025 NJ192,61356.048572,11.08,1.65,11.2,offset,False,True,False,True
171211555925917830,2025 NJ192,61359.014171,11.17,1.83,11.32,offset,False,True,False,True
170587109560156585,2025 NJ194,61217.384493,44.09,19.56,48.23,offset,False,False,False,False
170587115331518611,2025 NJ194,61217.409332,44.06,19.65,48.24,offset,False,False,False,False
170604726133457059,2025 NJ194,61221.351788,44.61,19.96,48.87,offset,False,False,False,False
170635527923957852,2025 NJ194,61228.418823,45.63,20.33,49.95,offset,False,False,False,False
170591520747946379,2025 NJ551,61218.319675,19.25,4.87,19.86,offset,False,False,False,False
170591527727268314,2025 NJ551,61218.348382,19.15,4.89,19.77,offset,False,False,False,False
170635504184197488,2025 NJ551,61228.331131,19.82,4.98,20.43,offset,False,False,False,False
170635510984737313,2025 NJ551,61228.356622,19.91,5.07,20.54,offset,False,False,False,False
170644235690181175,2025 NJ551,61230.263066,19.98,5.09,20.62,offset,False,False,False,False
170591526895223081,2025 NJ552,61218.343763,-57.13,-17.56,59.77,offset,False,False,False,False
170635502664810523,2025 NJ552,61228.326124,-57.17,-17.53,59.79,offset,False,False,False,False
170666254240579667,2025 NJ552,61235.220608,-57.12,-17.56,59.76,offset,False,True,False,False
170666261219901508,2025 NJ552,61235.246501,-57.22,-17.62,59.87,offset,False,True,False,False
170591544762957833,2025 NJ561,61218.416525,-49.61,-39.39,63.34,offset,False,False,False,False
170604727913938983,2025 NJ561,61221.359213,-49.82,-39.35,63.48,offset,False,False,False,False
170666285138968615,2025 NJ561,61235.335945,-50.29,-39.64,64.04,offset,False,True,False,False
170587114895310981,2025 NK190,61217.407701,16.88,6.81,18.2,offset,False,False,False,False
170644255537627344,2025 NK190,61230.338322,17.43,7.13,18.83,offset,False,False,False,False
170653051903279125,2025 NK190,61232.316679,17.55,7.05,18.91,offset,False,False,False,False
170653059687907359,2025 NK190,61232.3464,17.59,7.2,19.01,offset,False,False,False,False
170591520576504286,2025 NK551,61218.319123,53.83,11.22,54.99,offset,False,False,False,False
170635503838167085,2025 NK551,61228.330224,55.13,11.38,56.3,offset,False,False,False,False
170644235718492401,2025 NK551,61230.263066,55.33,11.3,56.47,offset,False,False,False,False
170644245841445204,2025 NK551,61230.299852,55.45,11.29,56.59,offset,False,False,False,False
170587115707957384,2025 NL189,61217.411059,10.52,4.07,11.28,offset,False,False,False,False
170604725994520655,2025 NL189,61221.351218,10.46,4.07,11.23,offset,False,False,False,False
170653053936468083,2025 NL189,61232.324331,10.54,4.02,11.28,offset,False,False,False,False
170666286615363649,2025 NL189,61235.341072,10.67,4.09,11.43,offset,False,True,False,False
170587109954420826,2025 NL190,61217.386077,2.44,1.67,2.96,offset,False,False,False,False
170587115725783119,2025 NL190,61217.411059,2.57,1.65,3.06,offset,False,False,False,False
170604726012346484,2025 NL190,61221.351218,2.61,1.75,3.14,offset,False,False,False,False
170635527743602817,2025 NL190,61228.418376,2.74,1.9,3.34,offset,False,False,False,False
170653054440308844,2025 NL190,61232.32625,2.95,1.93,3.52,offset,False,False,False,False
170653062224937146,2025 NL190,61232.355607,2.8,1.75,3.3,offset,False,False,False,False
170666286617460914,2025 NL190,61235.341072,2.9,1.88,3.46,offset,False,True,False,False
170587109388189801,2025 NL191,61217.38391,6.1,5.37,8.13,offset,False,False,False,False
170587115159552113,2025 NL191,61217.408734,6.09,5.4,8.14,offset,False,False,False,False
170604718803910753,2025 NL191,61221.320634,6.22,5.56,8.34,offset,False,False,False,False
170604719522709539,2025 NL191,61221.325439,6.25,5.5,8.32,offset,False,False,False,False
170604725783232585,2025 NL191,61221.350204,6.22,5.61,8.38,offset,False,False,False,False
170635519625003011,2025 NL191,61228.387733,6.66,5.8,8.83,offset,False,False,False,False
170635527946502147,2025 NL191,61228.418823,6.61,5.86,8.84,offset,False,False,False,False
170653056064028775,2025 NL191,61232.332229,6.85,6.05,9.14,offset,False,False,False,False
170653063848657026,2025 NL191,61232.361716,6.91,6.14,9.24,offset,False,False,False,False
170666286164476073,2025 NL191,61235.339678,7.12,6.19,9.44,offset,False,True,False,False
170666293143797932,2025 NL191,61235.366813,7.09,6.19,9.41,offset,False,True,False,False
170587106703835184,2025 NL192,61217.373138,7.32,7.01,10.13,offset,False,False,False,False
170587112475197471,2025 NL192,61217.397864,7.26,6.93,10.03,offset,False,False,False,False
170635518788239383,2025 NL192,61228.384983,7.53,7.34,10.51,offset,False,False,False,False
170635527109738518,2025 NL192,61228.416054,7.6,7.34,10.57,offset,False,False,False,False
170653055801884711,2025 NL192,61232.331223,7.69,7.41,10.68,offset,False,False,False,False
170653063586512956,2025 NL192,61232.360711,7.82,7.57,10.88,offset,False,False,False,False
170666285888176142,2025 NL192,61235.338763,7.96,7.83,11.17,offset,False,True,False,False
170604725879177364,2025 NL546,61221.350733,-7.08,-2.47,7.5,offset,False,False,False,False
170635527760380074,2025 NL546,61228.418376,-7.11,-2.48,7.53,offset,False,False,False,False
170635528704098472,2025 NL546,61228.421652,-7.12,-2.46,7.53,offset,False,False,False,False
170653054289313904,2025 NL546,61232.325805,-7.07,-2.48,7.5,offset,False,False,False,False
170653062073942147,2025 NL546,61232.355155,-7.18,-2.4,7.57,offset,False,False,False,False
170666286293975136,2025 NL546,61235.340153,-7.21,-2.48,7.63,offset,False,True,False,False
170587112246607914,2025 NL549,61217.396799,12.44,5.68,13.68,offset,False,False,False,False
170604719586148520,2025 NL549,61221.325439,12.68,5.88,13.98,offset,False,False,False,False
170653055778291798,2025 NL549,61232.331223,12.92,5.88,14.19,offset,False,False,False,False
170666285866680540,2025 NL549,61235.338763,13.11,5.99,14.41,offset,False,True,False,False
170591521278525459,2025 NL552,61218.321754,-1789.69,-427.05,1839.93,link,False,False,False,False
170631095366189103,2025 NL552,61227.281595,-1794.43,-425.52,1844.2,link,False,False,False,False
170631102345510997,2025 NL552,61227.328056,-1794.61,-425.48,1844.36,link,False,False,False,False
170635504666542182,2025 NL552,61228.332978,-1794.87,-425.39,1844.59,link,False,False,False,False
170635511645864059,2025 NL552,61228.358897,-1794.85,-425.29,1844.55,link,False,False,False,False
170644246277653327,2025 NL552,61230.30134,-1795.47,-424.93,1845.07,link,False,False,False,False
170587114987061312,2025 NM190,61217.408236,-3.42,-0.17,3.42,offset,False,False,False,False
170604718387626155,2025 NM190,61221.31906,-3.52,-0.14,3.52,offset,False,False,False,False
170604725366947929,2025 NM190,61221.3485,-3.49,-0.19,3.49,offset,False,False,False,False
170635520075890997,2025 NM190,61228.389578,-3.43,-0.15,3.43,offset,False,False,False,False
170635528397389968,2025 NM190,61228.420732,-3.43,-0.09,3.44,offset,False,False,False,False
170653054155096169,2025 NM190,61232.325318,-3.58,-0.1,3.58,offset,False,False,False,False
170591521379189009,2025 NM191,61218.32226,13.81,2.72,14.08,offset,False,False,False,False
170635504558539098,2025 NM191,61228.332522,13.73,2.64,13.98,offset,False,False,False,False
170635511537860933,2025 NM191,61228.358443,13.74,2.65,13.99,offset,False,False,False,False
170644242307219601,2025 NM191,61230.286777,13.7,2.61,13.94,offset,False,False,False,False
170644245973565559,2025 NM191,61230.300319,13.73,2.58,13.97,offset,False,False,False,False
170644249286541425,2025 NM191,61230.31354,13.73,2.61,13.98,offset,False,False,False,False
170644252952887407,2025 NM191,61230.327246,13.71,2.59,13.96,offset,False,False,False,False
170587109419123017,2025 NM192,61217.38391,3.39,1.03,3.54,offset,False,False,False,False
170587115190486045,2025 NM192,61217.408734,3.41,0.95,3.54,offset,False,False,False,False
170604712572747990,2025 NM192,61221.295912,3.42,1.0,3.56,offset,False,False,False,False
170635519052480760,2025 NM192,61228.385896,3.55,0.94,3.67,offset,False,False,False,False
170635527373979938,2025 NM192,61228.416981,3.61,1.17,3.79,offset,False,False,False,False
170653056108593163,2025 NM192,61232.332229,3.53,1.25,3.75,offset,False,False,False,False
170653063893221389,2025 NM192,61232.361716,3.71,0.96,3.83,offset,False,False,False,False
170604732883664972,2025 NM548,61221.378983,2.23,-7.61,7.93,offset,False,False,False,False
170635526538788926,2025 NM548,61228.414172,3.0,-7.39,7.98,offset,False,False,False,False
170657513688531066,2025 NM548,61233.384747,3.78,-7.15,8.09,offset,False,False,False,False
170666285486571671,2025 NM548,61235.337364,4.07,-7.06,8.15,offset,False,True,False,False
170635500947243405,2025 NM549,61228.319961,-48.64,-24.71,54.56,offset,False,False,False,False
170648685838336086,2025 NM549,61231.336942,-49.04,-25.0,55.05,offset,False,False,False,False
170666288414720403,2025 NM549,61235.347652,-49.45,-25.17,55.49,offset,False,True,False,False
170666295394042158,2025 NM549,61235.374691,-49.56,-25.33,55.66,offset,False,True,False,False
170644242398970213,2025 NM551,61230.287331,17.85,3.72,18.23,offset,False,False,False,False
170644249378291986,2025 NM551,61230.314044,17.86,3.79,18.26,offset,False,False,False,False
170648686790443129,2025 NM551,61231.340448,18.02,3.77,18.41,offset,False,False,False,False
170666260988166361,2025 NM551,61235.243935,18.17,3.88,18.58,offset,False,True,False,False
170587115012751608,2025 NN190,61217.408236,6.24,0.97,6.31,offset,False,False,False,False
170635528439857262,2025 NN190,61228.420732,6.46,0.9,6.52,offset,False,False,False,False
170653061977997335,2025 NN190,61232.354653,6.36,0.93,6.43,offset,False,False,False,False
170591542497509528,2025 NN191,61218.40739,16.46,2.52,16.65,offset,False,False,False,False
170604720632627270,2025 NN191,61221.329776,16.58,2.62,16.79,offset,False,False,False,False
170644257184940190,2025 NN191,61230.343953,17.31,2.52,17.49,offset,False,False,False,False
170653063757955120,2025 NN191,61232.361177,17.4,2.57,17.59,offset,False,False,False,False
170591520602718573,2025 NN50,61218.319123,-24.98,-6.82,25.9,offset,False,False,False,False
170591527582040375,2025 NN50,61218.347875,-24.95,-6.85,25.87,offset,False,False,False,False
170635504029007886,2025 NN50,61228.330679,-25.14,-6.99,26.09,offset,False,False,False,False
170635511008329739,2025 NN50,61228.356622,-25.2,-6.89,26.12,offset,False,False,False,False
170644235694899633,2025 NN50,61230.263066,-25.19,-6.92,26.12,offset,False,False,False,False
170591542987718921,2025 NN548,61218.409472,2.5,6.83,7.28,link,False,False,False,False
170604732691775578,2025 NN548,61221.378453,2.82,7.28,7.81,link,False,False,False,False
170657513744105484,2025 NN548,61233.384747,5.27,9.44,10.81,link,False,False,False,False
170666285518028966,2025 NN548,61235.337364,5.83,9.8,11.4,link,False,True,False,False
170635527735738517,2025 NO192,61228.418376,12.78,3.89,13.35,offset,False,False,False,False
170635529020244029,2025 NO192,61228.42256,12.88,3.85,13.44,offset,False,False,False,False
170653053942759490,2025 NO192,61232.324331,12.95,3.98,13.54,offset,False,False,False,False
170653061727387709,2025 NO192,61232.353664,13.03,4.05,13.64,offset,False,False,False,False
170666286284538143,2025 NO192,61235.340153,13.03,3.87,13.59,offset,False,True,False,False
170591539955236868,2025 NO193,61218.396326,-2.74,-1.16,2.98,offset,False,False,False,False
170604738200469617,2025 NO193,61221.402273,-2.73,-1.11,2.95,offset,False,False,False,False
170644268272582733,2025 NO193,61230.384501,-2.89,-1.15,3.11,offset,False,False,False,False
171141198065434656,2025 NO193,61343.055841,-3.01,-1.27,3.26,offset,False,True,False,True
171189569050902563,2025 NO193,61354.034037,-3.01,-1.27,3.27,offset,False,True,False,True
171198378412081180,2025 NO193,61356.074337,-3.02,-1.26,3.27,offset,False,True,False,True
171211559104151565,2025 NO193,61359.027218,-3.05,-1.35,3.33,offset,False,True,False,True
170591527130103932,2025 NO497,61218.344819,-67.64,-19.41,70.37,offset,False,False,False,False
170635501643497725,2025 NO497,61228.322362,-68.68,-19.73,71.46,offset,False,False,False,False
170635508622819566,2025 NO497,61228.348211,-68.52,-19.74,71.31,offset,False,False,False,False
170644242532139096,2025 NO497,61230.287847,-68.91,-19.62,71.65,offset,False,False,False,False
170591514827161656,2025 NO558,61218.296887,-85.7,-23.07,88.75,offset,False,False,False,False
170635502511718534,2025 NO558,61228.325675,-85.65,-22.84,88.65,offset,False,False,False,False
170666261085159600,2025 NO558,61235.244472,-85.5,-22.67,88.45,offset,False,True,False,False
170587115819106363,2025 NP189,61217.411619,1.81,0.11,1.82,offset,False,False,False,False
170635520835584307,2025 NP189,61228.391857,1.58,0.27,1.6,offset,False,False,False,False
170635529157083351,2025 NP189,61228.423039,1.52,0.03,1.52,offset,False,False,False,False
170666286676705424,2025 NP189,61235.34154,1.57,0.04,1.57,offset,False,True,False,False
170591522772222168,2025 NP548,61218.327809,-6.43,-2.67,6.96,offset,False,False,False,False
170635513163677890,2025 NP548,61228.364203,-6.75,-2.69,7.27,offset,False,False,False,False
170635521485176981,2025 NP548,61228.395548,-6.78,-2.7,7.3,offset,False,False,False,False
170644242948948536,2025 NP548,61230.289389,-6.85,-2.72,7.37,offset,False,False,False,False
170644249928270090,2025 NP548,61230.316037,-6.83,-2.76,7.37,offset,False,False,False,False
170653060516282464,2025 NP548,61232.349182,-6.89,-2.64,7.38,offset,False,False,False,False
170591522326577190,2025 NQ191,61218.326142,18.53,6.11,19.51,offset,False,False,False,False
170591529305899044,2025 NQ191,61218.354614,18.54,6.13,19.52,offset,False,False,False,False
170635501593165923,2025 NQ191,61228.322362,18.87,6.21,19.86,offset,False,False,False,False
170635508572487780,2025 NQ191,61228.348211,18.95,6.23,19.95,offset,False,False,False,False
170648686477443427,2025 NQ191,61231.33947,19.02,6.2,20.01,offset,False,False,False,False
170644255148081281,2025 NQ192,61230.336781,-15.84,-5.72,16.84,offset,False,False,False,False
170653059987800223,2025 NQ192,61232.347313,-15.86,-5.71,16.85,offset,False,False,False,False
170657489581244485,2025 NQ192,61233.292324,-15.92,-5.76,16.93,offset,False,False,False,False
170635527243956685,2025 NQ193,61228.416509,-8.26,-3.2,8.86,offset,False,False,False,False
170635528078099503,2025 NQ193,61228.419344,-8.41,-3.18,8.99,offset,False,False,False,False
170644257120979877,2025 NQ193,61230.343953,-8.52,-3.32,9.14,offset,False,False,False,False
170653063708148028,2025 NQ193,61232.361177,-8.56,-3.14,9.11,offset,False,False,False,False
170657513138552849,2025 NQ193,61233.382926,-8.52,-3.27,9.12,offset,False,False,False,False
170591521099219896,2025 NQ551,61218.321229,-41.53,-9.11,42.52,offset,False,False,False,False
170631095454794304,2025 NQ551,61227.282051,-40.66,-8.94,41.63,offset,False,False,False,False
170644246290235529,2025 NQ551,61230.30134,-40.28,-8.78,41.22,offset,False,False,False,False
170644253269557312,2025 NQ551,61230.328232,-40.3,-8.8,41.25,offset,False,False,False,False
170587112721612990,2025 NR189,61217.399027,-18.37,-6.58,19.52,offset,False,False,False,False
170587115083006130,2025 NR189,61217.408236,-18.44,-6.59,19.59,offset,False,False,False,False
170604719659548837,2025 NR189,61221.325976,-18.59,-6.68,19.75,offset,False,False,False,False
170604725651112054,2025 NR189,61221.349677,-18.64,-6.66,19.79,offset,False,False,False,False
170635528153071817,2025 NR189,61228.419815,-18.92,-6.77,20.1,offset,False,False,False,False
170653056312541216,2025 NR189,61232.333193,-19.17,-6.91,20.37,offset,False,False,False,False
170653064097169458,2025 NR189,61232.362687,-19.1,-6.85,20.29,offset,False,False,False,False
170587115297964228,2025 NR190,61217.409332,-9.64,-2.87,10.06,offset,False,False,False,False
170604726107766963,2025 NR190,61221.351788,-9.77,-2.86,10.18,offset,False,False,False,False
170635527873626142,2025 NR190,61228.418823,-9.99,-2.96,10.42,offset,False,False,False,False
170653054323392543,2025 NR190,61232.325805,-10.17,-2.99,10.6,offset,False,False,False,False
170653062108020773,2025 NR190,61232.355155,-10.16,-2.92,10.57,offset,False,False,False,False
170666286342209710,2025 NR190,61235.340153,-10.27,-3.02,10.71,offset,False,True,False,False
170591528106328500,2025 NR549,61218.349939,126.28,30.02,129.8,link,False,False,False,False
170631095612604463,2025 NR549,61227.282518,125.09,29.81,128.6,link,False,False,False,False
170644228609147072,2025 NR549,61230.235984,124.64,29.67,128.12,link,False,False,False,False
170644235588468921,2025 NR549,61230.262523,124.66,29.69,128.15,link,False,False,False,False
170666260570833411,2025 NR549,61235.242431,123.78,29.54,127.25,link,False,True,False,False
170587115737317485,2025 NS191,61217.411059,3.67,0.23,3.68,offset,False,False,False,False
170653054279352395,2025 NS191,61232.325805,4.41,0.51,4.44,offset,False,False,False,False
170653062063980654,2025 NS191,61232.355155,4.14,0.36,4.16,offset,False,False,False,False
170666286292402364,2025 NS191,61235.340153,4.39,0.49,4.42,offset,False,True,False,False
170591537516773630,2025 NS192,61218.386967,12.31,5.34,13.42,offset,False,False,False,False
170591544898748553,2025 NS192,61218.417033,12.3,5.25,13.38,offset,False,False,False,False
170604732050571308,2025 NS192,61221.375677,12.37,5.13,13.39,offset,False,False,False,False
170604739029893166,2025 NS192,61221.405494,12.44,5.2,13.48,offset,False,False,False,False
170644257849213037,2025 NS192,61230.34632,12.7,5.24,13.74,offset,False,False,False,False
170591520586989685,2025 NS88,61218.319123,98.56,27.27,102.27,offset,False,False,False,False
170591521974780528,2025 NS88,61218.324431,98.61,27.32,102.32,offset,False,False,False,False
170591527566311507,2025 NS88,61218.347875,98.65,27.34,102.37,offset,False,False,False,False
170591528954102320,2025 NS88,61218.353085,98.51,27.35,102.24,offset,False,False,False,False
170635504295870769,2025 NS88,61228.331563,99.8,27.53,103.53,offset,False,False,False,False
170635511275192590,2025 NS88,61228.35753,99.75,27.59,103.5,offset,False,False,False,False
170644245858746770,2025 NS88,61230.299852,99.97,27.51,103.69,offset,False,False,False,False
170644252838068590,2025 NS88,61230.326765,99.99,27.55,103.71,offset,False,False,False,False
170666260726022473,2025 NS88,61235.243001,100.55,27.66,104.29,offset,False,True,False,False
170587112725282894,2025 NT190,61217.399027,-6.25,-3.97,7.4,offset,False,False,False,False
170635528158314566,2025 NT190,61228.419815,-6.58,-4.26,7.84,offset,False,False,False,False
170653056338231352,2025 NT190,61232.333193,-6.82,-4.49,8.16,offset,False,False,False,False
170653064122859602,2025 NT190,61232.362687,-6.77,-4.27,8.0,offset,False,False,False,False
171141205410709527,2025 NT561,61343.083187,14.15,10.47,17.6,offset,False,True,False,False
171198371533422618,2025 NT561,61356.048572,15.17,11.21,18.86,offset,False,True,False,True
171211555988308025,2025 NT561,61359.014692,15.27,11.32,19.01,offset,False,True,False,True
170591545168756881,2025 NU189,61218.418063,-10.35,-4.88,11.44,offset,False,False,False,False
170604732295413777,2025 NU189,61221.376744,-10.36,-4.91,11.47,offset,False,False,False,False
170644257065402371,2025 NU189,61230.343507,-10.48,-4.97,11.6,offset,False,False,False,False
170657513324675171,2025 NU189,61233.383374,-10.48,-5.06,11.64,offset,False,False,False,False
170591545183961168,2025 NU192,61218.418063,18.68,8.03,20.33,offset,False,False,False,False
170604732313763874,2025 NU192,61221.376744,18.79,8.04,20.44,offset,False,False,False,False
170644257937817658,2025 NU192,61230.346836,19.21,8.24,20.91,offset,False,False,False,False
170587110857244843,2025 NU548,61217.391257,18.09,7.65,19.64,offset,False,False,False,False
170653061270734039,2025 NU548,61232.352184,18.86,7.92,20.45,offset,False,False,False,False
170653076643381394,2025 NU548,61232.413172,18.88,7.94,20.48,offset,False,False,False,False
170666286958250313,2025 NU548,61235.34249,19.12,8.1,20.76,offset,False,True,False,False
170587111026589929,2025 NU551,61217.391826,10.76,2.92,11.15,offset,False,False,False,False
170604726678716456,2025 NU551,61221.354009,10.9,3.14,11.34,offset,False,False,False,False
170635529379905588,2025 NU551,61228.423975,11.47,3.37,11.96,offset,False,False,False,False
170666283076419688,2025 NU551,61235.328487,12.04,3.36,12.5,offset,False,True,False,False
170587112245559441,2025 NV190,61217.396799,-3.34,0.37,3.36,offset,False,False,False,False
170604712607351046,2025 NV190,61221.295912,-3.45,0.39,3.47,offset,False,False,False,False
170604719586672682,2025 NV190,61221.325439,-3.43,0.38,3.45,offset,False,False,False,False
170635519061393759,2025 NV190,61228.385896,-3.72,0.43,3.75,offset,False,False,False,False
170635527382892709,2025 NV190,61228.416981,-3.73,0.37,3.75,offset,False,False,False,False
170653055779340362,2025 NV190,61232.331223,-3.68,0.31,3.69,offset,False,False,False,False
170653063563968643,2025 NV190,61232.360711,-3.85,0.41,3.87,offset,False,False,False,False
170666285865107603,2025 NV190,61235.338763,-3.93,0.48,3.96,offset,False,True,False,False
170666292844429447,2025 NV190,61235.365867,-3.94,0.39,3.96,offset,False,True,False,False
170591520597475486,2025 NV191,61218.319123,31.33,7.49,32.21,offset,False,False,False,False
170591527576797372,2025 NV191,61218.347875,31.26,7.49,32.15,offset,False,False,False,False
170635503840788783,2025 NV191,61228.330224,30.52,7.15,31.35,offset,False,False,False,False
170635510820110693,2025 NV191,61228.356157,30.47,7.19,31.3,offset,False,False,False,False
170644245860319336,2025 NV191,61230.299852,30.27,7.08,31.08,offset,False,False,False,False
170644252839641182,2025 NV191,61230.326765,30.19,7.03,31.0,offset,False,False,False,False
170666260702953953,2025 NV191,61235.243001,29.67,6.97,30.48,offset,False,True,False,False
170591513779634440,2025 NV546,61218.292717,61.62,7.4,62.07,offset,False,False,False,False
170631098048971071,2025 NV546,61227.291071,61.01,6.95,61.4,offset,False,False,False,False
170644237444972815,2025 NV546,61230.269508,60.67,6.89,61.06,offset,False,False,False,False
170666265141052074,2025 NV546,61235.259846,60.27,6.75,60.65,offset,False,True,False,False
170591521370276020,2025 NV549,61218.32226,45.46,10.96,46.76,offset,False,False,False,False
170591528831418404,2025 NV549,61218.352544,45.5,10.94,46.8,offset,False,False,False,False
170644246008168661,2025 NV549,61230.300319,45.32,10.81,46.59,offset,False,False,False,False
170644252987490492,2025 NV549,61230.327246,45.36,10.61,46.58,offset,False,False,False,False
170648686927806538,2025 NV549,61231.3409,45.28,10.72,46.54,offset,False,False,False,False
170631095997431908,2025 NV551,61227.283943,21.07,4.87,21.63,offset,False,False,False,False
170644235310596563,2025 NV551,61230.261508,21.04,4.88,21.6,offset,False,False,False,False
170666265383272678,2025 NV551,61235.260815,20.75,4.89,21.32,offset,False,True,False,False
170591529345745039,2025 NW188,61218.354614,-3.93,-0.95,4.04,offset,False,False,False,False
170635501712179279,2025 NW188,61228.322872,-3.93,-0.82,4.02,offset,False,False,False,False
170635508691501120,2025 NW188,61228.348708,-3.84,-0.89,3.95,offset,False,False,False,False
170644242547868130,2025 NW188,61230.287847,-3.89,-0.86,3.99,offset,False,False,False,False
170648686353711508,2025 NW188,61231.338976,-3.9,-0.85,4.0,offset,False,False,False,False
170591542513762530,2025 NW191,61218.40739,-8.36,-4.11,9.32,offset,False,False,False,False
170591545121571076,2025 NW191,61218.418063,-8.37,-4.14,9.34,offset,False,False,False,False
170604720659365928,2025 NW191,61221.329776,-8.47,-4.05,9.39,offset,False,False,False,False
170604732464234556,2025 NW191,61221.377309,-8.43,-4.15,9.4,offset,False,False,False,False
170644257273020528,2025 NW191,61230.344412,-8.78,-4.28,9.77,offset,False,False,False,False
170591547666989169,2025 NW192,61218.427778,3.68,0.99,3.81,offset,False,False,False,False
170604720957685781,2025 NW192,61221.330843,3.5,0.96,3.63,offset,False,False,False,False
170644258212020263,2025 NW192,61230.347762,3.85,1.05,3.99,offset,False,False,False,False
171141186212855872,2025 NW192,61343.014743,6.8,2.12,7.12,offset,False,True,False,True
171198371783508102,2025 NW192,61356.04947,7.25,2.31,7.61,offset,False,True,False,True
171211555793272848,2025 NW192,61359.013714,7.41,2.29,7.75,offset,False,True,False,True
170587106202615845,2025 NW550,61217.370989,10.96,10.51,15.19,offset,False,False,False,False
170604740107829275,2025 NW550,61221.40994,11.3,10.82,15.64,offset,False,False,False,False
170635518539202764,2025 NW550,61228.384025,12.24,11.68,16.92,offset,False,False,False,False
170666293050474603,2025 NW550,61235.366335,13.35,12.36,18.19,link,False,True,False,False
170591527174668337,2025 NX188,61218.344819,-13.91,-4.23,14.54,offset,False,False,False,False
170591534153990206,2025 NX188,61218.373214,-13.85,-4.21,14.47,offset,False,False,False,False
170635502268448890,2025 NX188,61228.324749,-13.94,-4.25,14.57,offset,False,False,False,False
170635509247770882,2025 NX188,61228.350597,-13.82,-4.24,14.46,offset,False,False,False,False
170666254274658439,2025 NX188,61235.220608,-13.88,-4.19,14.5,offset,False,True,False,False
170666261253980315,2025 NX188,61235.246501,-13.86,-4.19,14.47,offset,False,True,False,False
170587112310571168,2025 NX190,61217.397315,-16.99,-7.35,18.51,offset,False,False,False,False
170604726423388272,2025 NX190,61221.352799,-17.18,-7.34,18.69,offset,False,False,False,False
170653063580221520,2025 NX190,61232.360711,-17.71,-7.58,19.26,offset,False,False,False,False
170666285906002018,2025 NX190,61235.338763,-17.97,-7.71,19.56,offset,False,True,False,False
170591538164793551,2025 NX192,61218.389709,-0.07,4.37,4.37,offset,False,False,False,False
170591545442435248,2025 NX192,61218.419107,-0.12,4.41,4.41,offset,False,False,False,False
170591545546768682,2025 NX192,61218.419606,-0.12,4.41,4.41,offset,False,False,False,False
170604728138858589,2025 NX192,61221.360284,-0.17,4.52,4.52,offset,False,False,False,False
170644272060563470,2025 NX192,61230.399331,-0.22,4.93,4.93,offset,False,False,False,False
171141199998484654,2025 NX192,61343.064994,12.25,13.43,18.18,offset,False,True,False,True
171189565247193150,2025 NX192,61354.019843,13.42,14.14,19.49,offset,False,True,False,True
171198363657043970,2025 NX192,61356.018475,13.52,14.24,19.64,link,False,True,False,True
171198364437184513,2025 NX192,61356.021148,13.32,14.23,19.49,offset,False,True,False,True
171198364572975142,2025 NX192,61356.021574,13.45,13.93,19.37,offset,False,True,False,True
171198364704047157,2025 NX192,61356.022005,13.58,14.05,19.54,offset,False,True,False,True
171198364817817604,2025 NX192,61356.02243,13.36,13.97,19.33,offset,False,True,False,True
171198365084680266,2025 NX192,61356.023275,13.5,14.02,19.47,offset,False,True,False,True
171198365217325058,2025 NX192,61356.023735,13.41,14.18,19.52,offset,False,True,False,True
171198374493028363,2025 NX192,61356.058692,13.48,13.99,19.43,offset,False,True,False,True
171202760492449865,2025 NX192,61357.018096,13.58,14.12,19.59,offset,False,True,False,True
170591521170522927,2025 NX546,61218.321229,705.29,151.24,721.32,link,False,False,False,False
170631095621517849,2025 NX546,61227.282518,709.38,150.73,725.22,link,False,False,False,False
170644228572447479,2025 NX546,61230.235984,710.46,150.5,726.23,link,False,False,False,False
170644235551769268,2025 NX546,61230.262523,710.44,150.46,726.19,link,False,False,False,False
170666260547764839,2025 NX546,61235.242431,712.0,149.99,727.62,link,False,True,False,False
170587111154515990,2025 NX548,61217.3924,-28.35,-24.8,37.67,link,False,False,False,False
170635522027290691,2025 NX548,61228.397427,-29.67,-26.43,39.74,offset,False,False,False,False
170653062487605396,2025 NX548,61232.35665,-30.14,-27.07,40.52,offset,False,False,False,False
170666283247337756,2025 NX548,61235.328967,-30.8,-27.42,41.23,offset,False,True,False,False
170591514284524183,2025 NX550,61218.2948,-75.19,-15.73,76.81,offset,False,False,False,False
170631096436785538,2025 NX550,61227.285355,-75.89,-15.89,77.53,offset,False,False,False,False
170635503733309903,2025 NX550,61228.329738,-75.93,-15.75,77.54,offset,False,False,False,False
171141199220965482,2025 NX561,61343.061655,2.39,0.77,2.51,offset,False,True,False,False
171198363271168114,2025 NX561,61356.017161,2.61,0.92,2.77,offset,False,True,False,True
171202760732049564,2025 NX561,61357.01905,2.58,0.88,2.73,offset,False,True,False,True
170591520467452119,2025 NY189,61218.318591,26.55,-4.59,26.94,offset,False,False,False,False
170591527446774003,2025 NY189,61218.347323,26.54,-4.57,26.93,offset,False,False,False,False
170635503905800805,2025 NY189,61228.330224,28.04,-4.79,28.44,offset,False,False,False,False
170635510885122591,2025 NY189,61228.356157,27.96,-4.81,28.37,offset,False,False,False,False
170644245917466951,2025 NY189,61230.299852,28.26,-4.8,28.67,offset,False,False,False,False
170644252896788747,2025 NY189,61230.326765,28.27,-4.85,28.69,offset,False,False,False,False
170587112398651516,2025 NY190,61217.397315,-1.35,-0.89,1.62,offset,False,False,False,False
170591542629105855,2025 NY190,61218.407872,-1.44,-0.85,1.67,offset,False,False,False,False
170604733001629834,2025 NY190,61221.379524,-1.48,-0.88,1.72,offset,False,False,False,False
170635526945636515,2025 NY190,61228.415608,-1.47,-0.82,1.69,offset,False,False,False,False
170657506575515672,2025 NY190,61233.359238,-1.43,-0.8,1.64,offset,False,False,False,False
170666285763395635,2025 NY190,61235.338307,-1.45,-0.89,1.7,offset,False,True,False,False
170591542508519696,2025 NY191,61218.40739,18.25,3.42,18.57,offset,False,False,False,False
170653063767392385,2025 NY191,61232.361177,19.25,3.78,19.61,offset,False,False,False,False
170657513191505961,2025 NY191,61233.382926,19.42,3.4,19.72,offset,False,False,False,False
170587112094040066,2025 NZ190,61217.396243,7.0,3.41,7.79,offset,False,False,False,False
170604726147088390,2025 NZ190,61221.351788,7.09,3.4,7.86,offset,False,False,False,False
170635527480934463,2025 NZ190,61228.417445,7.19,3.43,7.96,offset,False,False,False,False
170653055513002036,2025 NZ190,61232.330285,7.2,3.6,8.05,offset,False,False,False,False
170653063297630309,2025 NZ190,61232.359717,7.29,3.57,8.12,offset,False,False,False,False
170666286149795983,2025 NZ190,61235.339678,7.29,3.44,8.06,offset,False,True,False,False
170591542904881167,2025 NZ549,61218.408916,-5.65,-7.11,9.08,offset,False,False,False,False
170604733009494089,2025 NZ549,61221.379524,-5.68,-7.26,9.22,offset,False,False,False,False
170635526526730305,2025 NZ549,61228.414172,-5.93,-7.54,9.59,offset,False,False,False,False
170657513694298188,2025 NZ549,61233.384747,-6.1,-7.75,9.86,offset,False,False,False,False
170666285823164630,2025 NZ549,61235.338307,-6.21,-7.88,10.04,offset,False,True,False,False
170591514702905662,2025 OA142,61218.296368,-9.01,-2.85,9.45,offset,False,False,False,False
170635502900740311,2025 OA142,61228.327029,-9.0,-2.89,9.46,offset,False,False,False,False
170666254487519831,2025 OA142,61235.221538,-8.91,-2.88,9.36,offset,False,True,False,False
170666261466841483,2025 OA142,61235.247516,-8.94,-2.86,9.39,offset,False,True,False,False
170591542458187916,2025 OA344,61218.40739,16.73,0.89,16.75,offset,False,False,False,False
170644257157677252,2025 OA344,61230.343953,17.55,0.72,17.57,offset,False,False,False,False
170653055937151024,2025 OA344,61232.33168,17.49,0.61,17.5,offset,False,False,False,False
170653063721779305,2025 OA344,61232.361177,17.65,0.68,17.66,offset,False,False,False,False
170591507686359868,2025 OA345,61218.268081,7.79,2.28,8.12,offset,False,False,False,False
170591514665681235,2025 OA345,61218.296368,7.74,2.34,8.09,offset,False,False,False,False
170635510059893284,2025 OA345,61228.353428,7.67,2.28,8.0,offset,False,False,False,False
170666261504589943,2025 OA345,61235.247516,7.59,2.26,7.91,offset,False,True,False,False
170591523279733012,2025 OA697,61218.329955,-89.58,-31.31,94.9,offset,False,False,False,False
170591530259054913,2025 OA697,61218.358361,-89.53,-31.22,94.82,offset,False,False,False,False
170644243049611686,2025 OA697,61230.289864,-90.85,-31.72,96.23,offset,False,False,False,False
170648660878557306,2025 OA697,61231.240964,-90.92,-31.51,96.22,offset,False,False,False,False
170591547419525338,2025 OB160,61218.426754,1.45,-0.35,1.5,offset,False,False,False,False
170604731928936576,2025 OB160,61221.375144,1.42,-0.35,1.46,offset,False,False,False,False
170644258076229825,2025 OB160,61230.347303,1.44,-0.42,1.5,offset,False,False,False,False
171141198695628904,2025 OB160,61343.058198,-2.66,-2.71,3.8,offset,False,True,False,True
171189565117169734,2025 OB160,61354.019355,-2.98,-2.79,4.08,offset,False,True,False,True
171189568204177506,2025 OB160,61354.031272,-3.0,-2.88,4.16,offset,False,True,False,True
171198371646144630,2025 OB160,61356.04902,-3.0,-2.85,4.14,offset,False,True,False,True
171198374142804072,2025 OB160,61356.057167,-3.01,-2.86,4.15,offset,False,True,False,True
170591541939142730,2025 OB343,61218.405374,-10.55,-4.0,11.28,offset,False,False,False,False
170604721061494796,2025 OB343,61221.331369,-10.63,-3.94,11.34,offset,False,False,False,False
170657513044705445,2025 OB343,61233.382463,-10.71,-4.1,11.47,offset,False,False,False,False
170591542439313650,2025 OE343,61218.40739,40.16,17.21,43.69,link,False,False,False,False
170635527240286363,2025 OE343,61228.416509,41.69,17.89,45.37,offset,False,False,False,False
170644257131462860,2025 OE343,61230.343953,41.89,18.06,45.62,offset,False,False,False,False
170653063699759147,2025 OE343,61232.361177,42.43,18.31,46.21,offset,False,False,False,False
170587114761093272,2025 OE697,61217.407186,-24.48,-7.91,25.73,offset,False,False,False,False
170604724915011728,2025 OE697,61221.346901,-24.57,-8.07,25.86,offset,False,False,False,False
170644254998659159,2025 OE697,61230.336319,-25.01,-8.15,26.3,offset,False,False,False,False
170591520472694872,2025 OF345,61218.318591,5.33,1.27,5.48,offset,False,False,False,False
170591527452016717,2025 OF345,61218.347323,5.38,1.24,5.52,offset,False,False,False,False
170635503911043286,2025 OF345,61228.330224,5.37,1.24,5.51,offset,False,False,False,False
170635510890365148,2025 OF345,61228.356157,5.35,1.26,5.49,offset,False,False,False,False
170644245917991445,2025 OF345,61230.299852,5.35,1.25,5.5,offset,False,False,False,False
170666260834550004,2025 OF345,61235.243472,5.35,1.23,5.49,offset,False,True,False,False
171141197106512007,2025 OG343,61343.052719,-3.31,-1.62,3.68,offset,False,True,False,True
171141204085833878,2025 OG343,61343.07867,-3.29,-1.69,3.7,offset,False,True,False,True
171189568776699973,2025 OG343,61354.033132,-3.42,-1.7,3.83,offset,False,True,False,True
171193980847390758,2025 OG343,61355.124853,-3.32,-1.62,3.69,offset,False,True,False,True
171193989034672158,2025 OG343,61355.162463,-3.39,-1.58,3.74,offset,False,True,False,True
171198368829145180,2025 OG343,61356.03905,-3.12,-1.61,3.51,offset,False,True,False,True
170591547400126543,2025 OH343,61218.426754,-4.08,-2.06,4.57,offset,False,False,False,False
170604730835271711,2025 OH343,61221.370867,-4.11,-1.9,4.52,offset,False,False,False,False
170604731904819231,2025 OH343,61221.375144,-4.23,-2.0,4.68,offset,False,False,False,False
170644258069938187,2025 OH343,61230.347303,-4.14,-2.07,4.63,offset,False,False,False,False
171141198695104577,2025 OH343,61343.058198,-3.81,-2.0,4.3,offset,False,True,False,True
171189568198934664,2025 OH343,61354.031272,-3.9,-1.96,4.37,offset,False,True,False,True
171198374140706913,2025 OH343,61356.057167,-3.79,-1.98,4.28,offset,False,True,False,True
170591507860422878,2025 OJ342,61218.268622,-59.45,-15.72,61.49,offset,False,False,False,False
170591514839744618,2025 OJ342,61218.296887,-59.41,-15.72,61.46,offset,False,False,False,False
170635502443561249,2025 OJ342,61228.325206,-59.4,-15.53,61.4,offset,False,False,False,False
170666261125005342,2025 OJ342,61235.244472,-59.22,-15.37,61.18,offset,False,True,False,False
170591542883385422,2025 OJ344,61218.408916,2.39,1.34,2.75,offset,False,False,False,False
170604732987998310,2025 OJ344,61221.379524,2.4,1.35,2.76,offset,False,False,False,False
170635526959267877,2025 OJ344,61228.415608,2.55,1.38,2.9,offset,False,False,False,False
170657513564799052,2025 OJ344,61233.384293,2.39,1.39,2.76,offset,False,False,False,False
170666285802193089,2025 OJ344,61235.338307,2.52,1.34,2.85,offset,False,True,False,False
170587115861573869,2025 OK344,61217.411619,25.79,10.31,27.77,offset,False,False,False,False
170635528981971029,2025 OK344,61228.42256,26.14,10.56,28.19,offset,False,False,False,False
170653053905535032,2025 OK344,61232.324331,26.27,10.58,28.31,offset,False,False,False,False
170666286740668419,2025 OK344,61235.34154,26.35,10.55,28.38,offset,False,True,False,False
170591547699495092,2025 OL344,61218.427778,5.12,2.21,5.57,offset,False,False,False,False
170604730844184623,2025 OL344,61221.370867,5.18,2.2,5.63,offset,False,False,False,False
170644258259730630,2025 OL344,61230.347762,5.33,2.28,5.79,offset,False,False,False,False
171141186262663191,2025 OL344,61343.014743,8.74,3.68,9.48,offset,False,True,False,True
171198371828072602,2025 OL344,61356.04947,8.98,3.82,9.76,offset,False,True,False,True
171211555872440479,2025 OL344,61359.014171,9.04,3.82,9.81,offset,False,True,False,True
170591542476013618,2025 ON342,61218.40739,-9.17,-3.61,9.86,offset,False,False,False,False
170635527281180938,2025 ON342,61228.416509,-9.13,-3.55,9.8,offset,False,False,False,False
170644257181270217,2025 ON342,61230.343953,-9.26,-3.51,9.9,offset,False,False,False,False
171141199219916939,2025 ON343,61343.061655,-4.65,-1.56,4.9,offset,False,True,False,True
171198362748977253,2025 ON343,61356.015385,-4.55,-1.68,4.85,offset,False,True,False,True
171198363134328902,2025 ON343,61356.016719,-4.59,-1.63,4.87,offset,False,True,False,True
171198363402764320,2025 ON343,61356.017591,-4.64,-1.35,4.83,offset,False,True,False,True
171198363533836362,2025 ON343,61356.018013,-4.6,-1.54,4.86,offset,False,True,False,True
171202760595210348,2025 ON343,61357.018604,-4.54,-1.54,4.79,offset,False,True,False,True
170587114875912450,2025 OO737,61217.407701,-118.58,-40.38,125.26,link,False,False,False,False
170604724980023324,2025 OO737,61221.346901,-119.27,-40.69,126.02,link,False,False,False,False
170635528579842088,2025 OO737,61228.421212,-120.43,-41.09,127.24,link,False,False,False,False
170644255518228758,2025 OO737,61230.338322,-120.62,-41.2,127.46,link,False,False,False,False
170653059672178744,2025 OO737,61232.3464,-120.93,-41.25,127.77,link,False,False,False,False
171141200185131225,2025 OR342,61343.065512,-5.36,-2.08,5.75,offset,False,True,False,True
171171973714411612,2025 OR342,61350.049318,-5.24,-2.47,5.79,offset,False,True,False,True
171176393790980168,2025 OR342,61351.09596,-5.34,-1.98,5.69,offset,False,True,False,True
171193989215551542,2025 OR342,61355.163047,-5.48,-2.22,5.91,offset,False,True,False,True
171198367381061698,2025 OR342,61356.030655,-5.64,-2.13,6.03,offset,False,True,False,True
171198374608371836,2025 OR342,61356.060825,-5.41,-2.15,5.82,offset,False,True,False,True
171202762632593533,2025 OR342,61357.025273,-5.42,-2.07,5.8,offset,False,True,False,True
170591514821918766,2025 OS342,61218.296887,98.07,26.17,101.51,offset,False,False,False,False
170635502448280131,2025 OS342,61228.325206,97.92,26.0,101.32,offset,False,False,False,False
170666261104558413,2025 OS342,61235.244472,97.52,25.62,100.84,offset,False,True,False,False
171141198694056085,2025 OS343,61343.058198,-47.11,-19.56,51.01,offset,False,True,False,True
171189568202604627,2025 OS343,61354.031272,-48.12,-19.88,52.06,offset,False,True,False,True
171198374141231276,2025 OS343,61356.057167,-48.31,-20.04,52.3,offset,False,True,False,True
171171973438636109,2025 OS345,61350.048432,-75.03,-8.67,75.53,link,False,True,False,True
171189565508288595,2025 OS345,61354.020745,-76.84,-8.74,77.33,offset,False,True,False,True
171193989175181335,2025 OS345,61355.163047,-77.29,-8.69,77.77,offset,False,True,False,True
171198364490137609,2025 OS345,61356.021148,-77.65,-8.93,78.16,offset,False,True,False,True
171198364889645058,2025 OS345,61356.02243,-77.57,-8.85,78.07,offset,False,True,False,True
171198365025435685,2025 OS345,61356.022856,-77.53,-8.79,78.03,offset,False,True,False,True
171198365142351928,2025 OS345,61356.023275,-77.63,-8.79,78.13,offset,False,True,False,True
171198365410787362,2025 OS345,61356.024166,-77.55,-8.76,78.05,offset,False,True,False,True
171198365810294830,2025 OS345,61356.025464,-77.74,-8.88,78.25,offset,False,True,False,True
171198365922492483,2025 OS345,61356.025884,-77.42,-8.81,77.92,offset,False,True,False,True
171198366055137293,2025 OS345,61356.02635,-77.63,-8.86,78.13,offset,False,True,False,True
171198366190927917,2025 OS345,61356.026777,-77.68,-8.84,78.18,offset,False,True,False,True
171198366435770386,2025 OS345,61356.027653,-77.89,-8.88,78.39,offset,False,True,False,True
171198366571561018,2025 OS345,61356.028091,-77.73,-8.73,78.22,offset,False,True,False,True
171198366702633029,2025 OS345,61356.028511,-77.65,-8.73,78.14,offset,False,True,False,True
171198366821122060,2025 OS345,61356.028949,-77.62,-8.85,78.12,offset,False,True,False,True
171198366971068467,2025 OS345,61356.029376,-77.63,-8.91,78.14,offset,False,True,False,True
171198367220629518,2025 OS345,61356.030228,-77.62,-8.77,78.11,offset,False,True,False,True
171198367753306122,2025 OS345,61356.03526,-77.63,-8.91,78.14,offset,False,True,False,True
171202761175597072,2025 OS345,61357.02036,-77.96,-8.82,78.45,offset,False,True,False,True
171202761442459767,2025 OS345,61357.021242,-78.05,-8.8,78.54,offset,False,True,False,True
171202761575104518,2025 OS345,61357.021692,-77.98,-8.76,78.47,offset,False,True,False,True
171202761710895180,2025 OS345,61357.022209,-78.05,-8.87,78.56,offset,False,True,False,True
171202761823092854,2025 OS345,61357.022659,-78.12,-8.71,78.6,offset,False,True,False,True
171202761955737611,2025 OS345,61357.023081,-78.13,-8.78,78.62,offset,False,True,False,True
171202762091528245,2025 OS345,61357.023524,-78.03,-8.8,78.52,offset,False,True,False,True
171202762222600317,2025 OS345,61357.023979,-78.0,-8.69,78.48,offset,False,True,False,True
171202762336370693,2025 OS345,61357.024397,-77.88,-8.66,78.36,offset,False,True,False,True
171202762491035678,2025 OS345,61357.024826,-78.06,-8.83,78.56,offset,False,True,False,True
171202762603233367,2025 OS345,61357.025273,-78.06,-8.77,78.55,offset,False,True,False,True
171202762871668773,2025 OS345,61357.026137,-78.13,-8.69,78.61,offset,False,True,False,True
170591545170854142,2025 OT345,61218.418063,22.54,9.1,24.3,offset,False,False,False,False
170591547528052866,2025 OT345,61218.427291,22.53,8.95,24.24,offset,False,False,False,False
170644257065926783,2025 OT345,61230.343507,23.0,9.25,24.79,offset,False,False,False,False
170657513326772306,2025 OT345,61233.383374,23.04,9.25,24.83,offset,False,False,False,False
171141193154953368,2025 OU344,61343.039784,85.39,43.87,96.0,link,False,True,False,True
171171973064294575,2025 OU344,61350.047099,87.11,44.67,97.9,offset,False,True,False,True
171198365017571421,2025 OU344,61356.022856,88.17,45.02,99.0,offset,False,True,False,True
171198365661921318,2025 OU344,61356.025036,88.43,45.62,99.5,offset,False,True,False,True
171198366577852513,2025 OU344,61356.028091,88.44,45.28,99.35,offset,False,True,False,True
171202761050816534,2025 OU344,61357.019927,88.73,45.42,99.68,offset,False,True,False,True
171202761181888609,2025 OU344,61357.02036,88.69,45.39,99.63,offset,False,True,False,True
171202761562521671,2025 OU344,61357.021692,88.81,45.35,99.72,offset,False,True,False,True
171202761698312344,2025 OU344,61357.022209,88.76,45.44,99.72,offset,False,True,False,True
171202761943154783,2025 OU344,61357.023081,88.71,45.51,99.71,offset,False,True,False,True
171202762097819785,2025 OU344,61357.023524,88.72,45.5,99.7,offset,False,True,False,True
171202762342662208,2025 OU344,61357.024397,88.71,45.51,99.7,offset,False,True,False,True
171202762478452864,2025 OU344,61357.024826,88.75,45.4,99.69,offset,False,True,False,True
170587109887312050,2025 OV342,61217.386077,28.25,11.0,30.32,offset,False,False,False,False
170587115658674286,2025 OV342,61217.411059,28.24,11.01,30.31,offset,False,False,False,False
170635528969912406,2025 OV342,61228.42256,28.55,11.01,30.6,offset,False,False,False,False
170653053876174935,2025 OV342,61232.324331,28.73,11.09,30.8,offset,False,False,False,False
170653061660803145,2025 OV342,61232.353664,28.67,11.05,30.73,offset,False,False,False,False
170666286733328524,2025 OV342,61235.34154,28.78,11.08,30.84,offset,False,True,False,False
170666293712650316,2025 OV342,61235.368689,28.72,11.07,30.78,offset,False,True,False,False
170587116021481606,2025 OW344,61217.412126,24.54,7.66,25.71,offset,False,False,False,False
170635528820490265,2025 OW344,61228.422126,24.26,7.45,25.38,offset,False,False,False,False
170653060102095007,2025 OW344,61232.347756,24.05,7.45,25.18,offset,False,False,False,False
170635529111470150,2025 OX342,61228.423039,-59.38,-22.05,63.34,offset,False,False,False,False
170653060242079750,2025 OX342,61232.348195,-59.61,-22.09,63.58,offset,False,False,False,False
170666286839758991,2025 OX342,61235.342005,-59.67,-21.99,63.6,offset,False,True,False,False
170591541646065866,2025 OZ342,61218.404322,-11.65,-4.3,12.42,offset,False,False,False,False
170644256350273665,2025 OZ342,61230.341216,-11.88,-4.45,12.68,offset,False,False,False,False
170653064517648440,2025 OZ342,61232.364104,-11.98,-4.45,12.78,offset,False,False,False,False
170591541829042200,2025 QR8,61218.404846,71.55,40.48,82.2,offset,False,False,False,False
170604721028464707,2025 QR8,61221.331369,71.74,40.92,82.59,offset,False,False,False,False
170644256616087618,2025 QR8,61230.342108,72.62,42.11,83.95,offset,False,False,False,False
313928194446590049,2025 YC23,61041.22302,0.06,0.02,0.06,offset,False,False,True,False
313928194981363792,2025 YC23,61041.227496,-0.18,0.07,0.19,offset,False,False,True,False
313928195121348687,2025 YC23,61041.227991,-0.01,0.03,0.04,offset,False,False,True,False
313932595846971487,2025 YC23,61042.212274,0.06,0.03,0.07,offset,False,False,True,False
313963405930659899,2025 YC23,61049.316703,0.14,0.08,0.16,offset,True,False,True,False
313963406064877625,2025 YC23,61049.318713,0.04,0.15,0.16,offset,False,False,True,False
313963406199095348,2025 YC23,61049.319109,-0.01,-0.02,0.03,offset,False,False,True,False
313963406333313086,2025 YC23,61049.319508,-0.02,-0.01,0.03,offset,True,False,True,False
313963406467530803,2025 YC23,61049.319904,0.06,0.15,0.16,offset,True,False,True,False
313963406739636299,2025 YC23,61049.322243,0.07,0.08,0.11,offset,False,False,True,False
313967766131441696,2025 YC23,61050.169084,0.04,0.18,0.19,offset,True,False,True,False
313967766265659425,2025 YC23,61050.169479,0.0,0.02,0.02,offset,True,False,True,False
313967766399877162,2025 YC23,61050.169875,-0.1,0.13,0.16,offset,False,False,True,False
313967766534094887,2025 YC23,61050.170275,-0.0,0.03,0.04,offset,False,False,True,False
313967766668312638,2025 YC23,61050.170674,0.03,0.11,0.12,offset,False,False,True,False
313967766798860368,2025 YC23,61050.171143,-0.08,-0.12,0.14,offset,True,False,True,False
313967767335207040,2025 YC23,61050.174261,-0.07,0.17,0.18,offset,False,False,True,False
313972182563160194,2025 YC23,61051.187529,0.03,-0.03,0.04,offset,False,False,True,False
313972182697377918,2025 YC23,61051.187924,0.12,-0.02,0.12,offset,False,False,True,False
313972182831595636,2025 YC23,61051.18832,-0.05,-0.17,0.17,offset,False,False,True,False
313972182965813352,2025 YC23,61051.18872,0.13,-0.02,0.14,offset,False,False,True,False
313972183100031105,2025 YC23,61051.189117,0.05,-0.05,0.07,offset,False,False,True,False
313972183233200172,2025 YC23,61051.189594,0.09,0.13,0.16,offset,False,False,True,False
313972183368466473,2025 YC23,61051.191476,-0.05,0.02,0.06,offset,False,False,True,False
313972183502684205,2025 YC23,61051.191874,-0.13,-0.07,0.14,offset,False,False,True,False
313972183636901931,2025 YC23,61051.192273,-0.05,0.05,0.07,offset,False,False,True,False
313972183771119658,2025 YC23,61051.192673,0.08,0.07,0.11,offset,False,False,True,False
313972183905337393,2025 YC23,61051.193072,0.01,-0.01,0.02,offset,False,False,True,False
313972184035885188,2025 YC23,61051.193543,0.13,0.11,0.17,offset,False,False,True,False
313980948588265491,2025 YC23,61053.249985,-0.03,-0.05,0.05,offset,True,False,True,False
313980948724056108,2025 YC23,61053.251922,-0.07,-0.05,0.09,offset,True,False,True,False
313980948858273832,2025 YC23,61053.25232,-0.0,-0.06,0.06,offset,True,False,True,False
313980948992491563,2025 YC23,61053.252715,-0.03,-0.13,0.13,offset,False,False,True,False
313980949126709298,2025 YC23,61053.253111,-0.09,-0.04,0.09,offset,False,False,True,False
313980949260927020,2025 YC23,61053.253511,0.14,-0.05,0.15,offset,False,False,True,False
313980949393571934,2025 YC23,61053.253981,-0.05,-0.01,0.06,offset,False,False,True,False
313998569362686036,2025 YC23,61057.302026,0.01,-0.02,0.02,offset,True,False,True,False
313998569496903765,2025 YC23,61057.30243,-0.04,0.04,0.06,offset,False,False,True,False
313998569631121501,2025 YC23,61057.303625,-0.04,-0.03,0.05,offset,False,False,True,False
313998569765339237,2025 YC23,61057.304026,0.05,-0.03,0.06,offset,True,False,True,False
313998569899556961,2025 YC23,61057.305225,0.02,-0.01,0.02,offset,False,False,True,False
313998570033774612,2025 YC23,61057.305691,0.06,-0.06,0.09,offset,False,False,True,False
313998570170089626,2025 YC23,61057.307535,0.01,0.05,0.05,offset,True,False,True,False
313998570304307388,2025 YC23,61057.307934,-0.01,0.02,0.02,offset,False,False,True,False
313998570438525071,2025 YC23,61057.309128,0.03,0.07,0.08,offset,False,False,True,False
313998570572742791,2025 YC23,61057.309524,0.02,0.05,0.06,offset,True,False,True,False
313998570706960527,2025 YC23,61057.310598,0.01,0.04,0.04,offset,False,False,True,False
313998570842750986,2025 YC23,61057.311063,-0.04,-0.01,0.04,offset,False,False,True,False
314003013714837633,2025 YC23,61058.297321,0.02,0.01,0.02,offset,False,False,True,False
314003013849055375,2025 YC23,61058.297717,0.03,-0.03,0.04,offset,False,False,True,False
314003013983273101,2025 YC23,61058.298714,-0.02,0.03,0.03,offset,False,False,True,False
314003014117490823,2025 YC23,61058.299109,0.02,-0.03,0.04,offset,False,False,True,False
314003014251708557,2025 YC23,61058.300238,-0.03,-0.02,0.04,offset,False,False,True,False
314003014388547685,2025 YC23,61058.300702,0.01,-0.03,0.03,offset,False,False,True,False
314003015460716911,2025 YC23,61058.308405,-0.03,-0.01,0.03,offset,False,False,True,False
314003015594934368,2025 YC23,61058.308802,0.07,-0.05,0.08,offset,True,False,True,False
314003015863369832,2025 YC23,61058.310369,0.08,0.02,0.09,offset,True,False,True,False
314003015997587509,2025 YC23,61058.31172,-0.2,-0.09,0.22,offset,False,False,True,False
314007379013271608,2025 YC23,61059.292291,-0.05,-0.01,0.05,offset,False,False,True,False
314011775850774617,2025 YC23,61060.29107,0.01,0.0,0.01,offset,False,False,True,False
314011775984992335,2025 YC23,61060.291466,-0.03,-0.01,0.03,offset,True,False,True,False
314011776119210069,2025 YC23,61060.292687,-0.05,-0.04,0.06,offset,False,False,True,False
314011776253427808,2025 YC23,61060.293082,0.04,0.04,0.05,offset,False,False,True,False
314011776387645530,2025 YC23,61060.294337,0.04,-0.04,0.06,offset,False,False,True,False
314011776500891791,2025 YC23,61060.294802,-0.0,-0.01,0.01,offset,False,False,True,False
314011776656080938,2025 YC23,61060.296617,0.06,0.12,0.13,offset,False,False,True,False
314011776790298667,2025 YC23,61060.297012,-0.04,0.02,0.05,offset,False,False,True,False
314011776924516385,2025 YC23,61060.298063,-0.02,-0.1,0.1,offset,False,False,True,False
314011777058734103,2025 YC23,61060.298462,-0.01,0.06,0.06,offset,False,False,True,False
314011777192951839,2025 YC23,61060.299569,0.02,0.04,0.05,offset,True,False,True,False
314011777326645311,2025 YC23,61060.300033,0.04,0.07,0.08,offset,False,False,True,False
313928194593390654,2026 AB27,61041.223519,0.14,-0.14,0.19,offset,False,False,False,False
313932595710132237,2026 AB27,61042.211777,0.2,-0.16,0.26,offset,False,False,False,False
313963406171308082,2026 AB27,61049.319109,-0.19,-0.12,0.22,offset,True,False,True,False
313963406305525810,2026 AB27,61049.319508,-0.25,0.03,0.25,offset,True,False,True,False
313963406439743534,2026 AB27,61049.319904,-0.08,0.04,0.09,offset,True,False,True,False
313967766256222262,2026 AB27,61050.169479,0.15,-0.06,0.16,offset,True,False,True,False
313967766390439997,2026 AB27,61050.169875,0.21,-0.12,0.24,offset,False,False,True,False
313967766524657711,2026 AB27,61050.170275,-0.0,0.27,0.27,offset,False,False,True,False
313967766658875452,2026 AB27,61050.170674,0.45,0.05,0.45,offset,False,False,True,False
313967766793093195,2026 AB27,61050.171143,0.17,0.12,0.21,offset,False,False,True,False
313967767327866889,2026 AB27,61050.174261,0.27,-0.19,0.33,offset,False,False,True,False
313972182534324345,2026 AB27,61051.187529,0.04,-0.21,0.21,offset,True,False,True,False
313972182802759789,2026 AB27,61051.18832,0.1,0.0,0.1,offset,True,False,True,False
313972183071195253,2026 AB27,61051.189117,-0.07,-0.07,0.1,offset,False,False,True,False
313972183203840012,2026 AB27,61051.189594,-0.08,0.07,0.11,offset,True,False,True,False
313972183357980738,2026 AB27,61051.191476,0.05,-0.0,0.05,offset,True,False,True,False
313972183626416198,2026 AB27,61051.192273,0.24,-0.23,0.33,offset,True,False,True,False
313972183760633936,2026 AB27,61051.192673,0.0,0.03,0.03,offset,False,False,True,False
313972183894851659,2026 AB27,61051.193072,0.13,-0.07,0.15,offset,False,False,True,False
313980948144717902,2026 AB27,61053.248724,0.04,-0.03,0.04,offset,False,False,True,False
313980948278935633,2026 AB27,61053.24912,0.22,0.2,0.3,offset,True,False,True,False
313980948413153362,2026 AB27,61053.249515,-0.03,-0.18,0.18,offset,True,False,True,False
313980948683161604,2026 AB27,61053.251922,0.15,0.11,0.18,offset,True,False,True,False
313980948817379330,2026 AB27,61053.25232,0.1,-0.03,0.1,offset,True,False,True,False
313980949085814787,2026 AB27,61053.253111,0.21,-0.1,0.23,offset,True,False,True,False
313980949220032514,2026 AB27,61053.253511,0.07,-0.07,0.1,offset,True,False,True,False
313998569318645861,2026 AB27,61057.302026,-0.1,-0.01,0.1,offset,False,False,True,False
313998569452863570,2026 AB27,61057.30243,-0.14,-0.41,0.43,offset,False,False,True,False
313998569587081298,2026 AB27,61057.303625,0.01,-0.07,0.07,offset,False,False,True,False
313998569721299043,2026 AB27,61057.304026,0.23,0.07,0.24,offset,False,False,True,False
313998569855516786,2026 AB27,61057.305225,0.03,0.01,0.03,offset,False,False,True,False
313998569987637405,2026 AB27,61057.305691,0.03,-0.02,0.04,offset,True,False,True,False
313998570129195103,2026 AB27,61057.307535,0.04,0.03,0.05,offset,False,False,True,False
313998570263412827,2026 AB27,61057.307934,0.03,-0.15,0.15,offset,True,False,True,False
313998570397630562,2026 AB27,61057.309128,0.15,0.02,0.15,offset,True,False,True,False
313998570531848281,2026 AB27,61057.309524,-0.01,-0.01,0.02,offset,True,False,True,False
313998570666066023,2026 AB27,61057.310598,0.02,-0.2,0.2,offset,False,False,True,False
313998570803953778,2026 AB27,61057.311063,-0.0,0.04,0.04,offset,False,False,True,False
314003013673418877,2026 AB27,61058.297321,-0.04,0.02,0.05,offset,False,False,True,False
314003013807636630,2026 AB27,61058.297717,-0.05,-0.04,0.06,offset,False,False,True,False
314003013941854332,2026 AB27,61058.298714,0.16,0.06,0.17,offset,False,False,True,False
314003014076072041,2026 AB27,61058.299109,-0.02,-0.06,0.06,offset,False,False,True,False
314003014210289786,2026 AB27,61058.300238,0.08,-0.0,0.08,offset,False,False,True,False
314003014361284683,2026 AB27,61058.300702,0.01,-0.01,0.02,offset,False,False,True,False
314003015415103957,2026 AB27,61058.308405,-0.03,-0.18,0.18,offset,False,False,True,False
314003015549321403,2026 AB27,61058.308802,-0.11,-0.01,0.11,offset,False,False,True,False
314003015817756842,2026 AB27,61058.310369,-0.05,-0.04,0.06,offset,False,False,True,False
314007378971852829,2026 AB27,61059.292291,-0.27,-0.06,0.27,offset,False,False,True,False
313998569359015963,2026 BA15,61057.302026,-0.07,0.11,0.13,offset,True,False,True,False
314003013689147491,2026 BA15,61058.297321,0.14,0.02,0.14,offset,False,False,True,False
314011776091947040,2026 BA15,61060.292687,0.18,-0.04,0.19,offset,False,False,True,False
314011776493027370,2026 BA15,61060.294802,0.05,-0.11,0.12,offset,True,False,True,False
314011776761987166,2026 BA15,61060.297012,0.02,0.13,0.13,offset,False,False,True,False
314003014284738593,2026 BE15,61058.300238,0.1,-0.29,0.31,offset,False,False,False,False
314011775884853334,2026 BE15,61060.29107,0.06,-0.15,0.16,offset,False,False,True,False
314011776019071062,2026 BE15,61060.291466,0.16,-0.05,0.17,offset,True,False,True,False
314011776287506517,2026 BE15,61060.293082,0.1,-0.19,0.21,offset,False,False,True,False
170019716482990403,2026 BE15,61088.212015,0.07,0.04,0.08,offset,True,False,True,False
170019716292673592,2026 BV14,61088.211551,-0.04,0.01,0.04,offset,False,False,True,False
170028511760744469,2026 BV14,61090.184365,-0.07,0.1,0.12,offset,False,False,True,False
170032899873570983,2026 BV14,61091.162189,-0.1,-0.02,0.1,offset,True,False,True,False
170032900142530712,2026 BV14,61091.163121,-0.07,-0.05,0.08,offset,False,False,True,False
170032900277272586,2026 BV14,61091.163586,-0.06,0.02,0.07,offset,True,False,True,False
170032900658430079,2026 BV14,61091.165042,-0.15,-0.05,0.16,offset,False,False,True,False
170032901172232323,2026 BV14,61091.166907,0.04,-0.02,0.04,offset,True,False,True,False
170032901305401368,2026 BV14,61091.167372,-0.09,0.03,0.1,offset,False,False,True,False
170032901572263997,2026 BV14,61091.168303,-0.04,-0.04,0.05,offset,False,False,True,False
170032902109134927,2026 BV14,61091.171669,0.11,-0.16,0.19,offset,True,False,True,False
170032902938558528,2026 BV14,61091.174536,-0.1,-0.2,0.23,offset,False,False,True,False
170032903185498202,2026 BV14,61091.175471,-0.09,-0.02,0.09,offset,False,False,True,False
170032903318667383,2026 BV14,61091.175937,0.12,-0.02,0.12,offset,True,False,True,False
170032903585529946,2026 BV14,61091.176867,-0.14,-0.25,0.28,offset,True,False,True,False
170032904282832941,2026 BV14,61091.180664,0.09,0.09,0.13,offset,False,False,True,False
170032904414953588,2026 BV14,61091.18113,-0.01,0.08,0.08,offset,True,False,True,False
170032904549171208,2026 BV14,61091.181562,-0.05,0.15,0.16,offset,True,False,True,False
170032904684961841,2026 BV14,61091.182026,0.13,0.11,0.17,offset,True,False,True,False
170032904950251614,2026 BV14,61091.182965,-0.12,0.02,0.12,offset,True,False,True,False
170032905198764086,2026 BV14,61091.183901,-0.05,0.08,0.1,offset,False,False,True,False
170032905330360462,2026 BV14,61091.184366,0.03,0.22,0.22,offset,False,False,True,False
170032905597223067,2026 BV14,61091.185301,0.02,0.14,0.14,offset,False,False,True,False
170032905921757311,2026 BV14,61091.187688,-0.08,-0.09,0.12,offset,False,False,True,False
170032906183901351,2026 BV14,61091.18862,-0.07,-0.04,0.08,offset,False,False,True,False
170032906323886083,2026 BV14,61091.189085,-0.11,0.02,0.11,offset,False,False,True,False
170032906457579608,2026 BV14,61091.189551,-0.04,-0.06,0.08,offset,False,False,True,False
170032906852368388,2026 BV14,61091.191049,-0.03,0.02,0.04,offset,True,False,True,False
170032906967187567,2026 BV14,61091.191515,-0.03,0.01,0.03,offset,True,False,True,False
170032907366170731,2026 BV14,61091.192915,-0.04,-0.02,0.05,offset,False,False,True,False
170032907501961291,2026 BV14,61091.193378,-0.06,-0.04,0.08,offset,True,False,True,False
170032907634081838,2026 BV14,61091.193844,0.02,-0.01,0.02,offset,False,False,True,False
170032908196642834,2026 BV14,61091.197062,-0.08,0.05,0.1,offset,False,False,True,False
170032908331384955,2026 BV14,61091.197528,-0.0,0.06,0.06,offset,False,False,True,False
170032908597198870,2026 BV14,61091.198491,-0.04,-0.04,0.06,offset,False,False,True,False
170032908732989575,2026 BV14,61091.198953,-0.06,-0.06,0.09,offset,False,False,True,False
170032908866158656,2026 BV14,61091.199419,-0.09,-0.02,0.09,offset,False,False,True,False
170032909250986028,2026 BV14,61091.200818,-0.04,-0.02,0.04,offset,False,False,True,False
170032909381009451,2026 BV14,61091.201282,-0.02,0.05,0.06,offset,False,False,True,False
170032909516800006,2026 BV14,61091.201747,-0.07,-0.02,0.07,offset,False,False,True,False
170032909647872101,2026 BV14,61091.202215,-0.01,-0.02,0.02,offset,False,False,True,False
170032910053670992,2026 BV14,61091.204978,0.04,0.13,0.14,offset,True,False,True,False
170032910322630770,2026 BV14,61091.205906,0.07,0.23,0.24,offset,False,False,True,False
170046089992339588,2026 BV14,61094.120475,-0.02,0.09,0.09,offset,True,False,True,False
170046090128654372,2026 BV14,61094.120939,0.13,-0.05,0.14,offset,True,False,True,False
170046090262872077,2026 BV14,61094.121405,0.08,0.02,0.08,offset,True,False,True,False
170046090663428178,2026 BV14,61094.122802,-0.05,-0.02,0.05,offset,False,False,True,False
170046090799743101,2026 BV14,61094.123266,0.02,0.13,0.13,offset,False,False,True,False
170046091060314314,2026 BV14,61094.124203,-0.07,-0.06,0.09,offset,False,False,True,False
170046091196629067,2026 BV14,61094.124667,0.05,0.06,0.08,offset,False,False,True,False
170046091332419636,2026 BV14,61094.125135,-0.1,-0.07,0.12,offset,True,False,True,False
170046091465064550,2026 BV14,61094.125604,0.0,0.02,0.02,offset,False,False,True,False
170046091598233720,2026 BV14,61094.126069,-0.1,0.05,0.11,offset,False,False,True,False
313967766155558982,2026 DH64,61050.169084,-3.2,2.17,3.87,offset,False,False,False,False
313972183676747791,2026 DH64,61051.192273,-3.05,2.48,3.93,offset,False,False,False,False
313998569387327516,2026 DH64,61057.302026,-1.91,1.51,2.43,offset,False,False,False,False
313998569521545237,2026 DH64,61057.30243,-2.0,1.63,2.58,offset,False,False,False,False
313998569655762974,2026 DH64,61057.303625,-1.96,1.74,2.62,offset,False,False,False,False
313998569789980701,2026 DH64,61057.304026,-2.07,1.66,2.65,offset,False,False,False,False
313998570053173323,2026 DH64,61057.305691,-2.01,1.73,2.65,offset,False,False,False,False
313998570321084482,2026 DH64,61057.307934,-2.1,1.88,2.82,offset,False,False,False,False
313998570455302212,2026 DH64,61057.309128,-2.05,1.73,2.69,offset,False,False,False,False
313998570723737663,2026 DH64,61057.310598,-2.21,1.91,2.92,offset,False,False,False,False
314003013733711925,2026 DH64,61058.297321,-2.0,1.66,2.6,offset,False,False,False,False
314003013867929653,2026 DH64,61058.297717,-1.93,1.57,2.48,offset,False,False,False,False
314003014002147379,2026 DH64,61058.298714,-1.91,1.7,2.56,offset,False,False,False,False
314003014136365105,2026 DH64,61058.299109,-1.93,1.77,2.62,offset,False,False,False,False
314003014270582843,2026 DH64,61058.300238,-1.93,1.73,2.59,offset,False,False,False,False
314003015613808747,2026 DH64,61058.308802,-1.97,1.64,2.57,offset,False,False,False,False
314003015882244200,2026 DH64,61058.310369,-2.07,1.64,2.64,offset,False,False,False,False
314007379680165963,2026 DH64,61059.29585,-1.83,1.54,2.39,offset,False,False,False,False
314011775848677393,2026 DH64,61060.29107,-1.71,1.49,2.27,offset,False,False,False,False
314011775982895125,2026 DH64,61060.291466,-1.68,1.59,2.31,offset,False,False,False,False
314011776117112849,2026 DH64,61060.292687,-1.8,1.54,2.37,offset,False,False,False,False
314011776251330581,2026 DH64,61060.293082,-1.65,1.47,2.21,offset,False,False,False,False
314011776385548307,2026 DH64,61060.294337,-1.77,1.57,2.37,offset,False,False,False,False
314011776517668902,2026 DH64,61060.294802,-1.7,1.54,2.29,offset,False,False,False,False
314011776652410999,2026 DH64,61060.296617,-1.75,1.46,2.28,offset,False,False,False,False
314011776786628729,2026 DH64,61060.297012,-1.95,1.48,2.45,offset,False,False,False,False
314011776920846457,2026 DH64,61060.298063,-1.81,1.48,2.34,offset,False,False,False,False
314011777189281905,2026 DH64,61060.299569,-1.6,1.73,2.35,offset,False,False,False,False
314011777323499610,2026 DH64,61060.300033,-2.13,1.38,2.54,offset,False,False,False,False
314011790662959219,2026 DH64,61060.361562,-1.78,1.4,2.26,offset,False,False,False,False
170032915950338115,2026 DL64,61091.230173,0.36,-0.2,0.41,offset,False,False,True,False
170032916081934418,2026 DL64,61091.230639,0.32,-0.24,0.4,offset,False,False,True,False
170032916215103584,2026 DL64,61091.231108,0.4,-0.14,0.42,offset,True,False,True,False
170032916352991269,2026 DL64,61091.231574,0.3,-0.23,0.38,offset,False,False,True,False
170032916486684728,2026 DL64,61091.23204,0.36,-0.18,0.4,offset,True,False,True,False
170032916595212327,2026 DL64,61091.232671,0.29,-0.18,0.34,offset,False,False,True,False
170032916731527223,2026 DL64,61091.233134,0.32,-0.14,0.35,offset,False,False,True,False
170032916999438364,2026 DL64,61091.234072,0.29,-0.14,0.32,offset,False,False,True,False
170032917150433308,2026 DL64,61091.234536,0.42,-0.09,0.43,offset,True,False,True,False
170032917264728128,2026 DL64,61091.235003,0.25,-0.16,0.3,offset,True,False,True,False
170032917402091528,2026 DL64,61091.235469,0.24,-0.07,0.25,offset,False,False,True,False
170032917536833586,2026 DL64,61091.235937,0.34,-0.18,0.39,offset,True,False,True,False
170032917670527030,2026 DL64,61091.236406,0.32,-0.11,0.34,offset,True,False,True,False
170032917983526971,2026 DL64,61091.238701,0.42,-0.04,0.42,offset,False,False,True,False
170032918096773144,2026 DL64,61091.239168,0.35,-0.13,0.38,offset,False,False,True,False
170032918229942308,2026 DL64,61091.239638,0.37,-0.17,0.41,offset,False,False,True,False
170032918386704422,2026 DL64,61091.240104,0.41,-0.14,0.44,offset,True,False,True,False
170032918520397871,2026 DL64,61091.24057,0.42,-0.15,0.45,offset,True,False,True,False
170032918742696028,2026 DL64,61091.241784,0.41,-0.19,0.45,offset,True,False,True,False
170032918875340827,2026 DL64,61091.242252,0.41,-0.14,0.43,offset,False,False,True,False
170032919011131473,2026 DL64,61091.242718,0.3,-0.06,0.31,offset,True,False,True,False
170032919143252038,2026 DL64,61091.243183,0.37,-0.05,0.37,offset,False,False,True,False
170032919274323975,2026 DL64,61091.243652,0.34,-0.02,0.34,offset,False,False,True,False
170032919410114645,2026 DL64,61091.244117,0.33,-0.05,0.34,offset,True,False,True,False
170032919548002382,2026 DL64,61091.244583,0.23,0.06,0.24,offset,False,False,True,False
170032919678550102,2026 DL64,61091.24505,0.5,-0.23,0.55,offset,False,False,True,False
170032919838982191,2026 DL64,61091.245512,0.18,-0.05,0.19,offset,False,False,True,False
170032919976869961,2026 DL64,61091.247368,0.31,-0.17,0.36,offset,False,False,True,False
170032920108466246,2026 DL64,61091.247833,0.36,-0.12,0.38,offset,False,False,True,False
170032920241635405,2026 DL64,61091.248301,0.32,-0.14,0.35,offset,True,False,True,False
170032920379523125,2026 DL64,61091.248765,0.35,-0.1,0.36,offset,True,False,True,False
170032920513216570,2026 DL64,61091.24923,0.3,-0.11,0.32,offset,False,False,True,False
170032921046941755,2026 DL64,61091.251167,0.45,-0.06,0.45,offset,True,False,True,False
170032921182208008,2026 DL64,61091.251631,0.32,-0.15,0.36,offset,True,False,True,False
170032921295454253,2026 DL64,61091.252098,0.37,-0.25,0.45,offset,False,False,True,False
170032921449594912,2026 DL64,61091.252563,0.25,-0.2,0.32,offset,True,False,True,False
170032921585909789,2026 DL64,61091.253029,0.31,-0.3,0.43,offset,False,False,True,False
170032921718030399,2026 DL64,61091.253498,0.33,-0.11,0.34,offset,False,False,True,False
170032921875841043,2026 DL64,61091.253962,0.3,-0.18,0.35,offset,True,False,True,False
170032921990135887,2026 DL64,61091.255813,0.26,-0.08,0.27,offset,False,False,True,False
170032922121732173,2026 DL64,61091.256278,0.26,-0.14,0.3,offset,False,False,True,False
170032922254901335,2026 DL64,61091.256745,0.34,-0.19,0.39,offset,False,False,True,False
170032922392789013,2026 DL64,61091.257211,0.31,-0.12,0.33,offset,False,False,True,False
170032922526482480,2026 DL64,61091.257678,0.19,-0.1,0.22,offset,True,False,True,False
170032922793869354,2026 DL64,61091.258667,0.25,-0.15,0.29,offset,False,False,True,False
170032922930184216,2026 DL64,61091.259134,0.28,-0.15,0.32,offset,False,False,True,False
170032923060207703,2026 DL64,61091.259601,0.28,-0.19,0.34,offset,False,False,True,False
170032923195473943,2026 DL64,61091.260066,0.24,-0.12,0.27,offset,False,False,True,False
170032923462860846,2026 DL64,61091.260999,0.37,-0.11,0.39,offset,True,False,True,False
170032923599175743,2026 DL64,61091.261466,0.35,-0.17,0.39,offset,True,False,True,False
170032923731296372,2026 DL64,61091.261931,0.35,-0.12,0.37,offset,True,False,True,False
170032923889106986,2026 DL64,61091.262394,0.29,-0.12,0.31,offset,False,False,True,False
170032924023324752,2026 DL64,61091.264303,0.39,0.04,0.4,offset,False,False,True,False
170032924269740098,2026 DL64,61091.265236,0.13,-0.07,0.15,offset,False,False,True,False
170032925455155221,2026 DL64,61091.26965,0.28,-0.25,0.38,offset,True,False,True,False
170032925589897288,2026 DL64,61091.270115,0.35,-0.15,0.38,offset,False,False,True,False
170032925723590710,2026 DL64,61091.270582,0.34,-0.3,0.46,offset,True,False,True,False
170032925880352812,2026 DL64,61091.271043,0.17,-0.07,0.19,offset,False,False,True,False
170032926036590689,2026 DL64,61091.272941,0.25,-0.17,0.31,offset,False,False,True,False
170032926149836839,2026 DL64,61091.273408,0.36,-0.13,0.38,offset,True,False,True,False
170032926283006019,2026 DL64,61091.273875,0.3,-0.27,0.4,offset,False,False,True,False
170032926661541934,2026 DL64,61091.275483,0.36,-0.15,0.39,offset,False,False,True,False
170032926797856847,2026 DL64,61091.275946,0.46,-0.05,0.46,offset,True,False,True,False
170032926931025968,2026 DL64,61091.276414,0.36,-0.15,0.39,offset,False,False,True,False
170032927066292276,2026 DL64,61091.276883,0.24,-0.15,0.29,offset,False,False,True,False
170032927220432950,2026 DL64,61091.277349,0.36,-0.16,0.4,offset,False,False,True,False
170032927333154832,2026 DL64,61091.277818,0.42,-0.12,0.44,offset,True,False,True,False
170032927468421162,2026 DL64,61091.278282,0.24,-0.14,0.28,offset,False,False,True,False
170032927736856677,2026 DL64,61091.279216,0.32,-0.04,0.32,offset,True,False,True,False
170046106165575738,2026 DL64,61094.19394,0.32,-0.06,0.33,offset,False,False,True,False
170046106305560634,2026 DL64,61094.194404,0.28,-0.12,0.31,offset,False,False,True,False
170046106573996061,2026 DL64,61094.195344,0.2,-0.14,0.25,offset,True,False,True,False
170046106705592380,2026 DL64,61094.195836,0.39,-0.11,0.4,offset,False,False,True,False
170046109662576705,2026 DL64,61094.211039,0.25,-0.2,0.32,offset,True,False,True,False
170046110759387233,2026 DL64,61094.216348,0.31,-0.0,0.31,offset,False,False,True,False
170046111937986593,2026 DL64,61094.220856,0.33,-0.19,0.38,offset,False,False,True,False
170046112207470652,2026 DL64,61094.221797,0.25,-0.14,0.29,offset,False,False,True,False
170046112368427067,2026 DL64,61094.223607,0.22,-0.18,0.29,offset,False,False,True,False
170046114759180363,2026 DL64,61094.234331,0.37,-0.17,0.41,offset,False,False,True,False
170046115994927118,2026 DL64,61094.242738,0.45,-0.13,0.46,offset,False,False,True,False
170046118297075734,2026 DL64,61094.263517,0.32,-0.1,0.33,offset,True,False,True,False
170050503683080246,2026 DL64,61095.165588,0.32,-0.09,0.34,offset,True,False,True,False
170050504084684892,2026 DL64,61095.166994,0.36,-0.1,0.37,offset,False,False,True,False
170050504240398371,2026 DL64,61095.167463,0.37,-0.17,0.4,offset,True,False,True,False
170050504374616069,2026 DL64,61095.167929,0.32,-0.22,0.39,offset,True,False,True,False
170050504486813786,2026 DL64,61095.168398,0.31,-0.12,0.34,offset,True,False,True,False
170050504618410005,2026 DL64,61095.168864,0.42,-0.17,0.46,offset,False,False,True,False
170050504756297836,2026 DL64,61095.169334,0.25,-0.15,0.29,offset,False,False,True,False
170050504888942685,2026 DL64,61095.169803,0.32,-0.12,0.35,offset,False,False,True,False
170050505045704751,2026 DL64,61095.170271,0.4,-0.16,0.43,offset,False,False,True,False
170050505179398160,2026 DL64,61095.170743,0.28,-0.26,0.38,offset,False,False,True,False
170050505315188842,2026 DL64,61095.171211,0.28,-0.22,0.36,offset,False,False,True,False
170050505428435003,2026 DL64,61095.17169,0.32,-0.1,0.33,offset,True,False,True,False
170050505561604190,2026 DL64,61095.172159,0.32,-0.19,0.37,offset,False,False,True,False
170050505716793431,2026 DL64,61095.173982,0.3,-0.02,0.3,offset,False,False,True,False
170050505834758242,2026 DL64,61095.174449,0.3,-0.23,0.38,offset,True,False,True,False
170050505985753145,2026 DL64,61095.174917,0.34,-0.07,0.34,offset,False,False,True,False
170050506123640934,2026 DL64,61095.175386,0.3,-0.08,0.31,offset,False,False,True,False
170050506255237183,2026 DL64,61095.175855,0.5,-0.16,0.52,offset,True,False,True,False
170050506389979213,2026 DL64,61095.176326,0.29,-0.32,0.43,offset,True,False,True,False
170050506522624027,2026 DL64,61095.176793,0.37,-0.2,0.42,offset,True,False,True,False
170050506924752910,2026 DL64,61095.178199,0.3,-0.18,0.35,offset,True,False,True,False
170050507194236941,2026 DL64,61095.179135,0.21,0.03,0.21,offset,False,False,True,False
170050507330027575,2026 DL64,61095.179601,0.22,-0.09,0.24,offset,True,False,True,False
170050507595841623,2026 DL64,61095.180557,0.36,-0.11,0.38,offset,False,False,True,False
170050507709087777,2026 DL64,61095.182412,0.36,-0.14,0.38,offset,False,False,True,False
170050507840684139,2026 DL64,61095.182881,0.3,-0.22,0.37,offset,True,False,True,False
170050507976474716,2026 DL64,61095.183349,0.26,-0.08,0.27,offset,False,False,True,False
170050508111216717,2026 DL64,61095.183815,0.24,-0.17,0.3,offset,False,False,True,False
170050508266930180,2026 DL64,61095.184281,0.29,-0.07,0.3,offset,True,False,True,False
170050508380700775,2026 DL64,61095.184745,0.32,-0.16,0.36,offset,True,False,True,False
170050508513345593,2026 DL64,61095.185212,0.37,-0.16,0.4,offset,True,False,True,False
170050508644941832,2026 DL64,61095.185681,0.3,-0.15,0.34,offset,False,False,True,False
170050508782829623,2026 DL64,61095.186149,0.24,-0.13,0.28,offset,False,False,True,False
170050508915474516,2026 DL64,61095.186616,0.29,-0.08,0.3,offset,False,False,True,False
170050509072236576,2026 DL64,61095.187086,0.24,-0.09,0.25,offset,False,False,True,False
170050509205929985,2026 DL64,61095.187555,0.26,-0.21,0.33,offset,False,False,True,False
170050509341720633,2026 DL64,61095.188021,0.35,-0.07,0.36,offset,True,False,True,False
170050509446578182,2026 DL64,61095.188684,0.31,-0.21,0.37,offset,True,False,True,False
170050509582368826,2026 DL64,61095.189152,0.18,-0.15,0.24,offset,False,False,True,False
170050509881737251,2026 DL64,61095.191598,0.33,-0.12,0.35,offset,True,False,True,False
170050510012285026,2026 DL64,61095.192067,0.34,-0.13,0.36,offset,False,False,True,False
170050510151745553,2026 DL64,61095.192535,0.34,-0.13,0.36,offset,True,False,True,False
170050510281769036,2026 DL64,61095.193005,0.43,-0.11,0.44,offset,False,False,True,False
170050510549155911,2026 DL64,61095.193943,0.37,-0.12,0.39,offset,True,False,True,False
170050510682325015,2026 DL64,61095.194409,0.31,-0.15,0.34,offset,True,False,True,False
170050510951284784,2026 DL64,61095.198436,0.31,-0.08,0.32,offset,True,False,True,False
170050511089172508,2026 DL64,61095.198903,0.37,-0.16,0.4,offset,False,False,True,False
170050511220768805,2026 DL64,61095.19937,0.37,-0.15,0.4,offset,False,False,True,False
170050511356559426,2026 DL64,61095.199837,0.25,-0.13,0.28,offset,False,False,True,False
170050511488679963,2026 DL64,61095.200373,0.4,-0.12,0.42,offset,False,False,True,False
170050511622373407,2026 DL64,61095.20084,0.4,-0.02,0.4,offset,False,False,True,False
170050511756591159,2026 DL64,61095.202805,0.29,-0.04,0.29,offset,True,False,True,False
170050511874555970,2026 DL64,61095.203275,0.24,-0.18,0.3,offset,False,False,True,False
170050512025550883,2026 DL64,61095.203741,0.3,-0.09,0.31,offset,True,False,True,False
170050512163438646,2026 DL64,61095.204208,0.34,-0.06,0.34,offset,True,False,True,False
170050512295034922,2026 DL64,61095.204675,0.31,-0.16,0.35,offset,False,False,True,False
170050512429776943,2026 DL64,61095.205142,0.3,-0.13,0.32,offset,False,False,True,False
170050512562421762,2026 DL64,61095.20561,0.44,-0.1,0.45,offset,True,False,True,False
170050512675143757,2026 DL64,61095.206078,0.41,-0.26,0.49,offset,False,False,True,False
170050512829808712,2026 DL64,61095.206544,0.38,-0.06,0.39,offset,False,False,True,False
170050513100865625,2026 DL64,61095.207478,0.34,-0.07,0.35,offset,True,False,True,False
170050513369825330,2026 DL64,61095.208415,0.38,-0.13,0.4,offset,True,False,True,False
170050513747312732,2026 DL64,61095.211456,0.37,-0.14,0.4,offset,False,False,True,False
170050513879957516,2026 DL64,61095.211923,0.35,-0.2,0.4,offset,False,False,True,False
170050514015748131,2026 DL64,61095.212391,0.31,-0.04,0.31,offset,False,False,True,False
170050514420498450,2026 DL64,61095.21379,0.48,-0.06,0.49,offset,False,False,True,False
170050514683166816,2026 DL64,61095.214724,0.36,-0.19,0.4,offset,False,False,True,False
170050514818957345,2026 DL64,61095.215192,0.38,-0.06,0.38,offset,True,False,True,False
170050514955272224,2026 DL64,61095.21566,0.32,-0.1,0.34,offset,True,False,True,False
170050515091587120,2026 DL64,61095.216126,0.45,-0.08,0.46,offset,False,False,True,False
170050515221610553,2026 DL64,61095.216592,0.28,-0.08,0.29,offset,False,False,True,False
170050515518357509,2026 DL64,61095.217652,0.37,-0.21,0.43,offset,True,False,True,False
170050515650478122,2026 DL64,61095.218117,0.46,-0.11,0.47,offset,True,False,True,False
170032916527054883,2026 DN64,61091.23204,0.18,-0.12,0.22,offset,False,False,True,False
170032917717188626,2026 DN64,61091.236406,-0.08,0.24,0.25,offset,False,False,True,False
170032918005022747,2026 DN64,61091.238701,-0.07,-0.05,0.09,offset,False,False,True,False
170032918266642439,2026 DN64,61091.239638,-0.07,0.06,0.09,offset,True,False,True,False
170032918536126521,2026 DN64,61091.24057,0.12,-0.19,0.23,offset,False,False,True,False
170032918772056083,2026 DN64,61091.241784,-0.06,0.1,0.12,offset,False,False,True,False
170032919578411051,2026 DN64,61091.244583,-0.31,-0.02,0.31,offset,False,False,True,False
170032919868866604,2026 DN64,61091.245512,0.3,-0.28,0.41,offset,True,False,True,False
170032920017240126,2026 DN64,61091.247368,-0.04,-0.03,0.05,offset,False,False,True,False
170032920149360743,2026 DN64,61091.247833,-0.1,0.15,0.18,offset,False,False,True,False
170032921223102486,2026 DN64,61091.251631,0.08,0.23,0.25,offset,False,False,True,False
170032921341067304,2026 DN64,61091.252098,0.07,0.03,0.07,offset,True,False,True,False
170032921475809308,2026 DN64,61091.252563,0.06,0.03,0.07,offset,False,False,True,False
170032921626279969,2026 DN64,61091.253029,0.2,0.14,0.24,offset,False,False,True,False
170032922031030332,2026 DN64,61091.255813,0.08,-0.11,0.14,offset,False,False,True,False
170032922162626651,2026 DN64,61091.256278,0.01,0.05,0.05,offset,False,False,True,False
170032922281115735,2026 DN64,61091.256745,0.03,-0.04,0.05,offset,False,False,True,False
170032923087470669,2026 DN64,61091.259601,0.27,0.03,0.28,offset,False,False,True,False
170032923639545895,2026 DN64,61091.261466,-0.05,0.08,0.09,offset,False,False,True,False
170032923757510748,2026 DN64,61091.261931,0.03,-0.12,0.13,offset,False,False,True,False
170032924305915914,2026 DN64,61091.265236,0.13,-0.05,0.14,offset,False,False,True,False
170032925639704626,2026 DN64,61091.270115,0.23,0.05,0.24,offset,True,False,True,False
170032926054416420,2026 DN64,61091.272941,-0.11,0.04,0.11,offset,False,False,True,False
170032926184964189,2026 DN64,61091.273408,-0.01,0.06,0.06,offset,True,False,True,False
170032926848188435,2026 DN64,61091.275946,0.24,-0.0,0.24,offset,False,False,True,False
170032927116099595,2026 DN64,61091.276883,-0.0,-0.06,0.06,offset,False,False,True,False
170032927248220169,2026 DN64,61091.277349,0.02,-0.04,0.04,offset,False,False,True,False
170032927515082781,2026 DN64,61091.278282,-0.18,-0.23,0.29,offset,True,False,True,False
170032927782994013,2026 DN64,61091.279216,0.08,-0.06,0.1,offset,False,False,True,False
170046106176061500,2026 DN64,61094.19394,-0.16,0.01,0.16,offset,False,False,True,False
170046107409186882,2026 DN64,61094.198201,0.12,-0.01,0.12,offset,False,False,True,False
170046108098625610,2026 DN64,61094.200652,-0.09,0.07,0.11,offset,True,False,True,False
170046110917722171,2026 DN64,61094.216815,0.1,0.1,0.14,offset,False,False,True,False
170046111470846012,2026 DN64,61094.218725,0.11,-0.1,0.15,offset,False,False,True,False
170046111735087110,2026 DN64,61094.219668,0.01,-0.15,0.15,offset,True,False,True,False
170046112105234537,2026 DN64,61094.22132,-0.01,-0.09,0.09,offset,True,False,True,False
170046117242732577,2026 DN64,61094.252457,0.06,0.19,0.19,offset,False,False,True,False
170046117909102660,2026 DN64,61094.26064,0.13,0.11,0.17,offset,True,False,True,False
170050505477718059,2026 DN64,61095.17169,-0.09,0.17,0.19,offset,True,False,True,False
170050505607741553,2026 DN64,61095.172159,0.04,0.04,0.05,offset,False,False,True,False
170050506950967309,2026 DN64,61095.178199,0.18,-0.23,0.29,offset,False,False,True,False
170050507504615436,2026 DN64,61095.180091,-0.13,0.3,0.32,offset,False,False,True,False
170050508026806290,2026 DN64,61095.183349,-0.07,-0.01,0.07,offset,False,False,True,False
170050508961611850,2026 DN64,61095.186616,-0.0,0.04,0.04,offset,False,False,True,False
170050509099499567,2026 DN64,61095.187086,-0.08,-0.16,0.18,offset,True,False,True,False
170050509232668690,2026 DN64,61095.187555,0.31,0.23,0.38,offset,False,False,True,False
313972182944841741,2026 DP64,61051.18872,3.77,-4.55,5.91,link,False,False,False,False
313998569597042765,2026 DP64,61057.303625,1.56,-3.19,3.55,link,False,False,False,False
314003014104383590,2026 DP64,61058.299109,1.31,-2.98,3.26,link,False,False,False,False
314003014238601326,2026 DP64,61058.300238,1.34,-3.17,3.45,link,False,False,False,False
314011775973458106,2026 DP64,61060.291466,1.06,-2.65,2.85,link,False,False,False,False
314011776107675878,2026 DP64,61060.292687,1.05,-2.73,2.93,link,False,False,False,False
314011776241893548,2026 DP64,61060.293082,1.02,-2.76,2.94,link,False,False,False,False
314011776376111269,2026 DP64,61060.294337,1.09,-2.63,2.85,link,False,False,False,False
314011776509804593,2026 DP64,61060.294802,1.06,-2.89,3.08,link,False,False,False,False
314011776778764393,2026 DP64,61060.297012,0.93,-2.48,2.65,link,False,False,False,False
314011790789836842,2026 DP64,61060.362,1.11,-2.62,2.84,link,False,False,False,False
170019716446290823,2026 DP64,61088.212015,-0.16,0.18,0.24,offset,False,False,False,False
170028513699037261,2026 DP64,61090.192892,0.11,0.04,0.12,offset,False,False,True,False
170028517616517377,2026 DP64,61090.209483,0.04,0.05,0.07,offset,False,False,True,False
170032906666246522,2026 DP64,61091.190584,0.19,0.18,0.26,offset,False,False,True,False
170032907606294878,2026 DP64,61091.193844,0.2,0.1,0.22,offset,False,False,True,False
170032907743660095,2026 DP64,61091.194307,0.11,-0.01,0.11,offset,False,False,True,False
170032907982733477,2026 DP64,61091.196595,0.2,0.08,0.22,offset,True,False,True,False
170032908255887425,2026 DP64,61091.197528,0.08,-0.01,0.08,offset,False,False,True,False
170032909062767644,2026 DP64,61091.20035,0.14,0.23,0.27,offset,True,False,True,False
170032909756399688,2026 DP64,61091.202677,0.08,-0.03,0.08,offset,True,False,True,False
170032914028823081,2026 DP64,61091.221886,-0.04,0.46,0.46,offset,False,False,True,False
170046093559595177,2026 DP64,61094.13866,-0.12,0.05,0.13,offset,False,False,True,False
170046100944192222,2026 DP64,61094.170339,0.0,0.04,0.04,offset,True,False,True,False
170046104133960154,2026 DP64,61094.185053,-0.01,-0.11,0.11,offset,False,False,True,False
170046105079252438,2026 DP64,61094.18835,-0.0,0.06,0.06,offset,False,False,True,False
170046105213993454,2026 DP64,61094.188841,-0.05,-0.01,0.05,offset,False,False,True,False
170046105347688063,2026 DP64,61094.189305,-0.11,0.0,0.11,offset,False,False,True,False
170046105617695032,2026 DP64,61094.190258,-0.23,-0.0,0.23,offset,False,False,True,False
170019717154078790,2026 DR64,61088.216966,0.02,-0.03,0.04,offset,False,False,True,False
170028513878868406,2026 DR64,61090.193359,0.08,-0.05,0.1,offset,True,False,True,False
170028525312016801,2026 DR64,61090.241747,0.03,-0.05,0.05,offset,False,False,True,False
170032899980001550,2026 DR64,61091.162652,-0.04,-0.04,0.05,offset,False,False,True,False
170032900248437477,2026 DR64,61091.163586,0.04,-0.06,0.07,offset,True,False,True,False
170032900383703381,2026 DR64,61091.164051,-0.0,-0.01,0.01,offset,False,False,True,False
170032900520018375,2026 DR64,61091.164579,0.08,-0.06,0.1,offset,False,False,True,False
170032901346820217,2026 DR64,61091.167372,0.01,-0.03,0.03,offset,False,False,True,False
170032901482611034,2026 DR64,61091.167836,-0.0,-0.06,0.06,offset,False,False,True,False
170032901614731381,2026 DR64,61091.168303,-0.03,0.06,0.07,offset,False,False,True,False
170032901764153374,2026 DR64,61091.168765,0.09,-0.01,0.09,offset,False,False,True,False
170032902018957536,2026 DR64,61091.171203,-0.02,-0.07,0.07,offset,False,False,True,False
170032902151602268,2026 DR64,61091.171669,0.09,0.07,0.11,offset,True,False,True,False
170032902533284006,2026 DR64,61091.173139,0.01,0.01,0.01,offset,False,False,True,False
170032903089553674,2026 DR64,61091.175001,0.07,0.05,0.08,offset,False,False,True,False
170032903358513486,2026 DR64,61091.175937,-0.03,-0.02,0.03,offset,True,False,True,False
170032903495876719,2026 DR64,61091.176401,-0.0,-0.01,0.01,offset,True,False,True,False
170032903627997261,2026 DR64,61091.176867,0.04,-0.04,0.06,offset,True,False,True,False
170032903775846505,2026 DR64,61091.177331,-0.11,0.04,0.12,offset,False,False,True,False
170050487824941638,2026 DR64,61095.098497,0.04,0.07,0.08,offset,True,False,True,False
170050488093900867,2026 DR64,61095.099431,0.03,-0.02,0.03,offset,False,False,True,False
170050488363909244,2026 DR64,61095.100367,0.19,-0.08,0.2,offset,False,False,True,False
170050488630771955,2026 DR64,61095.101309,0.01,-0.01,0.02,offset,True,False,True,False
170050488766038648,2026 DR64,61095.101774,0.06,-0.0,0.06,offset,True,False,True,False
170050488900782026,2026 DR64,61095.102243,-0.05,0.09,0.1,offset,False,False,True,False
170050489189138773,2026 DR64,61095.10318,-0.09,-0.05,0.1,offset,False,False,True,False
170050489481166957,2026 DR64,61095.104209,0.0,-0.09,0.09,offset,False,False,True,False
170050490106642996,2026 DR64,61095.107997,0.05,0.01,0.06,offset,False,False,True,False
170050490241384836,2026 DR64,61095.108465,0.02,0.09,0.1,offset,True,False,True,False
170050490645086488,2026 DR64,61095.109867,0.02,-0.1,0.1,offset,False,False,True,False
170050490777731382,2026 DR64,61095.110339,0.05,-0.04,0.07,offset,True,False,True,False
170050491203453327,2026 DR64,61095.111738,0.02,0.02,0.02,offset,False,False,True,False
170050491448296008,2026 DR64,61095.112745,-0.05,-0.01,0.05,offset,False,False,True,False
170050491606631132,2026 DR64,61095.114537,0.01,0.01,0.02,offset,False,False,True,False
170050492166046171,2026 DR64,61095.116413,-0.11,0.0,0.11,offset,False,False,True,False
170050492300263724,2026 DR64,61095.116882,0.05,-0.03,0.06,offset,True,False,True,False
170050492547203130,2026 DR64,61095.117818,-0.02,-0.05,0.06,offset,False,False,True,False
170050492702392784,2026 DR64,61095.118285,-0.04,-0.04,0.06,offset,False,False,True,False
170050492816688627,2026 DR64,61095.118756,0.03,-0.06,0.07,offset,False,False,True,False
170050492972925443,2026 DR64,61095.119223,0.05,0.04,0.07,offset,False,False,True,False
170050493241884811,2026 DR64,61095.120157,0.03,-0.1,0.1,offset,True,False,True,False
170050493509271570,2026 DR64,61095.121082,-0.0,-0.09,0.09,offset,True,False,True,False
170050493621469254,2026 DR64,61095.122962,0.05,0.03,0.06,offset,False,False,True,False
170050493890429240,2026 DR64,61095.123892,0.02,-0.05,0.05,offset,True,False,True,False
170050494179313569,2026 DR64,61095.124825,-0.02,-0.02,0.02,offset,False,False,True,False
170050494315102235,2026 DR64,61095.125294,0.02,0.0,0.02,offset,False,False,True,False
170050494427300352,2026 DR64,61095.125767,0.05,0.01,0.05,offset,True,False,True,False
170050494560995810,2026 DR64,61095.126232,0.02,-0.08,0.09,offset,False,False,True,False
170050494715659451,2026 DR64,61095.1267,0.03,-0.12,0.12,offset,False,False,True,False
170050494850400765,2026 DR64,61095.127168,0.07,-0.09,0.11,offset,True,False,True,False
170050494987763950,2026 DR64,61095.127635,-0.02,-0.03,0.04,offset,False,False,True,False
170050495119885569,2026 DR64,61095.128103,0.03,-0.06,0.06,offset,False,False,True,False
170050495275597880,2026 DR64,61095.128568,-0.03,0.05,0.06,offset,False,False,True,False
170050495477449661,2026 DR64,61095.129671,0.01,-0.06,0.07,offset,False,False,True,False
170050495631065230,2026 DR64,61095.131477,0.03,-0.07,0.07,offset,False,False,True,False
170050495900025128,2026 DR64,61095.132413,0.05,-0.04,0.06,offset,False,False,True,False
170050496170034070,2026 DR64,61095.133345,0.05,-0.0,0.05,offset,False,False,True,False
170050496436896085,2026 DR64,61095.134277,-0.02,0.01,0.02,offset,False,False,True,False
170050496572162397,2026 DR64,61095.134742,0.07,-0.0,0.07,offset,False,False,True,False
170050496707952648,2026 DR64,61095.135208,0.16,-0.07,0.17,offset,False,False,True,False
170050496841122055,2026 DR64,61095.135678,-0.03,0.06,0.07,offset,False,False,True,False
170050496997883991,2026 DR64,61095.136142,0.01,-0.02,0.03,offset,False,False,True,False
170050497110606087,2026 DR64,61095.136609,-0.01,0.01,0.01,offset,False,False,True,False
170050497267369449,2026 DR64,61095.137074,0.05,-0.05,0.07,offset,False,False,True,False
170050497557824015,2026 DR64,61095.138101,0.03,-0.03,0.04,offset,False,False,True,False
170050497646428472,2026 DR64,61095.13998,0.07,-0.08,0.11,offset,False,False,True,False
170050498319615187,2026 DR64,61095.142309,-0.08,0.02,0.08,offset,False,False,True,False
170050498585428689,2026 DR64,61095.143242,-0.03,0.04,0.05,offset,False,False,True,False
170050498721744971,2026 DR64,61095.143711,0.01,0.06,0.06,offset,False,False,True,False
170050498855960597,2026 DR64,61095.144176,-0.04,-0.08,0.09,offset,False,False,True,False
170050499012722747,2026 DR64,61095.14464,-0.04,-0.04,0.06,offset,False,False,True,False
170050499144844851,2026 DR64,61095.145108,-0.0,0.02,0.02,offset,False,False,True,False
170050499282207780,2026 DR64,61095.145578,-0.03,0.01,0.03,offset,False,False,True,False
313928194474901589,2026 DS78,61041.22302,-0.0,-0.05,0.05,offset,True,False,True,False
313928194608070734,2026 DS78,61041.223519,-0.04,-0.05,0.07,offset,True,False,True,False
313928195010723857,2026 DS78,61041.227496,0.03,-0.02,0.04,offset,True,False,True,False
313928195147563040,2026 DS78,61041.227991,0.13,-0.1,0.16,offset,True,False,True,False
313932595760463888,2026 DS78,61042.211777,0.1,-0.05,0.11,offset,False,False,True,False
313932595875807331,2026 DS78,61042.212274,0.18,-0.37,0.41,offset,False,False,True,False
313963405925416972,2026 DS78,61049.316703,-0.14,0.19,0.24,offset,True,False,True,False
313963406090043433,2026 DS78,61049.318713,-0.06,0.03,0.06,offset,True,False,True,False
313963406224261162,2026 DS78,61049.319109,0.01,0.05,0.05,offset,True,False,True,False
313963406358478882,2026 DS78,61049.319508,-0.13,0.04,0.13,offset,True,False,True,False
313963406492696613,2026 DS78,61049.319904,0.01,0.04,0.04,offset,True,False,True,False
313963406761132073,2026 DS78,61049.322243,-0.17,-0.14,0.22,offset,True,False,True,False
313972182601957435,2026 DS78,61051.187529,0.06,0.03,0.07,offset,True,False,True,False
313972182736175149,2026 DS78,61051.187924,-0.03,-0.0,0.03,offset,True,False,True,False
313972182870392882,2026 DS78,61051.18832,-0.07,-0.06,0.09,offset,True,False,True,False
313972183004610610,2026 DS78,61051.18872,0.08,-0.07,0.11,offset,True,False,True,False
313972183138828346,2026 DS78,61051.189117,0.07,0.12,0.14,offset,True,False,True,False
313972184061575252,2026 DS78,61051.193543,-0.0,-0.03,0.03,offset,True,False,True,False
313976545566785611,2026 DS78,61052.330936,0.13,-0.13,0.19,offset,False,False,True,False
313980947916128325,2026 DS78,61053.247929,-0.05,-0.12,0.13,offset,True,False,True,False
313980948050346049,2026 DS78,61053.248329,-0.21,0.01,0.21,offset,True,False,True,False
313980948184563788,2026 DS78,61053.248724,-0.0,0.01,0.01,offset,True,False,True,False
313980948318781512,2026 DS78,61053.24912,-0.01,-0.17,0.17,offset,True,False,True,False
313980948452999251,2026 DS78,61053.249515,0.03,0.02,0.04,offset,True,False,True,False
313980948585119819,2026 DS78,61053.249985,-0.06,-0.06,0.09,offset,True,False,True,False
313980948720386142,2026 DS78,61053.251922,0.11,0.03,0.12,offset,True,False,True,False
313980948854603846,2026 DS78,61053.25232,-0.08,-0.05,0.1,offset,True,False,True,False
313980948988821580,2026 DS78,61053.252715,0.09,0.06,0.1,offset,True,False,True,False
313980949123039315,2026 DS78,61053.253111,-0.02,0.11,0.11,offset,True,False,True,False
313980949257257035,2026 DS78,61053.253511,0.09,0.01,0.09,offset,True,False,True,False
313980949389901937,2026 DS78,61053.253981,-0.08,0.11,0.14,offset,True,False,True,False
313998569654190147,2026 DS78,61057.303625,0.08,-0.05,0.09,offset,True,False,True,False
313998569788407881,2026 DS78,61057.304026,-0.0,-0.01,0.01,offset,True,False,True,False
313998570166419570,2026 DS78,61057.307535,0.06,-0.13,0.14,offset,True,False,True,False
313998570300637293,2026 DS78,61057.307934,0.05,-0.04,0.06,offset,True,False,True,False
313998570434855021,2026 DS78,61057.309128,-0.01,0.0,0.01,offset,True,False,True,False
313998570569072746,2026 DS78,61057.309524,0.0,-0.04,0.04,offset,True,False,True,False
313998570703290486,2026 DS78,61057.310598,0.1,0.08,0.13,offset,True,False,True,False
313998570838032492,2026 DS78,61057.311063,0.01,-0.04,0.04,offset,True,False,True,False
314003013713264735,2026 DS78,61058.297321,-0.01,-0.04,0.04,offset,True,False,True,False
314003015479590920,2026 DS78,61058.308405,0.01,-0.08,0.08,offset,True,False,True,False
314003015613808644,2026 DS78,61058.308802,0.04,-0.04,0.06,offset,True,False,True,False
314003015882244099,2026 DS78,61058.310369,0.03,-0.07,0.08,offset,True,False,True,False
314007379009601616,2026 DS78,61059.292291,0.05,-0.01,0.06,offset,True,False,True,False
314007379143819340,2026 DS78,61059.292691,-0.05,-0.1,0.11,offset,True,False,True,False
314007379278037079,2026 DS78,61059.29384,0.0,-0.11,0.11,offset,True,False,True,False
314007379412254798,2026 DS78,61059.294238,0.09,-0.07,0.11,offset,True,False,True,False
314007379546472521,2026 DS78,61059.295384,-0.04,-0.01,0.04,offset,True,False,True,False
314007379680165894,2026 DS78,61059.29585,0.04,0.04,0.05,offset,True,False,True,False
314007379835879433,2026 DS78,61059.297637,0.03,0.0,0.03,offset,True,False,True,False
314007379970097163,2026 DS78,61059.298037,-0.04,-0.03,0.05,offset,True,False,True,False
314011775847104568,2026 DS78,61060.29107,0.02,0.01,0.02,offset,True,False,True,False
314011775981322295,2026 DS78,61060.291466,-0.02,0.01,0.02,offset,True,False,True,False
314011776115540021,2026 DS78,61060.292687,0.04,-0.05,0.06,offset,True,False,True,False
314011776249757764,2026 DS78,61060.293082,0.0,0.03,0.03,offset,True,False,True,False
314011776383975476,2026 DS78,61060.294337,0.04,0.03,0.05,offset,True,False,True,False
314011776516620385,2026 DS78,61060.294802,-0.02,-0.01,0.02,offset,True,False,True,False
314011776651362467,2026 DS78,61060.296617,-0.04,-0.08,0.09,offset,True,False,True,False
314011776785580181,2026 DS78,61060.297012,-0.01,-0.0,0.01,offset,True,False,True,False
314011776919797889,2026 DS78,61060.298063,-0.13,0.01,0.13,offset,True,False,True,False
314011777054015616,2026 DS78,61060.298462,0.03,-0.1,0.1,offset,True,False,True,False
314011777188233351,2026 DS78,61060.299569,0.02,-0.06,0.07,offset,True,False,True,False
314011777321926798,2026 DS78,61060.300033,-0.0,0.04,0.04,offset,True,False,True,False
314011790663483486,2026 DS78,61060.361562,-0.03,0.05,0.06,offset,True,False,True,False
313967767367188588,2026 DZ64,61050.174261,-0.07,-0.12,0.14,offset,False,False,False,False
313972184070488175,2026 DZ64,61051.193543,0.07,0.01,0.07,offset,False,False,True,False
313980948364918797,2026 DZ64,61053.24912,0.05,0.23,0.24,offset,True,False,True,False
313980948499136527,2026 DZ64,61053.249515,0.1,-0.13,0.16,offset,True,False,True,False
313980948628111382,2026 DZ64,61053.249985,-0.15,-0.03,0.16,offset,True,False,True,False
313980949432893485,2026 DZ64,61053.253981,-0.04,0.03,0.05,offset,True,False,True,False
313998569411444799,2026 DZ64,61057.302026,0.16,-0.06,0.17,offset,True,False,True,False
313998569545662530,2026 DZ64,61057.30243,0.04,0.18,0.18,offset,True,False,True,False
313998569679880266,2026 DZ64,61057.303625,-0.04,0.09,0.1,offset,True,False,True,False
313998569814097992,2026 DZ64,61057.304026,0.01,-0.14,0.14,offset,False,False,True,False
313998569948315724,2026 DZ64,61057.305225,-0.01,0.07,0.07,offset,True,False,True,False
313998570082009104,2026 DZ64,61057.305691,-0.07,-0.06,0.09,offset,True,False,True,False
313998570209411177,2026 DZ64,61057.307535,0.25,0.09,0.26,offset,False,False,True,False
313998570343628911,2026 DZ64,61057.307934,0.03,0.06,0.07,offset,False,False,True,False
313998570477846629,2026 DZ64,61057.309128,-0.04,-0.11,0.12,offset,False,False,True,False
313998570612064357,2026 DZ64,61057.309524,-0.01,-0.04,0.04,offset,False,False,True,False
313998570746282075,2026 DZ64,61057.310598,-0.09,0.04,0.1,offset,False,False,True,False
313998570880499792,2026 DZ64,61057.311063,0.03,-0.07,0.08,offset,True,False,True,False
314003013760450586,2026 DZ64,61058.297321,-0.02,0.01,0.02,offset,False,False,True,False
314003013894668343,2026 DZ64,61058.297717,0.05,-0.02,0.05,offset,False,False,True,False
314003014028886038,2026 DZ64,61058.298714,0.06,-0.03,0.06,offset,False,False,True,False
314003014163103770,2026 DZ64,61058.299109,-0.09,0.08,0.12,offset,False,False,True,False
314003014297321491,2026 DZ64,61058.300238,0.05,0.09,0.1,offset,True,False,True,False
314007379053117527,2026 DZ64,61059.292291,-0.13,-0.03,0.14,offset,False,False,True,False
314007379321552984,2026 DZ64,61059.29384,-0.01,-0.02,0.03,offset,False,False,True,False
314007379455770701,2026 DZ64,61059.294238,-0.02,0.03,0.04,offset,False,False,True,False
314007379589988425,2026 DZ64,61059.295384,-0.03,-0.26,0.26,offset,False,False,True,False
314007379724730505,2026 DZ64,61059.29585,-0.17,-0.1,0.2,offset,False,False,True,False
314007379858423905,2026 DZ64,61059.297637,-0.27,-0.0,0.27,offset,False,False,True,False
314007379992641644,2026 DZ64,61059.298037,-0.13,0.05,0.14,offset,False,False,True,False
314011775890096189,2026 DZ64,61060.29107,-0.09,0.04,0.1,offset,False,False,True,False
314011776024313930,2026 DZ64,61060.291466,-0.02,0.04,0.05,offset,True,False,True,False
314011776158531645,2026 DZ64,61060.292687,0.0,0.08,0.08,offset,False,False,True,False
314011776292749371,2026 DZ64,61060.293082,0.0,0.0,0.0,offset,False,False,True,False
314011776426967100,2026 DZ64,61060.294337,0.03,0.06,0.06,offset,False,False,True,False
314011776559087748,2026 DZ64,61060.294802,-0.02,-0.0,0.02,offset,False,False,True,False
314011776693829795,2026 DZ64,61060.296617,-0.02,0.14,0.15,offset,True,False,True,False
314011776828047533,2026 DZ64,61060.297012,-0.02,0.03,0.04,offset,False,False,True,False
314011776962265242,2026 DZ64,61060.298063,0.06,-0.05,0.08,offset,True,False,True,False
314011777096482975,2026 DZ64,61060.298462,0.08,-0.1,0.13,offset,True,False,True,False
314011777230700714,2026 DZ64,61060.299569,0.1,0.03,0.11,offset,False,False,True,False
314011777364394182,2026 DZ64,61060.300033,0.01,0.06,0.06,offset,False,False,True,False
170028510947573844,2026 DZ64,61090.181569,0.01,0.06,0.06,offset,False,False,True,False
170028511750783038,2026 DZ64,61090.184365,0.12,-0.01,0.12,offset,False,False,True,False
170028512155533390,2026 DZ64,61090.185767,-0.01,0.06,0.06,offset,False,False,True,False
170028512825049127,2026 DZ64,61090.189638,0.1,0.06,0.12,offset,False,False,True,False
170028513512915063,2026 DZ64,61090.191959,0.04,0.05,0.06,offset,False,False,True,False
170028513627734044,2026 DZ64,61090.192425,0.02,0.21,0.21,offset,False,False,True,False
170028513893023848,2026 DZ64,61090.193359,-0.05,0.14,0.15,offset,False,False,True,False
170028514702524480,2026 DZ64,61090.197759,0.11,0.14,0.17,offset,False,False,True,False
170028516848959538,2026 DZ64,61090.206692,0.05,0.04,0.06,offset,True,False,True,False
170534271355191463,2026 FP35,61205.017227,0.04,-0.07,0.08,offset,True,False,True,False
170609073491279962,2026 FP35,61222.120206,0.08,0.05,0.1,offset,True,False,True,False
170648614816186472,2026 FP35,61231.066634,-0.09,-0.01,0.09,offset,True,False,True,False
170648615040057467,2026 FP35,61231.067586,-0.0,0.08,0.08,offset,True,False,True,False
170648621795508282,2026 FP35,61231.092192,0.08,0.02,0.08,offset,True,False,True,False
170648622019379277,2026 FP35,61231.09315,-0.02,-0.03,0.03,offset,True,False,True,False
170441932148310086,2026 HF17,61184.19405,-0.01,0.05,0.05,offset,True,False,True,False
170446338382102798,2026 HF17,61185.186697,0.06,-0.03,0.07,offset,True,False,True,False
170507921347575857,2026 HF17,61199.15937,0.01,-0.06,0.06,offset,True,False,True,False
170534292427374777,2026 HF17,61205.122427,-0.14,-0.13,0.19,offset,False,False,True,False
170560682099474553,2026 HF17,61211.158276,0.02,-0.09,0.09,offset,True,False,True,False
170450754751955071,2026 HH22,61186.195853,-0.04,-0.06,0.07,offset,True,False,True,False
170507921790075591,2026 HH22,61199.160984,-0.01,-0.11,0.12,offset,True,False,True,False
170525485847019889,2026 HH22,61203.244058,0.02,-0.04,0.05,offset,True,False,True,False
170525485998015131,2026 HH22,61203.244655,-0.0,0.08,0.08,offset,True,False,True,False
170644243221053741,2026 NR5,61230.290335,-0.25,-0.08,0.26,offset,False,False,True,False
170648660416659534,2026 NR5,61231.239514,-0.27,-0.07,0.28,offset,False,False,True,False
170648667395981403,2026 NR5,61231.265926,-0.28,-0.09,0.29,offset,False,False,True,False
170666287376629916,2026 NR5,61235.343859,-0.33,-0.1,0.34,offset,False,True,True,False
170666294355951736,2026 NR5,61235.371007,-0.37,-0.14,0.39,offset,False,True,True,False
313928194414608408,535021,61041.22302,-0.05,-0.02,0.05,offset,True,False,False,False
313932595683917851,535021,61042.211777,-0.09,-0.01,0.09,offset,False,False,False,False
313963405080789026,535021,61049.312666,0.03,-0.05,0.06,offset,True,False,False,False
313967766752199474,535021,61050.171143,-0.02,-0.01,0.02,offset,False,False,False,False
313972182518596726,535021,61051.187529,-0.16,-0.01,0.17,offset,False,False,False,False
313972182652814362,535021,61051.187924,-0.04,-0.0,0.04,offset,True,False,False,False
313972182787032085,535021,61051.18832,-0.12,-0.08,0.14,offset,True,False,False,False
313972182921249829,535021,61051.18872,-0.03,-0.02,0.03,offset,False,False,False,False
313972183055467680,535021,61051.189117,-0.14,-0.03,0.14,offset,True,False,False,False
313972183188635958,535021,61051.189594,-0.31,0.3,0.43,offset,False,False,False,False
313972183320756320,535021,61051.191476,-0.04,-0.0,0.04,offset,False,False,False,False
313972183454974041,535021,61051.191874,-0.06,-0.05,0.08,offset,False,False,False,False
313972183589191764,535021,61051.192273,-0.02,-0.02,0.03,offset,False,False,False,False
313972183723409481,535021,61051.192673,-0.05,-0.02,0.05,offset,False,False,False,False
313972183857627204,535021,61051.193072,-0.07,-0.01,0.07,offset,False,False,False,False
313972184809209896,535021,61051.197473,0.25,0.01,0.25,offset,False,False,False,False
313976545428897852,535021,61052.330539,-0.06,-0.08,0.11,offset,True,False,False,False
313976545563115574,535021,61052.330936,-0.13,-0.13,0.19,offset,True,False,False,False
313976545697333304,535021,61052.331332,-0.09,-0.05,0.1,offset,True,False,False,False
313976545831551026,535021,61052.331727,-0.06,-0.1,0.11,offset,True,False,False,False
313976545965768758,535021,61052.332122,-0.11,0.02,0.11,offset,False,False,False,False
313976546122006737,535021,61052.33259,0.03,-0.03,0.04,offset,False,False,False,False
313976555407671298,535021,61052.365032,-0.01,-0.05,0.05,offset,True,False,False,False
313998570153836729,535021,61057.307535,-0.08,-0.01,0.08,offset,True,False,False,False
313998570288054453,535021,61057.307934,-0.06,-0.04,0.07,offset,True,False,False,False
313998570422272186,535021,61057.309128,-0.05,-0.0,0.06,offset,True,False,False,False
313998570556489903,535021,61057.309524,-0.06,-0.05,0.08,offset,True,False,False,False
313998570690707618,535021,61057.310598,-0.04,-0.02,0.04,offset,False,False,False,False


==> anc/table1_archival.csv <==
# Table 1 (machine-readable): Rubin (X05) discoveries with archival DECam detections verified on their own images (G. Cerati 2026).
# tier: secure (>= 4 archival nights in the catalogue hit after removing nights that failed on images, and image-verified nights in >= 2 different years) or probable.
# hit_nights / hit_nights_kept: nights of the catalogue hit outside the published season, before / after removing failed nights;
# image_nights: nights outside the published season with a detection verified on its own image; fit_nights_used / fit_rows_used /
# fit_rows_rejected: archival nights (outside the published season) and rows kept / rejected by the joint Find_Orb fit. Arcs from the rows used.
# a, sig_a: barycentric, Find_Orb (DE440, 500 covariance clones), MPC observations alone (before) and with the archival rows (after).
# a_mpc_au, U_mpc: heliocentric a and uncertainty parameter of the MPC orbit of 2026-11-20. controls: rotated controls clean / strong / incomplete.
# earlier_designation: an earlier designation that the joint fit of both sets of published observations and the archival detections identifies
# (identified) or allows (possible) with this object (earlier_designations.csv); pending MPC confirmation.
# v7 columns: pub_arc_long: published arc already > 1,000 d; earlier_dets: archival detections used by the fit that are earlier than the first
# published observation; n_strong_results: strong results of the catalogue search; disjoint_alt: a strong alternative shares no exposure with the
# best one; itf: detections already in the MPC ITF (2026 Nov 22); in_cerati2026: identified (R) or listed as a candidate match (M) in arXiv:2611.14330v2.
designation,tier,hit_nights,hit_nights_kept,image_nights,fit_nights_used,fit_rows_used,fit_rows_rejected,years,arc_before_d,arc_after_d,a_before_au,sig_a_before_au,a_after_au,sig_a_after_au,a_mpc_au,U_mpc,obs_used,obs_total,rms_arcsec,controls,earlier_designation,pub_arc_long,earlier_dets,n_strong_results,disjoint_alt,itf,in_cerati2026,note
2025 HE111,secure,31,31,2,2,2,0,2013 2017,406,4779,43.3625,0.0386,43.2823,0.0009,43.419,6,92,92,0.122,clean,,,2,1,,0,,
2025 HF111,secure,8,6,3,3,3,0,2016 2017 2018,380,3692,69.0265,0.0424,69.0157,0.0028,68.958,6,84,84,0.097,clean,,,3,1,,0,,
2025 LC3,probable,4,3,2,2,2,0,2019 2022,103,2210,42.5435,0.1642,42.6676,0.0033,42.368,8,19,19,0.087,clean,,,2,1,,0,,
2025 LF6,probable,4,4,2,2,2,0,2019,33,2193,86.5081,516.3169,42.2729,0.0224,51.728,9,23,23,0.103,clean,,,2,1,,0,,
2025 LM2,secure,5,5,4,4,4,0,2021 2022 2023 2024,49,1466,41.4992,6.6434,41.3056,0.0058,44.765,8,14,15,0.093,clean,,,4,1,,0,,
2025 LM3,secure,4,4,2,2,3,0,2021 2023 2025,109,1495,43.8655,0.0777,43.9232,0.0014,43.633,7,41,41,0.139,clean,,,2,1,,0,,
2025 LP6,probable,3,3,2,2,3,0,2022 2023 2025,42,1057,55.9069,924.8609,43.7327,0.0054,47.383,9,19,19,0.131,clean,,,3,1,,0,,
2025 LU2,probable,3,3,2,2,2,0,2021 2023,109,1613,42.9730,0.0254,42.9884,0.0015,42.825,7,69,69,0.138,clean,,,2,1,,0,,
2025 MA349,secure,6,5,2,2,2,0,2019 2024,384,2515,34.8055,0.0094,34.8066,0.0008,34.702,6,60,60,0.088,clean,,,2,1,,0,,
2025 MA351,secure,4,4,3,3,4,0,2021 2022 2023 2025,93,1526,39.4265,0.0691,39.4804,0.0012,39.348,7,39,39,0.079,clean,,,3,1,,0,,
2025 MC351,probable,3,3,2,2,2,0,2019 2021,29,2241,42.6066,3.1498,42.2311,0.0038,42.566,9,20,20,0.096,clean,,,2,1,,0,,
2025 MC352,secure,11,9,2,2,2,0,2019 2024,23,2328,42.3125,403.2129,39.3085,0.0063,32.785,9,15,15,0.123,strong,,,2,2,y,0,,
2025 MD348,secure,9,8,3,3,3,0,2014 2015 2016,27,4105,39.5873,6.2508,39.5300,0.0041,43.189,9,17,18,0.089,clean,,,3,1,,0,,
2025 MD352,secure,10,9,2,2,2,0,2013 2014,29,4477,39.2176,0.3453,39.3129,0.0027,39.123,9,22,22,0.085,clean,,,2,1,,0,,
2025 MD388,secure,8,8,4,4,4,0,2016 2017 2018 2024,31,3275,41.0062,17.2706,41.8756,0.0032,41.646,9,13,13,0.060,clean,,,4,1,,0,,
2025 MD397,secure,12,12,2,2,2,0,2023 2024,31,723,43.1888,2.5678,43.0377,0.0138,43.281,9,17,17,0.064,clean,,,2,1,,0,,
2025 MD398,secure,16,15,3,3,3,0,2013 2015 2019,25,4454,43.8748,75.3065,43.6815,0.0026,50.778,9,15,15,0.030,clean,,,3,1,,0,R,
2025 MD399,probable,4,4,2,2,2,0,2015,29,3714,unbound,168.2487,43.3361,0.0572,360.036,9,13,13,0.085,clean,,,2,1,,0,,
2025 ME278,probable,3,3,2,2,2,0,2014 2015,327,4393,39.3244,0.0440,39.3295,0.0026,39.160,7,29,29,0.082,clean,,,2,1,,0,,
2025 ME403,probable,3,3,2,2,2,0,2021 2022,31,1435,78.8242,323.2996,86.7061,0.0452,91.389,9,14,14,0.172,clean,,,2,1,,0,,
2025 MF350,secure,5,5,3,3,3,0,2018 2019 2024,68,2546,46.4722,0.3772,46.2126,0.0016,47.651,8,22,22,0.071,clean,,,3,1,,0,,
2025 MF351,secure,4,4,3,3,3,0,2014 2015 2017,25,4097,42.0682,18.3198,41.6861,0.0037,45.421,9,17,17,0.083,strong,,,3,1,,0,M,
2025 MG351,secure,7,7,3,3,3,0,2015 2019 2023,29,3710,51.4957,222.0420,44.1758,0.0026,47.109,9,16,16,0.037,clean,,,3,3,,0,,
2025 MG388,secure,8,8,3,3,3,0,2015 2019 2020,29,3751,70.6566,187.2500,69.4835,0.0116,68.883,9,11,11,0.045,clean,,,3,1,,0,,
2025 MG403,probable,3,3,3,3,3,0,2015 2016 2021,33,3694,45.2266,105.1320,45.4387,0.0073,46.844,9,13,13,0.088,strong,,,3,1,,0,,
2025 MH387,probable,3,3,2,2,2,0,2019 2023,78,2289,46.8403,0.1040,46.9221,0.0024,46.601,7,31,31,0.104,clean,,,2,1,,0,,
2025 MH398,probable,3,3,3,3,3,0,2019 2021 2023,29,2159,92.0911,2274.6112,62.4033,0.0190,42.067,9,18,18,0.107,incomplete,,,3,1,,0,,
2025 MJ387,secure,7,7,2,2,2,0,2021 2023,29,1576,56.0285,1087.1980,43.2741,0.0081,43.332,9,14,14,0.099,clean,,,2,1,,0,,
2025 MJ398,secure,7,7,4,4,4,0,2016 2019 2020 2026,31,3685,193.2257,566.0618,39.4430,0.0020,45.108,9,16,16,0.121,clean,,,3,1,,0,,
2025 MJ403,secure,4,4,2,2,2,0,2021 2022,30,1434,55.3689,3.5972,59.8239,0.0127,56.438,9,16,16,0.057,incomplete,,,2,1,,0,,
2025 MK387,secure,6,6,4,4,4,0,2015 2018 2020 2023,29,3714,45.4132,555.5240,43.9188,0.0050,50.079,9,16,16,0.077,clean,,,4,1,,0,,
2025 ML348,secure,4,4,2,2,2,0,2023 2024,55,761,39.0905,0.3570,39.3230,0.0028,39.072,8,24,24,0.111,strong,,,2,1,,0,,
2025 ML350,secure,12,12,3,3,3,0,2014 2017 2024,29,4106,38.1977,10.9127,39.4004,0.0029,38.418,9,20,20,0.052,clean,,,3,3,y,0,,
2025 ML352,secure,6,5,3,3,3,0,2015 2023 2024,109,3803,69.5003,0.1946,69.3066,0.0026,68.734,6,42,42,0.115,clean,2004 MM10 (possible),,3,1,,0,,pairing with 2004 MM10 possible; that fit rejects two of its three archival detections (Sec. 4.1)
2025 ML396,secure,4,4,3,3,3,0,2021 2022 2023,33,1466,49.6486,17.1436,39.2568,0.0091,53.958,9,21,21,0.091,clean,,,3,1,,0,,
2025 ML403,secure,5,5,3,3,3,0,2017 2019 2022,25,2886,42.4022,407.1546,39.5522,0.0022,42.857,9,13,13,0.066,strong,,,3,1,,0,,
2025 MM349,probable,4,4,2,2,2,0,2023,93,862,55.1102,0.4382,54.9301,0.4627,54.853,7,28,28,0.137,clean,,,2,3,,0,,
2025 MM394,secure,12,12,3,3,3,0,2014 2015 2017,29,4101,55.8320,370.5989,43.4769,0.0047,46.748,9,13,13,0.062,clean,,,3,1,,0,M,
2025 MN387,secure,5,4,3,3,3,0,2019 2021 2023,29,2240,40.5183,1077.1273,40.8377,0.0035,40.223,9,16,16,0.075,clean,2000 JH81 (possible),,3,1,,0,,
2025 MO350,secure,9,8,3,3,3,0,2014 2015 2017,28,4094,43.0749,2760.4379,42.3947,0.0032,44.657,9,28,28,0.092,clean,,,3,1,,0,,
2025 MP185,secure,5,5,4,4,4,0,2019 2020 2021 2023,23,2326,48.2102,500.0533,48.6505,0.0054,58.421,9,14,14,0.064,strong,,,4,1,,0,,
2025 MP350,secure,5,4,6,6,6,0,2021 2023,23,1570,42.3531,27.1540,41.3611,0.0019,43.342,9,31,31,0.091,clean,,,6,1,,0,,
2025 MP351,probable,4,3,2,2,3,0,2016 2021 2025,67,3424,42.6704,0.1156,42.6654,0.0015,42.711,8,40,41,0.078,clean,,,2,1,,0,,
2025 MP387,secure,6,5,3,3,3,0,2014 2021 2023,29,4099,188.6533,663.5533,63.3128,0.0092,993.296,9,13,13,0.074,strong,,,3,4,y,0,,
2025 MP398,secure,11,10,2,2,2,0,2017 2024,354,3392,127.4518,0.2042,127.5830,0.0197,126.358,5,22,22,0.111,clean,,,2,2,,0,,
2025 MS349,secure,5,4,3,3,3,0,2022 2023 2024,33,1056,43.4773,4.9465,43.6029,0.0045,43.263,9,18,18,0.065,clean,,,3,1,,0,,
2025 MS396,secure,10,10,3,3,3,0,2015 2016 2023,29,3710,45.7584,441.6326,43.8048,0.0068,67.888,9,14,14,0.082,clean,,,3,1,,1,,
2025 MS398,secure,11,11,4,4,4,0,2016 2017 2019 2023,358,3719,76.6008,0.0204,76.6088,0.0039,76.122,5,45,45,0.096,clean,,,4,1,,0,,
2025 MT348,secure,4,4,4,4,4,0,2021 2022 2023 2024,87,1490,39.4025,0.0800,39.4748,0.0015,39.310,7,31,31,0.083,clean,,,4,1,,0,,
2025 MT349,secure,5,5,4,4,4,0,2019 2021 2022 2026,68,2581,44.8037,0.0942,44.8258,0.0019,44.638,8,26,26,0.065,clean,,,3,1,,0,,
2025 MT351,secure,6,5,3,3,3,0,2019 2020 2023,29,2333,84.9550,2437.7895,69.4345,0.0096,82.201,9,25,25,0.074,strong,,,3,1,,0,,
2025 MT397,probable,4,3,2,2,2,0,2015 2017,23,3708,141.0901,372.2294,44.6158,0.0068,47.048,9,13,13,0.060,clean,,,2,1,,0,,
2025 MU351,secure,4,4,3,3,3,0,2021 2023 2024,29,1610,39.2814,22.5680,39.3758,0.0033,46.754,9,24,24,0.102,clean,,,3,1,,0,,
2025 MU396,secure,13,13,4,4,4,0,2014 2015 2020 2023,29,4095,108.6121,903.2400,45.0724,0.0040,669.689,9,20,20,0.082,clean,,,4,1,,0,,
2025 MU398,secure,13,11,3,3,3,0,2014 2019 2023,29,4095,44.2152,63.6091,42.9714,0.0031,43.525,9,14,14,0.040,clean,,,3,3,,0,,
2025 MU403,secure,9,7,3,3,3,0,2015 2017 2023,20,3714,unbound,0.0012,44.0479,0.0076,43.949,9,15,15,0.102,clean,,,3,1,,0,,
2025 MV13,secure,7,7,3,3,3,0,2021 2022 2024,12,1220,38.2388,1.2045,38.1946,0.0022,39.286,9,423,426,0.061,strong,,,3,1,,0,,
2025 MV350,secure,4,4,2,2,2,0,2021 2023,57,1491,42.3706,0.1172,42.3081,0.0039,42.252,8,34,34,0.073,clean,,,2,1,,0,,
2025 MV351,secure,8,8,2,2,3,0,2019 2023 2024,2181,2233,40.6912,0.0161,40.6733,0.0018,40.532,6,49,49,0.116,clean,,y,1,1,,0,,
2025 MV398,probable,4,4,2,2,2,0,2014,29,4106,38.9460,147.5783,39.2895,0.0475,39.047,9,13,13,0.082,strong,,,2,1,,0,,
2025 MW350,secure,4,4,2,2,2,0,2019 2023,51,2262,40.0046,0.7028,39.4973,0.0031,39.834,8,20,20,0.134,clean,2004 LZ32 (possible),,2,1,,0,,
2025 MW402,probable,3,3,2,2,2,0,2018 2021,32,2519,43.8138,42.7472,43.6488,0.0098,44.340,9,12,12,0.104,clean,,,2,1,,0,,
2025 MX351,secure,14,14,3,3,3,0,2014 2015 2016,24,4105,38.9045,415.4937,39.1102,0.0042,41.532,9,22,22,0.086,clean,,,3,1,,0,R,
2025 MX401,secure,7,7,3,3,3,0,2021 2023 2024,38,1441,87.0530,262.7152,107.4783,0.0386,79.708,8,14,14,0.097,clean,,,3,1,,0,,
2025 MY349,secure,6,5,2,2,2,0,2013 2014,28,4454,46.2443,80.6811,43.3978,0.0045,54.903,9,14,14,0.089,clean,,,2,1,,0,,
2025 MY398,secure,13,13,4,4,4,0,2019 2021 2022 2023,29,2333,39.7464,36.2262,39.3228,0.0028,37.348,9,20,20,0.089,clean,,,4,1,,0,,
2025 MZ401,probable,4,3,2,2,2,0,2021 2024,67,1471,45.8185,0.3220,45.8332,0.0078,45.868,8,14,14,0.109,clean,,,2,1,,0,,
2025 NA549,secure,6,6,2,2,2,0,2021 2023,57,1501,41.5403,11.4075,40.5469,0.0028,40.726,9,13,13,0.044,clean,,,2,1,,0,,
2025 NA563,secure,5,5,3,3,3,0,2017 2018 2023,75,2914,43.3030,0.2686,43.4235,0.0026,43.255,9,17,17,0.088,clean,,,3,1,,0,,
2025 NB549,secure,7,7,3,3,4,0,2013 2016 2017 2025,19,4400,511.9081,267.1857,36.4374,0.0025,42.348,9,15,15,0.085,clean,,,3,1,,0,,
2025 NB560,probable,3,3,2,2,2,0,2019 2021,36,2190,359.8123,117.7965,364.0127,0.7087,350.935,7,15,15,0.062,clean,,,2,1,,0,,
2025 NB562,probable,3,3,3,3,3,0,2017 2018 2021,72,2916,45.8439,1.0078,45.7597,0.0042,45.092,8,17,17,0.116,clean,,,3,1,,0,,
2025 NB563,secure,6,6,4,4,4,0,2017 2021 2022 2024,59,2903,46.5744,4.8176,44.3417,0.0029,47.481,8,21,21,0.104,strong,,,4,1,,0,,
2025 NC548,probable,3,3,2,2,2,0,2021 2022,23,1466,44.6858,922.0157,42.3327,0.0150,48.110,9,18,18,0.089,clean,,,2,1,,0,,
2025 NC552,probable,3,3,2,2,2,0,2021 2024,41,1461,47.4369,200.7832,53.6029,0.0389,52.725,9,14,14,0.132,clean,,,2,1,,0,,
2025 ND497,secure,8,8,4,4,4,0,2013 2019 2021 2024,64,4523,42.9731,0.4627,42.8174,0.0021,42.555,8,34,34,0.120,clean,,,4,1,,0,,
2025 ND550,secure,7,6,2,2,2,0,2022 2026,21,1464,57.8733,300.6413,44.2551,0.0122,48.200,9,14,15,0.102,clean,,,1,1,,0,,
2025 ND552,probable,3,3,2,2,2,0,2019 2023,45,2268,117.8154,78.2211,106.1576,0.0743,113.707,8,16,16,0.099,incomplete,,,2,1,,0,,
2025 ND559,secure,4,4,3,3,3,0,2016 2021 2024,21,3246,64.2163,3858.1889,47.9164,0.0194,50.664,9,16,16,0.088,clean,,,3,1,,0,,
2025 ND561,secure,7,7,2,2,2,0,2018 2022,58,2661,93.2276,9.8135,86.2506,0.0215,92.248,8,25,25,0.136,clean,,,2,7,,0,,
2025 NE194,secure,6,6,2,2,2,0,2018 2024,145,2632,43.6343,0.0659,43.7079,0.0063,43.687,7,24,24,0.108,clean,,,2,1,,0,,
2025 NE497,secure,7,7,2,2,3,0,2023 2024 2025,65,856,58.6961,2.6674,57.7221,0.0283,58.150,9,22,22,0.130,clean,,,2,1,,0,,
2025 NF189,probable,3,3,2,2,2,0,2021 2023,83,1518,45.4457,0.1075,45.4823,0.0038,45.281,8,24,24,0.124,clean,,,2,1,,0,,
2025 NF559,probable,3,3,2,2,2,0,2023 2024,25,743,51.6607,1368.7473,41.9526,0.0113,52.835,9,12,12,0.096,clean,,,2,5,,0,,
2025 NG189,probable,5,5,2,2,2,0,2023,74,843,45.9144,0.2285,45.8349,0.0089,45.874,8,20,20,0.105,clean,,,2,1,,0,,
2025 NG497,probable,3,3,3,3,3,0,2016 2018 2021,47,3304,54.1990,3443.7421,46.1986,0.0048,51.859,9,17,17,0.097,clean,,,3,1,,0,,
2025 NG561,probable,3,3,2,2,2,0,2022 2023,55,1091,71.8630,2.8935,71.5380,0.0134,71.480,8,13,13,0.107,clean,,,2,1,,0,,
2025 NH191,secure,6,6,3,3,3,0,2019 2021 2023,47,2268,43.0549,0.7647,43.0954,0.0021,41.253,8,41,42,0.107,clean,,,3,1,,0,,
2025 NH194,secure,7,7,4,4,4,0,2016 2017 2018 2019,20,3287,unbound,837.2006,127.2306,0.0484,40.079,9,16,16,0.084,strong,,,4,1,,0,M,
2025 NH562,secure,5,5,3,3,3,0,2019 2021 2022,54,2197,44.5802,3.8991,40.5469,0.0052,49.826,8,15,15,0.124,clean,,,3,1,,0,,
2025 NJ192,probable,4,3,3,3,3,0,2018 2019 2023,65,2566,43.3859,0.7825,43.6633,0.0044,44.018,8,25,26,0.176,clean,,,3,1,,0,,
2025 NJ193,secure,20,20,4,4,4,0,2016 2018 2022 2023,128,3328,39.2868,0.0486,39.3075,0.0013,39.303,7,35,37,0.102,clean,,,4,1,,0,,
2025 NJ549,probable,3,3,3,3,3,0,2013 2016 2017,17,4300,43.5280,187.8760,43.5399,0.0105,46.840,9,17,18,0.088,clean,,,3,1,,0,,
2025 NJ550,probable,3,3,2,2,2,0,2017 2022,41,3050,42.5960,4.3889,42.9851,0.0064,41.995,9,19,19,0.120,strong,,,2,1,,0,,
2025 NJ563,probable,3,3,2,2,2,0,2018 2021,75,2591,44.5599,1.6104,42.6273,0.0032,45.034,8,17,17,0.120,clean,,,2,1,,0,,
2025 NK190,secure,8,8,4,4,4,0,2013 2016 2018 2026,74,4886,46.5792,0.5338,47.5291,0.0020,46.167,8,31,32,0.094,clean,,,3,1,,0,,
2025 NK192,probable,5,5,2,2,2,0,2021,74,1519,43.2034,0.1241,43.2568,0.0074,43.200,8,32,33,0.090,clean,,,2,1,,0,,
2025 NK194,probable,3,3,2,2,2,0,2017 2018,75,2919,45.9730,1.6544,47.1171,0.0095,45.276,9,17,17,0.127,clean,,,2,1,,0,,
2025 NK497,secure,7,7,2,2,2,0,2018 2019,37,2538,5316.0490,16.0398,44.9517,0.0074,805.880,9,13,13,0.075,clean,2002 PE153 (identified),,2,1,,0,,
2025 NK552,secure,10,9,2,2,2,0,2018 2019,21,2539,166.1409,816.2281,39.3534,0.0066,43.295,9,13,13,0.125,clean,,,2,1,,0,,
2025 NK559,probable,3,3,2,2,2,0,2021 2024,45,1490,47.7777,13.3684,45.8646,0.0126,47.424,8,13,13,0.077,clean,,,2,1,,0,,
2025 NL189,secure,12,12,2,2,2,0,2023 2024,74,779,41.1400,0.1020,41.2388,0.0072,41.040,8,25,25,0.092,clean,,,2,1,,0,,
2025 NL190,secure,4,4,3,3,3,0,2019 2023 2024,67,2211,47.7930,0.3024,47.6108,0.0027,47.347,8,27,27,0.110,clean,,,3,1,,0,,
2025 NL191,secure,5,5,3,3,3,0,2017 2018 2026,56,3332,41.7278,0.3191,41.5234,0.0021,41.931,8,39,39,0.119,clean,,,2,1,,0,,
2025 NL546,probable,3,3,3,3,3,0,2019 2023 2024,48,2212,42.9688,0.9970,42.6677,0.0013,42.662,9,23,23,0.056,clean,,,3,1,,0,,
2025 NM189,secure,5,4,2,2,2,0,2023 2024,57,760,46.0945,1.0571,46.5787,0.0089,45.604,8,18,18,0.162,clean,,,2,1,,0,,
2025 NM190,secure,7,7,4,4,4,0,2017 2018 2021 2026,85,3332,47.3384,0.3291,47.0791,0.0022,47.208,7,35,37,0.078,clean,,,3,3,,0,,
2025 NM562,secure,6,5,2,2,3,0,2023 2024 2025,75,834,44.1764,0.4232,44.2934,0.0108,43.787,8,24,25,0.105,clean,,,2,1,,0,,
2025 NN563,secure,6,6,2,2,2,0,2022 2023,74,1116,47.2764,0.1383,47.2437,0.0074,47.225,8,22,24,0.096,clean,,,2,2,,0,,
2025 NO193,secure,11,11,3,3,4,0,2016 2017 2018 2025,137,3381,43.8251,0.0362,43.8065,0.0021,43.809,7,35,36,0.109,clean,,,3,1,,0,,
2025 NO561,probable,5,3,2,2,2,0,2018 2024,58,2551,85.0635,401.6313,90.5064,0.0213,68.358,8,17,17,0.138,clean,,,2,1,,0,,
2025 NP190,secure,9,8,3,3,3,0,2018 2021 2024,57,2550,49.8253,2.4300,50.7912,0.0047,50.149,8,18,18,0.078,clean,,,3,1,,0,,
2025 NP549,secure,6,6,3,3,3,0,2014 2015 2016,74,4074,80.0423,679.9456,86.6553,0.0175,96.498,9,16,16,0.095,clean,,,3,1,,0,,
2025 NP550,secure,4,4,2,2,2,0,2016 2018,55,3304,44.7007,113.2120,42.6129,0.0038,43.709,9,19,19,0.116,clean,,,2,1,,0,,
2025 NP551,secure,6,6,3,3,3,0,2017 2021 2022,22,2866,4616.9037,3.0405,43.5234,0.0118,52.098,9,13,13,0.089,clean,,,3,2,,0,,
2025 NQ549,probable,7,7,2,2,2,0,2018,22,2540,54.9983,719.6633,55.1533,0.0309,66.273,9,14,14,0.069,clean,,,2,1,,0,R,
2025 NR189,secure,5,5,4,4,4,0,2018 2020 2022 2024,74,2568,45.5968,0.2880,45.2134,0.0020,45.680,8,41,41,0.084,clean,,,4,1,,0,,
2025 NR192,secure,11,11,3,3,3,0,2017 2018 2026,75,3272,43.7623,0.2643,43.6259,0.0019,43.603,8,37,39,0.112,clean,,,2,1,,0,,
2025 NR193,secure,8,8,4,4,4,0,2017 2018 2019 2023,75,2945,43.9268,0.0846,43.9465,0.0022,43.861,8,38,38,0.090,clean,,,4,1,,0,,
2025 NR562,secure,11,11,3,3,3,0,2017 2018 2021,72,2973,49.7592,1.6661,49.3621,0.0037,50.095,9,16,16,0.078,clean,,,3,1,,0,,
2025 NR563,secure,6,6,2,2,2,0,2015 2023,58,3746,69.3153,12.3806,66.0708,0.0160,73.650,8,14,14,0.121,clean,,,2,1,,0,,
2025 NS189,secure,13,12,3,3,3,0,2017 2018 2023,74,3026,45.6153,0.4193,45.7984,0.0023,45.402,8,24,24,0.140,clean,,,3,1,,0,,
2025 NS547,secure,5,5,3,3,3,0,2021 2022 2026,21,1874,35.2841,227.1323,34.9132,0.0022,37.939,9,15,15,0.059,clean,,,2,1,,0,,
2025 NT190,secure,6,5,3,3,3,0,2021 2022 2026,59,1842,52.1781,3.0992,53.0157,0.0152,51.485,9,27,27,0.109,clean,,,2,8,,0,,
2025 NT193,secure,7,7,3,3,3,0,2017 2018 2021,135,3042,40.1384,0.0401,40.1207,0.0012,40.104,7,28,28,0.103,clean,,,3,1,,0,,
2025 NT563,secure,9,9,2,2,2,0,2016 2024,17,3263,84.9600,3093.6993,63.8455,0.0424,66.252,9,12,12,0.067,clean,,,2,3,,0,R,
2025 NU189,secure,4,4,3,3,3,0,2021 2023 2024,133,1554,41.3470,0.0691,41.3148,0.0029,41.434,7,31,32,0.113,clean,,,3,1,,0,,
2025 NU190,secure,5,5,4,4,4,0,2013 2016 2018 2022,22,4482,41.9404,533.6475,40.1341,0.0054,40.923,9,17,17,0.082,strong,,,4,1,,0,,
2025 NU192,secure,8,7,2,2,3,0,2019 2023 2025,73,2241,43.9210,0.3876,44.6407,0.0039,43.889,8,26,27,0.165,clean,,,2,1,,0,,
2025 NU548,probable,3,3,2,2,2,0,2022 2023,26,1044,43.5567,2.3162,43.2576,0.0052,42.926,9,17,17,0.050,clean,,,2,1,,0,,
2025 NV189,secure,8,8,3,3,4,0,2017 2020 2021 2025,131,3024,43.7512,0.0537,43.6662,0.0018,43.750,7,20,22,0.105,clean,,,4,1,,0,,
2025 NV562,secure,6,5,2,2,2,0,2018 2022,75,2562,65.0008,1.7608,65.1158,0.0106,65.895,8,16,17,0.103,clean,,,2,1,,0,,
2025 NW189,secure,6,5,3,3,3,0,2013 2017 2023,75,4412,44.0191,0.2274,43.8062,0.0023,43.935,8,29,32,0.097,clean,,,3,1,,0,,
2025 NW190,secure,11,10,2,2,2,0,2016 2018,138,3384,45.5403,0.0648,45.5674,0.0029,45.398,7,20,20,0.152,clean,,,2,1,,0,,
2025 NW191,secure,5,4,3,3,3,0,2023 2024 2026,69,1105,44.5469,0.8359,44.0261,0.0040,44.738,7,27,27,0.101,clean,,,2,1,,0,,
2025 NW192,secure,5,5,3,3,3,0,2017 2018 2019,74,2946,43.8531,0.2814,43.8031,0.0027,43.664,8,23,23,0.091,clean,,,3,1,,0,,
2025 NW559,secure,9,9,2,2,4,0,2018 2019 2021 2023,2162,2545,42.3760,0.0044,42.3739,0.0038,42.367,4,30,30,0.125,clean,,y,2,1,,0,,
2025 NX192,secure,11,10,2,2,2,0,2017 2019,57,2899,59.5185,2.7089,63.9120,0.0094,59.486,9,12,12,0.046,clean,,,2,1,,0,,
2025 NX193,secure,4,4,2,2,2,0,2021 2022,21,1434,45.9799,548.5462,43.5928,0.0126,64.394,9,14,14,0.077,incomplete,,,2,1,,0,,
2025 NY189,secure,4,4,2,2,2,0,2019 2023,50,2236,29.8282,0.1413,30.0831,0.0013,29.945,9,22,22,0.108,strong,,,2,1,,0,,
2025 NY192,secure,7,7,4,4,4,0,2013 2017 2018 2023,75,4398,50.1319,0.1351,50.0369,0.0023,50.211,8,22,23,0.062,clean,,,4,2,,0,,
2025 OA698,secure,9,6,2,2,2,0,2013 2017,42,4370,45.6666,8165.8134,45.8288,0.0052,45.735,9,16,16,0.075,strong,,,2,1,,0,,
2025 OB160,secure,12,12,3,3,4,0,2017 2018 2021 2025,69,2976,37.6369,0.3119,37.4887,0.0015,37.718,7,38,38,0.105,clean,,,4,2,,0,,
2025 OD150,probable,3,3,2,2,2,0,2019 2023,38,2248,40.0687,1.5807,39.1775,0.0028,39.966,8,26,26,0.065,clean,,,2,1,,0,,
2025 OE697,probable,3,3,2,2,2,0,2023 2024,41,733,42.1697,1.5564,42.0631,0.0040,42.411,8,15,15,0.113,clean,,,2,1,,0,,
2025 OH343,secure,12,12,4,4,4,0,2018 2021 2023 2026,135,2922,43.9951,0.0743,43.9339,0.0018,43.944,6,39,39,0.111,clean,,,3,1,,0,,
2025 OH344,probable,4,4,2,2,2,0,2024,29,348,50.9874,14.1867,45.2820,0.2138,51.516,9,20,20,0.104,clean,,,2,1,,0,,
2025 OJ344,secure,6,6,4,4,4,0,2013 2018 2019 2023,58,4371,51.6997,1.3058,51.8893,0.0096,51.601,8,19,19,0.095,clean,,,4,1,,0,,
2025 OJ736,secure,6,6,3,3,3,0,2018 2019 2022,41,2551,unbound,0.0568,43.7808,0.0039,44.285,9,15,15,0.081,clean,,,3,1,,0,,
2025 OK344,secure,9,9,4,4,4,0,2013 2021 2022 2024,47,4523,44.0896,1.5352,43.9442,0.0027,43.462,9,24,24,0.110,clean,,,4,1,,0,,
2025 OK697,secure,12,10,2,2,2,0,2021 2023,41,1474,2410.4453,196.9300,42.6560,0.0078,285.525,9,12,12,0.101,clean,,,2,2,,0,,
2025 OL345,secure,7,6,2,2,2,0,2021 2022,41,1474,40.7029,2.9356,39.9342,0.0052,40.182,9,16,16,0.071,strong,,,2,2,,0,,
2025 OM344,secure,7,7,3,3,3,0,2018 2021 2023,57,2564,43.4260,2.1357,43.4479,0.0034,45.138,9,22,23,0.115,clean,,,3,1,,0,,
2025 ON345,secure,14,14,3,3,3,0,2016 2017 2018,58,3320,60.0389,6.2694,57.4278,0.0058,81.353,8,24,24,0.115,clean,,,3,3,y,0,R,
2025 OQ343,secure,6,6,2,2,3,0,2018 2021 2025,133,2623,57.9325,0.2211,58.1633,0.0067,57.740,6,26,26,0.130,clean,,,2,2,,0,,
2025 OR344,secure,10,10,3,3,3,0,2017 2018 2022,72,2973,49.1809,1.2764,48.4094,0.0051,49.252,7,18,20,0.106,clean,,,3,1,,0,,
2025 OS344,secure,5,5,2,2,2,0,2017 2018,41,2899,45.7081,796.9107,43.9227,0.0059,49.436,9,15,15,0.109,strong,,,2,1,,0,,
2025 OT343,secure,7,7,2,2,2,0,2023 2024,30,763,62.2025,38.5727,63.8184,0.0657,62.101,9,14,14,0.095,clean,,,2,2,,0,,
2025 OV342,secure,5,5,2,2,2,0,2015 2024,58,3683,52.7286,0.4858,53.0459,0.0047,52.318,9,25,25,0.123,clean,,,2,2,,0,,
2025 OW343,probable,3,3,2,2,2,0,2018 2023,41,2555,56.7756,270.5797,53.1329,0.0071,61.720,9,17,17,0.078,clean,,,2,1,,0,,
2025 OX342,secure,10,10,3,3,3,0,2013 2023 2024,57,4531,47.2269,0.9522,46.3916,0.0038,47.705,8,23,23,0.113,clean,,,3,1,,0,,
2025 OX736,probable,3,3,3,3,3,0,2021 2024 2026,37,1828,37.4602,67.0917,36.3980,0.0030,36.866,9,13,13,0.116,clean,,,2,1,,0,,
2025 OY343,secure,5,5,3,3,4,0,2017 2018 2021 2025,41,2972,35.3685,0.7092,36.9502,0.0024,39.142,9,22,24,0.106,clean,,,3,1,,0,,
2025 OY697,probable,3,3,3,3,3,0,2018 2021 2026,42,2928,45.2207,1957.5473,42.7622,0.0045,48.663,9,14,14,0.151,clean,,,2,1,,0,,
2025 OZ343,secure,4,4,3,3,3,0,2019 2021 2023,74,2227,132.6029,3.3932,130.3923,0.0356,137.381,9,31,31,0.087,clean,,,3,1,,0,,
2025 PV291,secure,5,5,3,3,3,0,2018 2022 2023,30,2566,50.1112,1916.8709,54.3639,0.0098,48.382,9,20,20,0.090,incomplete,,,3,1,,0,,
2025 VE39,secure,4,4,3,3,3,0,2014 2017 2019,8,4084,93.9236,181.4330,41.3967,0.0045,34.411,9,18,18,0.078,clean,,,3,1,,1,,
2025 VS38,secure,8,8,3,3,3,0,2017 2021 2022,11,3097,57.2482,11140.6622,44.7958,0.0070,68.186,9,17,17,0.048,clean,,,3,1,,0,,
2025 YC23,secure,21,20,2,2,3,0,2014 2018 2026,119,4124,39.8768,0.0094,39.8799,0.0003,40.091,6,497,498,0.064,clean,,,2,1,,0,,
2025 YF25,secure,8,8,3,3,3,0,2016 2020 2022,112,3745,48.0319,0.1389,47.9666,0.0020,48.419,7,18,18,0.058,clean,,,3,1,,0,,
2026 AA27,secure,7,7,3,3,4,0,2014 2017 2018 2026,94,4124,55.1527,0.1007,55.0808,0.0025,55.651,7,42,42,0.081,clean,,,4,1,,0,,
2026 AT33,probable,3,3,2,2,2,0,2016 2018,101,3745,55.4191,0.5103,55.4309,0.0033,55.949,9,13,13,0.089,clean,,,2,1,,0,,
2026 AV33,secure,38,37,3,3,3,0,2013 2014 2015,92,4847,45.5352,0.4309,45.3622,0.0039,45.822,7,14,14,0.066,clean,,,3,1,,0,,
2026 AW33,secure,24,22,2,2,2,0,2018 2019,89,2979,80.5419,0.4047,80.3480,0.0119,81.831,6,16,16,0.089,clean,,,2,1,,0,,
2026 BN17,probable,3,3,2,2,2,0,2021 2024,87,1905,46.6458,0.6193,46.0410,0.0041,46.753,7,12,12,0.074,clean,,,2,1,,0,,
2026 BO17,secure,8,8,4,3,3,1,2017 2020 2023,84,3315,48.9459,0.2787,49.0822,0.0053,49.075,7,19,20,0.110,clean,,,3,2,,0,,
2026 BS14,secure,5,5,4,4,4,0,2018 2019 2020 2021,5564,5564,44.0412,0.0012,44.0402,0.0005,44.193,6,69,69,0.075,clean,,y,0,1,,0,,
2026 BT17,secure,11,11,3,3,3,0,2015 2020 2022,94,4081,240.1042,10.6277,236.3454,0.1130,252.521,6,24,24,0.083,clean,,,3,2,,0,,
2026 BV17,probable,5,5,2,2,2,0,2022,94,1516,40.8588,0.0653,40.9127,0.0028,41.087,7,30,30,0.074,clean,,,2,1,,0,,
2026 BW17,secure,31,31,4,4,4,0,2015 2017 2018 2024,86,4079,42.2609,0.1239,42.2399,0.0013,42.363,7,17,17,0.079,strong,,,4,2,,0,,
2026 DA67,secure,4,4,3,3,3,0,2019 2024 2025,52,2513,63.4579,6.8749,57.5108,0.0070,61.710,8,17,17,0.076,clean,,,3,1,,0,,
2026 DA72,secure,39,39,3,3,3,0,2013 2017 2019,112,4827,39.5344,0.0070,39.5382,0.0007,39.450,6,21,21,0.049,clean,,,3,4,,0,,
2026 DB69,probable,3,3,2,2,2,0,2017 2018,104,3334,41.4851,0.1760,40.9823,0.0024,41.455,7,14,14,0.109,clean,,,2,1,,0,,
2026 DB71,secure,4,4,2,2,2,0,2021 2023,82,1897,44.7158,0.1446,44.6773,0.0013,44.679,8,60,60,0.055,clean,,,2,1,,0,,
2026 DB72,secure,5,5,2,2,2,0,2020 2023,74,2247,40.2664,0.0611,40.2554,0.0019,40.317,8,15,15,0.088,clean,,,2,1,,0,,
2026 DC69,secure,4,4,2,2,2,0,2018 2021,103,3052,62.9420,0.4645,63.0681,0.0031,63.366,8,12,12,0.053,clean,,,2,1,,0,,
2026 DE65,secure,5,5,4,4,4,0,2016 2017 2018 2022,56,3676,56.5500,10.0239,52.0189,0.0030,54.625,9,14,14,0.063,strong,,,4,2,y,0,,
2026 DF65,secure,13,13,3,3,3,0,2016 2018 2025,51,3693,62.0003,0.8544,63.4341,0.0078,61.908,8,15,15,0.060,clean,,,3,1,,0,,
2026 DF67,secure,4,4,2,2,2,0,2020 2021,64,2275,48.0854,0.1799,47.9265,0.0022,48.118,8,23,23,0.045,clean,,,2,1,,0,,
2026 DF69,secure,10,10,3,3,3,0,2016 2017 2018,96,3790,42.3562,0.1645,42.2727,0.0024,42.585,8,16,16,0.088,clean,,,3,1,,0,M,
2026 DG69,probable,5,3,2,2,2,0,2018 2019,103,3003,59.7049,0.3608,59.5493,0.0041,60.147,8,14,14,0.059,clean,,,2,1,,0,,
2026 DG71,secure,46,43,2,2,2,0,2016 2025,97,3747,39.3490,0.1857,39.3336,0.0028,39.473,7,13,13,0.063,strong,,,2,12,,0,,
2026 DH67,secure,4,4,4,3,3,1,2014 2021 2023,84,4432,47.1107,0.1523,47.0549,0.0024,47.356,8,17,18,0.121,clean,,,3,1,,1,,
2026 DH69,probable,3,3,2,2,2,0,2020 2021,96,2278,43.6057,0.1599,43.6414,0.0019,43.862,8,12,12,0.082,clean,,,2,1,,0,,
2026 DH71,secure,10,10,3,3,3,0,2016 2017 2018,119,3769,38.5241,0.0152,38.5207,0.0009,38.517,7,23,23,0.085,clean,,,3,1,,0,,
2026 DJ65,secure,10,9,3,3,3,0,2013 2014 2015,2832,4719,44.2856,0.0535,44.3079,0.0046,44.339,8,38,38,0.065,clean,,y,3,1,,0,,
2026 DJ67,secure,6,6,3,3,3,0,2014 2017 2020,84,4455,25.2500,0.0165,25.2312,0.0003,25.265,7,31,31,0.067,clean,,,3,1,,0,,
2026 DK67,secure,10,10,4,4,4,0,2016 2017 2018 2024,84,3684,67.7547,0.2472,68.0356,0.0037,68.719,7,25,26,0.074,clean,,,4,3,,0,,
2026 DL71,secure,6,6,4,4,4,0,2013 2017 2022 2023,90,4785,43.1281,0.4856,43.2230,0.0017,43.045,9,14,14,0.065,clean,,,4,1,,0,,
2026 DM64,secure,5,4,2,2,2,0,2023 2025,8,1102,,,43.5162,0.0076,42.146,9,79,79,0.119,strong,,,2,5,y,0,,
2026 DM70,probable,3,3,2,2,2,0,2023 2024,75,1125,44.6770,0.2503,44.5922,0.0026,44.651,8,29,29,0.048,clean,,,2,1,,0,,
2026 DN70,probable,4,3,3,3,3,0,2022 2023 2024,75,1451,43.9853,0.0851,43.9584,0.0010,43.920,8,71,71,0.060,clean,,,3,1,,0,,
2026 DN71,probable,4,3,2,2,2,0,2015 2018,90,4054,43.9676,0.0578,43.9734,0.0019,43.879,8,14,14,0.092,clean,,,2,1,,0,,
2026 DO69,secure,10,10,4,4,4,0,2016 2019 2021 2023,103,3723,40.5072,0.0228,40.4923,0.0007,40.558,7,21,21,0.071,clean,,,4,1,,0,,
2026 DO70,secure,7,6,3,3,3,0,2015 2018 2023,75,4048,43.9925,0.2843,43.9220,0.0014,43.778,8,25,25,0.045,clean,,,3,1,,0,,
2026 DO71,secure,7,7,3,3,3,0,2021 2022 2023,4837,4837,51.8793,0.0071,51.8851,0.0022,51.761,4,33,33,0.146,clean,,y,0,1,,0,,
2026 DP67,secure,8,5,2,2,2,0,2021 2024,86,1848,38.8628,0.4211,39.2707,0.0033,38.766,8,15,15,0.087,clean,,,2,1,,0,,
2026 DQ67,probable,3,3,2,2,2,0,2014 2020,86,4412,46.0658,0.4167,45.8706,0.0024,46.224,8,23,23,0.085,clean,,,2,1,,0,,
2026 DQ71,secure,4,4,2,2,2,0,2017 2022,90,3290,42.8127,0.4455,42.9023,0.0016,42.774,7,14,14,0.070,clean,,,2,1,,0,,
2026 DR67,probable,3,3,2,2,2,0,2016 2018,99,3752,41.3503,0.3730,41.2486,0.0034,41.737,8,12,12,0.094,clean,,,2,1,,0,,
2026 DR71,secure,8,7,3,3,3,0,2015 2021 2023,117,4075,47.2927,0.1159,47.4915,0.0031,47.291,7,20,20,0.074,clean,,,3,1,,0,,
2026 DS67,probable,3,3,2,2,2,0,2017 2018,92,3348,46.3923,0.9198,46.3743,0.0048,47.260,8,12,12,0.124,clean,,,2,1,,0,,
2026 DS70,secure,5,4,2,2,2,0,2013 2017,75,4714,43.5787,0.1577,43.7525,0.0010,43.592,8,33,33,0.060,clean,,,2,1,,0,,
2026 DS71,secure,4,4,3,3,3,0,2013 2016 2019,105,4817,43.9681,0.5431,43.7167,0.0025,43.833,7,14,14,0.079,clean,,,3,1,,0,,
2026 DS78,secure,13,13,11,11,36,0,2018 2025 2026,84,2894,67.3334,0.2036,67.2399,0.0019,66.855,6,776,778,0.050,clean,,,14,2,,0,R,
2026 DX71,secure,4,4,4,4,4,0,2013 2014 2015 2023,117,4804,39.2290,0.1102,39.2740,0.0013,39.139,8,18,18,0.101,clean,,,4,1,,0,,
2026 DZ71,secure,7,6,3,3,3,0,2014 2015 2016,105,4432,34.7882,0.0163,34.7898,0.0010,34.732,7,18,18,0.071,clean,,,3,1,,0,,
2026 EA124,probable,3,3,2,2,2,0,2021 2025,34,1839,537.3403,10880.6033,363.6010,0.6306,400.484,7,22,22,0.073,clean,,,2,1,,0,,
2026 EA137,secure,9,8,2,2,2,0,2016 2017,135,3749,45.2152,0.0394,45.2466,0.0018,45.220,7,16,16,0.076,clean,,,2,2,,0,,
2026 EA144,secure,5,5,2,2,2,0,2024 2025,103,800,39.3233,0.0468,39.3315,0.0197,39.216,7,15,15,0.071,clean,,,2,1,,0,,
2026 EA146,probable,3,3,3,3,3,0,2016 2021 2023,120,3766,45.4028,0.0907,45.3741,0.0025,45.237,8,14,14,0.092,clean,,,3,1,,0,,
2026 EA147,secure,5,5,4,4,4,0,2016 2018 2021 2023,97,3757,44.5469,0.0521,44.5274,0.0018,44.447,7,44,44,0.076,clean,,,4,1,,0,,
2026 EB123,probable,3,3,3,3,3,0,2015 2021 2025,39,4055,72.9319,0.9310,73.6018,0.0071,73.537,9,60,60,0.072,clean,,,3,1,,0,,
2026 EB126,secure,5,4,3,3,3,0,2018 2021 2023,19,2904,139.3345,973.8481,104.3364,0.0380,105.639,9,31,31,0.051,clean,,,3,1,,0,,
2026 EB143,secure,19,18,7,7,8,0,2021 2025,119,1906,61.4905,0.1968,61.5173,0.0050,61.073,7,19,19,0.162,clean,,,8,2,,0,R,
2026 EB144,secure,8,8,3,3,3,0,2014 2016 2019,84,4414,46.6168,0.1813,46.7154,0.0016,46.561,9,16,16,0.058,clean,,,3,1,,0,,
2026 EB145,secure,4,4,2,2,2,0,2017 2021,100,3376,43.7153,0.0956,43.7103,0.0034,43.765,7,18,18,0.081,clean,,,2,1,,0,,
2026 EB146,probable,4,3,2,2,2,0,2016 2023,103,3751,39.2591,0.1074,39.2852,0.0024,39.134,7,12,12,0.056,clean,,,2,1,,0,,
2026 EC122,secure,15,15,3,3,3,0,2013 2015 2023,42,4767,41.6589,0.1226,41.5881,0.0012,41.775,8,56,56,0.032,strong,,,3,1,,0,M,
2026 EC135,secure,13,13,4,4,4,0,2014 2015 2016 2023,27,4368,53.0832,583.4583,43.5687,0.0075,44.466,9,21,21,0.062,strong,,,4,2,,0,,
2026 EC139,probable,3,3,2,2,2,0,2017 2018,78,3358,61.7750,1.6986,61.9989,0.0100,63.068,9,14,14,0.112,clean,,,2,1,,0,,
2026 EC143,secure,8,6,2,2,2,0,2020 2021,105,2323,47.5985,0.0514,47.5626,0.0077,47.561,7,16,16,0.068,clean,,,2,3,y,0,,
2026 EC144,secure,5,5,3,3,3,0,2016 2023 2024,103,3692,43.9187,0.1478,43.9766,0.0022,43.772,8,16,16,0.112,clean,,,3,1,,0,,
2026 EC146,probable,3,3,3,3,3,0,2014 2016 2023,103,4432,38.4117,0.1299,38.3926,0.0017,38.186,7,14,14,0.102,clean,,,3,1,,0,,
2026 ED123,probable,3,3,3,3,3,0,2016 2021 2025,26,3649,45.5881,879.3858,46.9199,0.0037,46.327,9,26,26,0.049,clean,,,3,1,,0,,
2026 ED130,secure,4,4,3,3,3,0,2020 2022 2023,25,2256,41.7596,1.3405,42.4093,0.0014,42.535,8,44,44,0.084,strong,,,3,1,,0,,
2026 ED139,secure,8,8,3,3,3,0,2014 2015 2017,74,4442,45.3018,0.7516,45.5686,0.0034,44.954,9,16,16,0.080,clean,,,3,2,,0,,
2026 ED140,secure,6,6,3,3,3,0,2020 2021 2023,72,2292,45.1537,0.1962,45.2794,0.0027,45.441,7,13,13,0.058,clean,,,3,2,,0,,
2026 ED141,secure,9,9,3,3,3,0,2015 2017 2025,117,4096,36.5042,0.0207,36.5062,0.0011,36.567,7,16,16,0.061,clean,,,3,1,,0,,
2026 ED143,secure,7,7,3,3,3,0,2021 2023 2025,103,1932,41.3108,0.0480,41.2872,0.0020,41.325,7,16,16,0.097,clean,,,3,3,,0,,
2026 ED144,secure,8,8,2,2,2,0,2021 2023,104,1905,44.3317,0.0832,44.2379,0.0032,44.254,8,14,14,0.051,clean,,,2,1,,0,,
2026 ED146,secure,10,10,4,4,4,0,2014 2015 2018 2023,111,4440,45.6197,0.0415,45.5865,0.0020,45.520,8,15,15,0.084,clean,,,4,1,,0,,
2026 EE123,secure,5,4,2,2,3,0,2018 2020 2026,39,2980,54.3049,0.7684,53.9824,0.0029,54.455,8,40,40,0.081,clean,,,3,2,,0,,
2026 EE139,secure,9,9,4,4,4,0,2013 2017 2018 2025,54,4800,34.5964,3.0654,34.8138,0.0044,34.830,8,15,15,0.096,clean,,,4,10,,0,,
2026 EE144,secure,30,28,2,2,2,0,2013 2016,103,4804,47.1604,0.1497,47.0890,0.0018,46.998,7,13,13,0.038,clean,,,2,5,,0,,
2026 EE146,secure,9,9,3,3,3,0,2014 2019 2023,103,4432,43.9554,0.1558,43.9237,0.0019,43.805,7,17,17,0.073,clean,,,3,1,,0,,
2026 EE148,secure,4,4,3,3,4,0,2014 2015 2021 2025,4092,4475,82.6283,0.2340,82.7297,0.0070,82.523,6,23,23,0.089,clean,,y,1,1,,0,,
2026 EF124,probable,4,3,2,2,2,0,2019 2021,15,2586,,,47.6808,0.0068,51.612,9,30,30,0.044,clean,,,2,1,,0,,
2026 EF131,secure,10,10,2,2,2,0,2015 2016,111,4146,38.8139,0.0121,38.8093,0.0017,38.866,6,43,43,0.046,clean,,,2,1,,0,,
2026 EF144,secure,14,14,4,4,4,0,2013 2014 2016 2023,2602,4825,43.9294,0.0019,43.9295,0.0011,43.840,4,44,44,0.091,clean,,y,3,1,,0,M,
2026 EF145,secure,30,29,3,3,3,0,2013 2014 2015,108,4820,39.3052,0.1103,39.3627,0.0019,39.337,7,30,30,0.061,clean,,,3,1,,0,,
2026 EF146,secure,14,13,3,3,3,0,2013 2014 2015,103,4804,39.2921,0.1246,39.2435,0.0014,39.158,7,18,18,0.080,clean,,,3,1,,0,,
2026 EF147,secure,24,24,4,4,4,0,2013 2015 2016 2025,120,4817,55.8769,0.3864,55.3964,0.0043,55.434,6,17,17,0.077,strong,,,4,12,,0,,
2026 EF148,secure,14,13,3,3,3,0,2013 2017 2018,118,4836,51.3762,0.1583,51.3914,0.0020,51.288,6,17,17,0.069,strong,,,3,1,,0,,
2026 EG132,secure,7,5,2,2,2,0,2015 2024,131,4044,42.8317,0.0242,42.8575,0.0010,42.731,7,17,17,0.080,clean,,,2,1,,0,,
2026 EG135,probable,3,3,2,2,2,0,2019 2024,61,2625,41.9855,0.4668,42.5343,0.0014,42.264,8,51,51,0.054,clean,,,2,1,,0,,
2026 EG145,secure,18,18,3,3,3,0,2013 2017 2021,120,4835,39.4861,0.0468,39.4502,0.0010,39.430,6,22,22,0.057,clean,,,3,1,,0,,
2026 EH133,secure,12,11,3,3,3,0,2014 2016 2023,38,4378,44.2038,295.4617,43.6314,0.0040,43.622,9,32,32,0.044,strong,,,3,1,,0,,
2026 EH139,secure,18,18,3,3,4,0,2018 2019 2020 2026,96,2807,63.6995,0.4999,62.9823,0.0056,65.020,6,38,38,0.109,clean,,,3,1,,0,,
2026 EH141,secure,4,4,3,3,3,0,2016 2019 2023,117,3739,62.0996,0.0288,62.0886,0.0037,62.279,7,21,21,0.058,clean,,,3,1,,0,,
2026 EH146,secure,16,16,4,4,4,0,2013 2014 2016 2023,111,4814,39.3255,0.1455,39.3713,0.0014,39.383,7,20,20,0.066,clean,,,4,1,,0,,
2026 EJ139,secure,5,5,4,4,4,0,2014 2015 2018 2021,74,4443,48.4091,0.7315,47.7105,0.0030,48.103,8,18,18,0.067,clean,,,4,1,,0,,
2026 EJ140,secure,6,6,2,2,2,0,2017 2023,112,3380,42.3611,0.1135,42.2290,0.0018,42.489,8,19,19,0.091,clean,,,2,1,,0,,
2026 EJ145,secure,5,4,2,2,2,0,2014 2024,109,4449,43.6768,0.1869,43.7171,0.0027,43.588,7,31,31,0.074,clean,,,2,1,,0,,
2026 EJ146,secure,6,5,2,2,2,0,2015 2021,120,4033,45.2455,0.1150,45.1253,0.0015,45.124,7,15,15,0.046,clean,,,2,2,,0,,
2026 EK122,secure,9,9,4,4,4,0,2020 2021 2023 2025,37,2267,53.2998,0.2817,53.4505,0.0030,54.068,8,56,56,0.063,clean,,,4,1,,0,,
2026 EK127,probable,3,3,3,3,3,0,2019 2023 2024,26,2595,42.5348,1396.8840,42.6496,0.0026,44.174,9,24,24,0.041,clean,,,3,1,,0,,
2026 EK133,secure,6,6,2,2,2,0,2016 2023,37,3746,39.7456,128.0057,41.6875,0.0030,34.268,9,16,16,0.081,clean,,,2,1,,0,,
2026 EK137,probable,4,4,2,2,2,0,2018,36,2975,74.4351,612.7509,57.7298,0.2728,75.636,9,12,12,0.043,clean,,,2,1,,0,,
2026 EK138,secure,22,22,4,4,4,0,2018 2020 2021 2024,56,2991,69.4683,12.5805,69.6011,0.0069,73.138,8,15,15,0.062,clean,,,4,1,,0,,
2026 EK145,secure,7,6,2,2,2,0,2014 2023,84,4410,61.8501,0.4028,62.3559,0.0027,61.105,8,39,39,0.051,clean,,,2,2,,0,,
2026 EK146,secure,8,8,3,3,3,0,2021 2023 2024,105,1907,39.3142,0.0291,39.3452,0.0020,39.189,7,16,16,0.079,clean,,,3,2,,0,,
2026 EL122,secure,4,4,3,3,3,0,2018 2020 2021,24,2997,46.2191,0.5429,46.0284,0.0033,46.504,9,45,45,0.078,clean,,,3,1,,0,,
2026 EL138,secure,7,5,2,2,2,0,2018 2023,53,3002,20.4984,0.0285,20.5080,0.0005,20.603,8,73,73,0.079,clean,,,2,1,,0,,
2026 EL139,probable,4,3,2,2,2,0,2013 2020,86,4892,26.9150,0.0434,26.8845,0.0006,27.032,6,94,94,0.053,clean,,,2,2,,0,,
2026 EL141,secure,6,6,4,4,4,0,2015 2019 2021 2023,115,4087,44.0774,0.1505,44.0725,0.0022,44.034,7,19,19,0.073,clean,,,4,2,,0,,
2026 EL143,secure,12,12,3,3,3,0,2013 2015 2017,115,4803,39.7087,0.0480,39.7187,0.0010,39.610,6,23,23,0.064,clean,,,3,1,,0,,
2026 EL144,secure,16,16,3,3,3,0,2014 2016 2025,111,4441,44.8271,0.0234,44.8082,0.0015,44.732,7,20,20,0.035,clean,,,3,1,,0,,
2026 EL145,secure,9,9,4,4,4,0,2014 2015 2021 2023,119,4441,47.7009,0.0580,47.7162,0.0019,47.582,7,19,19,0.055,clean,,,4,1,,0,,
2026 EL146,secure,20,20,3,3,3,0,2013 2015 2016,103,4805,39.5310,0.0189,39.5452,0.0011,39.413,7,17,17,0.064,strong,,,3,2,,0,M,
2026 EL147,secure,7,6,3,3,3,0,2019 2021 2023,120,2604,43.5813,0.0378,43.6064,0.0014,43.434,7,18,18,0.062,clean,,,3,1,,0,,
2026 EM122,secure,8,7,3,3,3,0,2021 2023 2025,35,1859,44.9307,1.6489,45.2901,0.0042,44.566,9,40,40,0.045,clean,,,3,2,,0,,
2026 EM139,secure,10,9,3,3,3,0,2013 2015 2024,90,4814,47.2560,0.1996,47.2233,0.0040,47.517,8,19,19,0.131,clean,,,3,1,,0,,
2026 EM141,secure,5,5,2,2,2,0,2021 2025,115,1918,43.7265,0.1607,43.6505,0.0039,43.584,7,21,21,0.064,clean,,,2,1,,0,,
2026 EM143,probable,4,3,2,2,2,0,2014 2024,105,4434,45.0205,0.1846,45.0117,0.0027,44.939,6,15,15,0.078,clean,,,2,1,,0,,
2026 EM144,secure,22,22,3,3,4,0,2017 2021 2024 2026,105,3329,40.6520,0.0578,40.7561,0.0012,40.612,7,15,15,0.104,clean,,,3,29,,0,,
2026 EM146,secure,7,7,4,4,4,0,2014 2017 2021 2023,105,4423,45.7975,0.0476,45.8403,0.0020,45.718,7,14,14,0.059,strong,,,4,1,,0,,
2026 EN122,secure,5,5,3,3,3,0,2014 2021 2023,35,4426,45.5855,1.8386,44.9255,0.0041,45.215,8,21,21,0.050,clean,,,3,1,,0,,
2026 EN124,secure,4,4,3,3,3,0,2016 2024 2025,19,3555,40.3397,281.9250,39.6624,0.0022,43.489,9,30,30,0.043,strong,,,3,1,,0,,
2026 EN128,secure,6,6,4,4,4,0,2016 2017 2018 2019,34,3670,46.4241,1.0433,46.2810,0.0021,46.982,8,31,31,0.057,clean,,,4,1,,0,,
2026 EN130,secure,5,5,3,3,3,0,2018 2023 2024,38,2735,53.7324,1.7942,54.5281,0.0118,54.135,9,14,14,0.098,clean,,,3,1,,0,,
2026 EN138,secure,7,7,2,2,2,0,2016 2019,71,3780,39.2207,0.6402,39.3384,0.0027,39.609,9,14,14,0.109,clean,,,2,1,,0,,
2026 EN139,secure,11,11,2,2,2,0,2017 2021,97,3318,43.7497,0.0415,43.7519,0.0029,43.907,8,18,19,0.092,clean,,,2,1,,0,,
2026 EN144,secure,22,21,2,2,2,0,2015 2016,105,4085,39.4205,0.0194,39.4098,0.0009,39.384,6,23,23,0.054,clean,,,2,1,,0,M,
2026 EN145,secure,8,7,3,3,3,0,2013 2016 2023,119,4822,39.2588,0.0315,39.2311,0.0022,39.165,7,18,18,0.121,clean,,,3,1,,0,,
2026 EN146,secure,9,9,2,2,2,0,2017 2023,105,3392,39.2659,0.0076,39.2550,0.0011,39.162,7,15,15,0.039,clean,,,2,1,,0,M,
2026 EO124,secure,4,4,3,3,3,0,2020 2021 2024,25,2255,42.8394,2.4339,42.5243,0.0076,43.211,8,18,18,0.090,clean,,,3,1,,0,,
2026 EO127,secure,5,5,3,3,3,0,2017 2018 2023,42,3382,67.4906,1.4769,69.0629,0.0062,68.193,8,39,39,0.040,clean,,,3,1,,0,,
2026 EO132,secure,7,7,4,4,4,0,2015 2018 2021 2022,39,4080,63.1433,13.9346,57.7344,0.0102,59.704,8,26,26,0.099,clean,,,4,1,,0,,
2026 EO143,secure,6,5,3,3,3,0,2013 2014 2016,104,4806,43.8323,0.0981,43.7660,0.0021,43.699,8,19,19,0.085,clean,,,3,1,,0,,
2026 EO145,secure,6,5,3,3,3,0,2014 2020 2023,85,4409,39.3065,0.2123,39.2188,0.0012,39.476,7,21,21,0.081,clean,,,3,1,,0,,
2026 EO147,secure,5,5,2,2,2,0,2018 2021,105,2954,55.3578,0.0976,55.3657,0.0034,55.260,8,14,14,0.058,strong,,,2,1,,0,,
2026 EP127,secure,25,25,3,3,3,0,2021 2022 2023,39,1856,47.6975,0.4616,47.1578,0.0023,47.814,8,37,37,0.068,strong,,,3,1,,0,,
2026 EP139,secure,6,6,2,2,2,0,2018 2024,112,3057,43.0396,0.2649,42.9931,0.0044,43.139,8,14,14,0.084,clean,,,2,1,,0,,
2026 EP146,secure,5,5,3,3,3,0,2018 2021 2023,120,2966,40.7284,0.0361,40.7095,0.0020,40.662,7,16,16,0.077,clean,,,3,1,,0,,
2026 EP148,secure,15,13,2,2,2,0,2016 2023,118,3744,39.4724,0.0361,39.4835,0.0015,39.540,7,15,15,0.074,clean,2016 FH59 (identified),,2,1,,0,,
2026 EQ123,secure,5,4,2,2,2,0,2016 2025,26,3658,69.3790,4.6467,70.1807,0.0254,69.468,9,35,35,0.032,clean,,,2,1,,0,,
2026 EQ133,secure,5,5,4,4,4,0,2013 2017 2018 2024,124,4832,43.7606,0.0068,43.7689,0.0008,43.766,7,50,50,0.044,clean,,,4,1,,0,,
2026 EQ134,probable,3,3,2,2,2,0,2015 2021,62,4047,39.3407,0.7239,39.5711,0.0017,39.354,8,40,40,0.068,clean,,,2,1,,0,,
2026 EQ140,probable,3,3,2,2,2,0,2014 2023,62,4433,38.2820,0.1261,38.3886,0.0021,38.383,8,26,26,0.052,clean,,,2,1,,0,,
2026 EQ141,probable,5,3,2,2,2,0,2013 2023,73,4773,43.5857,0.1424,43.8438,0.0009,43.738,8,73,73,0.040,clean,,,2,1,,0,,
2026 EQ144,secure,5,5,3,3,4,0,2015 2017 2021 2026,105,4096,39.3153,0.0564,39.3013,0.0017,39.237,7,17,17,0.056,clean,,,3,1,,0,,
2026 EQ147,probable,3,3,2,2,2,0,2022 2023,97,1517,47.5302,0.2150,47.6279,0.0157,47.504,7,42,42,0.041,clean,,,2,1,,0,,
2026 ER137,secure,11,10,3,3,3,0,2016 2019 2021,33,3666,56.7580,0.5674,56.9049,0.0062,57.109,8,35,35,0.046,clean,,,3,2,,0,,
2026 ER139,secure,5,5,2,2,2,0,2017 2019,109,3403,42.7085,0.1871,42.5948,0.0023,42.824,8,18,18,0.068,clean,,,2,1,,0,,
2026 ER140,probable,3,3,2,2,2,0,2016 2020,102,3735,46.9446,0.1069,47.0364,0.0023,47.126,7,22,22,0.084,clean,,,2,1,,0,,
2026 ES136,secure,35,34,2,2,3,0,2016 2019 2026,39,3692,52.6170,0.7724,52.6507,0.0029,53.159,9,17,17,0.039,clean,,,3,2,,0,,
2026 ES139,probable,3,3,2,2,2,0,2017 2018,109,3439,42.7767,0.0726,42.7524,0.0049,42.955,7,13,13,0.087,clean,,,2,1,,0,,
2026 ES145,secure,9,9,3,3,3,0,2015 2017 2021,105,4026,38.7638,0.0391,38.7517,0.0011,38.697,7,18,18,0.051,clean,,,3,1,,0,,
2026 ET122,secure,6,6,3,3,3,0,2020 2021 2022,25,2255,38.0779,0.5736,37.9888,0.0022,38.418,8,23,23,0.073,clean,,,3,3,,0,,
2026 ET131,probable,3,3,2,2,2,0,2021 2023,97,1911,42.6698,0.1097,42.5867,0.0031,42.477,8,25,25,0.048,clean,,,2,1,,0,,
2026 ET132,secure,7,7,4,4,4,0,2016 2017 2018 2024,109,3773,43.9944,0.1092,43.9755,0.0030,44.172,8,18,18,0.094,clean,,,4,1,,0,,
2026 ET139,secure,8,8,2,2,2,0,2024 2025,2711,2711,25.8908,0.0028,25.8910,0.0009,25.928,5,23,23,0.119,clean,,y,0,1,,0,,
2026 ET140,secure,5,5,2,2,2,0,2016 2024,71,3693,45.7076,0.2625,45.6321,0.0026,45.825,9,26,26,0.084,clean,,,2,2,,0,,
2026 ET145,secure,6,5,3,3,3,0,2015 2021 2022,103,4066,43.6513,0.1259,43.6460,0.0023,43.541,7,13,13,0.069,clean,,,3,1,,0,,
2026 EU123,secure,10,9,2,2,2,0,2014 2015,12,4407,,,42.1289,0.0060,41.672,9,34,34,0.037,clean,,,2,1,,0,,
2026 EU140,secure,4,4,4,4,4,0,2016 2019 2020 2023,118,3740,39.4669,0.0257,39.4540,0.0008,39.503,8,47,47,0.061,clean,,,4,1,,0,,
2026 EU146,secure,6,4,2,2,2,0,2014 2015,103,4400,44.7313,0.2815,44.4886,0.0038,44.784,8,12,12,0.101,clean,,,2,1,,0,,
2026 EV123,secure,5,4,3,3,3,0,2017 2019 2023,13,3283,,,76.9077,0.0245,93.626,9,29,29,0.056,clean,,,3,2,,0,,
2026 EV138,secure,15,15,4,4,4,0,2013 2015 2016 2024,59,4775,39.7595,1.0934,39.3203,0.0022,40.560,9,16,16,0.084,strong,,,4,1,,0,R,
2026 EV145,secure,17,16,3,3,3,0,2013 2014 2016,120,4836,39.3117,0.0475,39.3333,0.0008,39.254,7,20,20,0.056,clean,,,3,1,,0,M,
2026 EW123,probable,3,3,3,3,3,0,2018 2019 2021,39,2961,45.8279,0.2063,45.8063,0.0038,45.979,8,30,30,0.070,clean,,,3,1,,0,,
2026 EW125,probable,3,3,2,2,2,0,2017 2023,18,3316,72.9990,873.5008,71.2475,0.0169,83.097,9,31,31,0.047,clean,,,2,1,,0,,
2026 EW130,secure,6,6,3,3,3,0,2021 2022 2024,36,1568,62.3282,32.6227,62.1108,0.0208,63.608,9,14,14,0.086,clean,,,3,1,,0,,
2026 EW138,secure,13,13,4,4,4,0,2020 2021 2022 2025,74,2296,52.9645,1.3721,51.9420,0.0051,53.347,8,17,17,0.097,clean,,,4,3,,0,,
2026 EW143,probable,3,3,2,2,2,0,2021 2025,92,1887,38.9487,0.0776,38.9926,0.0013,38.905,7,49,49,0.080,clean,,,2,1,,0,,
2026 EX122,secure,8,8,4,4,4,0,2017 2018 2020 2022,24,3294,281.8813,13075.0592,155.8478,0.0644,206.242,8,21,21,0.053,strong,,,4,1,,0,,
2026 EX124,secure,8,8,2,2,2,0,2018 2022,23,2891,42.5650,2.4295,41.6805,0.0061,43.024,8,27,27,0.084,clean,,,2,3,y,0,,
2026 EX140,secure,7,7,2,2,2,0,2017 2021,99,3395,66.6826,0.0941,66.7581,0.0048,67.124,7,22,22,0.060,clean,,,2,1,,0,,
2026 EX144,secure,6,6,4,4,4,0,2014 2021 2024 2025,92,4431,45.6113,0.0805,45.6165,0.0017,45.531,8,28,28,0.065,clean,,,4,1,,0,,
2026 EX145,secure,8,8,4,4,4,0,2013 2014 2015 2023,99,4801,39.3000,0.2636,39.4034,0.0025,39.058,8,14,14,0.081,clean,,,4,1,,0,,
2026 EX147,secure,4,4,2,2,2,0,2015 2020,111,4024,34.8167,0.0143,34.8187,0.0007,34.721,7,45,45,0.072,clean,,,2,1,,0,,
2026 EY124,secure,6,5,3,3,3,0,2017 2021 2025,18,3264,unbound,0.0146,47.1038,0.0048,74.392,9,16,16,0.043,strong,,,3,1,,0,,
2026 EY127,secure,5,5,3,3,3,0,2017 2021 2023,13,3308,,,47.3602,0.0062,155.430,9,19,19,0.060,incomplete,2022 GN14 (identified),,3,1,,0,,
2026 EY138,secure,29,27,3,3,3,0,2016 2018 2025,74,3731,49.3539,0.7845,48.8002,0.0037,49.721,7,15,15,0.042,clean,,,3,4,,0,,
2026 EY140,secure,6,6,4,4,4,0,2015 2018 2019 2021,97,4080,45.5268,0.0522,45.6146,0.0013,45.599,7,23,23,0.080,clean,,,4,1,,0,,
2026 EY145,probable,5,3,2,2,2,0,2016 2018,103,3749,42.4190,0.2006,42.4301,0.0030,42.173,9,13,13,0.111,clean,,,2,1,,0,,
2026 EZ122,secure,7,7,4,4,4,0,2013 2015 2017 2018,30,4803,52.0353,1.6755,51.5693,0.0035,54.236,9,49,49,0.059,clean,,,4,1,,0,,
2026 EZ125,secure,6,6,4,4,4,0,2013 2016 2017 2023,31,4759,43.8210,52.8767,44.5873,0.0036,43.925,9,17,17,0.050,clean,,,4,1,,0,,
2026 EZ131,secure,10,10,3,3,3,0,2014 2016 2018,114,4458,41.4271,0.0379,41.4664,0.0009,41.359,6,47,47,0.057,clean,,,3,1,,0,,
2026 EZ132,secure,13,11,2,2,2,0,2015 2017,60,4062,44.3289,0.1921,43.9342,0.0014,44.081,8,50,50,0.029,clean,,,2,2,,0,M,
2026 EZ138,secure,4,4,2,2,2,0,2018 2020,71,3013,40.4430,0.1922,40.3688,0.0030,40.617,9,14,14,0.033,clean,,,2,1,,0,,
2026 EZ140,probable,3,3,2,2,2,0,2017 2021,98,3395,51.5350,0.0226,51.5758,0.0029,51.724,7,25,26,0.077,clean,,,2,1,,0,,
2026 EZ144,secure,7,7,3,3,4,0,2014 2016 2021 2026,103,4431,44.2805,0.0809,44.2624,0.0013,44.235,7,26,26,0.046,clean,,,3,1,,0,,
2026 EZ145,secure,6,6,3,3,3,0,2017 2021 2023,103,3309,39.3927,0.0218,39.3815,0.0014,39.289,7,18,18,0.079,strong,,,3,1,,0,,
2026 EZ147,probable,3,3,2,2,2,0,2021 2022,111,1895,39.6825,0.0683,39.5476,0.0033,39.383,6,46,46,0.073,clean,,,2,1,,0,,
2026 FA35,secure,5,5,3,3,3,0,2014 2015 2023,90,4447,47.4975,0.1675,47.5512,0.0024,47.435,8,18,18,0.069,clean,,,3,1,,0,,
2026 FA36,secure,10,9,3,3,3,0,2019 2023 2024,89,2579,40.2604,0.0247,40.2846,0.0017,40.368,8,22,22,0.097,clean,,,3,1,,0,,
2026 FA38,secure,10,10,4,4,4,0,2013 2015 2017 2023,69,4800,48.3913,0.9146,47.5618,0.0046,47.901,8,17,17,0.073,strong,,,4,1,,0,M,
2026 FB35,secure,8,8,4,4,4,0,2019 2021 2023 2024,102,2703,43.2734,0.1301,43.4247,0.0017,43.342,7,23,23,0.072,clean,,,4,1,,0,,
2026 FB38,secure,8,8,3,3,3,0,2014 2015 2021,69,4427,44.8469,0.4135,44.6874,0.0064,44.905,8,13,13,0.067,clean,,,3,1,,0,,
2026 FC38,secure,7,7,4,4,4,0,2013 2015 2019 2023,91,4799,55.4856,0.4189,55.5298,0.0059,55.419,7,14,14,0.046,clean,,,4,1,,0,,
2026 FC39,secure,4,4,3,3,3,0,2016 2019 2022,73,3748,66.6368,0.7215,65.9588,0.0095,65.628,8,14,14,0.073,clean,,,3,1,,0,,
2026 FD37,probable,3,3,2,2,3,0,2019 2023 2026,49,2636,38.6571,0.3645,38.7533,0.0034,38.554,8,13,13,0.105,clean,,,2,1,,0,,
2026 FD38,secure,5,5,4,4,4,0,2015 2021 2023 2025,76,4074,39.2522,0.1571,39.3462,0.0020,39.317,7,19,19,0.071,clean,,,4,1,,0,,
2026 FF35,secure,9,9,3,3,4,0,2013 2014 2016 2026,115,4773,46.1187,0.1400,45.8923,0.0019,45.867,7,34,34,0.055,clean,,,4,1,,0,,
2026 FF38,probable,3,3,2,2,2,0,2015 2019,76,4153,62.3288,0.2112,62.4028,0.0053,62.001,7,20,20,0.077,clean,,,2,1,,0,,
2026 FJ35,secure,11,11,4,4,4,0,2013 2014 2015 2025,76,4806,43.7723,0.3440,43.8432,0.0031,44.021,7,16,16,0.092,clean,,,4,1,,0,,
2026 FJ37,probable,3,3,3,3,3,0,2023 2024 2025,76,1094,64.5737,2.5407,61.8027,0.0145,62.026,8,16,16,0.090,clean,,,3,1,,0,,
2026 FK35,secure,17,15,2,2,2,0,2016 2023,104,3724,44.6252,0.0823,44.6250,0.0009,44.569,7,46,46,0.030,clean,,,2,2,,0,M,
2026 FK37,secure,7,7,4,4,4,0,2015 2019 2021 2025,89,4086,42.1199,0.3251,42.1874,0.0015,42.677,7,21,21,0.095,clean,,,4,4,,0,,
2026 FL37,secure,7,7,3,3,3,0,2019 2021 2023,89,2696,182.8012,5.3157,179.6101,0.0470,174.954,7,19,19,0.053,clean,,,3,1,,0,,
2026 FL38,secure,10,8,3,3,3,0,2013 2019 2023,90,4799,39.3298,0.0709,39.3716,0.0013,39.318,7,35,35,0.100,clean,,,3,2,,0,,
2026 FM35,secure,4,4,2,2,2,0,2017 2019,92,3417,41.6575,0.0449,41.6741,0.0027,41.705,7,22,22,0.084,clean,,,2,1,,0,,
2026 FP35,secure,8,8,3,3,3,0,2013 2014 2019,102,4833,44.8128,0.1897,44.6835,0.0013,44.651,8,25,25,0.072,clean,,,3,2,,0,,
2026 FP37,probable,3,3,3,3,3,0,2014 2021 2023,75,4459,39.4203,0.2608,39.3363,0.0020,39.384,7,17,17,0.052,clean,,,3,1,,0,,
2026 FR34,secure,10,10,4,4,4,0,2013 2015 2016 2024,92,4823,43.6269,0.0946,43.6608,0.0014,43.619,7,24,24,0.052,clean,,,4,1,,0,,
2026 FS34,secure,9,9,3,3,3,0,2013 2017 2019,104,4831,46.9730,0.1229,46.9122,0.0027,46.987,7,19,19,0.102,clean,,,3,1,,0,,
2026 FT37,secure,9,9,4,4,4,0,2016 2017 2019 2025,76,3729,57.1847,0.4957,56.5143,0.0039,57.071,7,14,14,0.087,clean,,,4,1,,0,,
2026 FU34,secure,10,10,4,4,4,0,2019 2021 2022 2024,92,2682,40.8997,0.0218,40.8856,0.0007,40.917,7,24,24,0.040,clean,,,4,1,,0,,
2026 FU35,secure,8,7,2,2,2,0,2020 2024,92,2318,52.0101,0.1299,51.9399,0.0037,52.030,8,27,27,0.058,clean,,,2,1,,0,,
2026 FU38,secure,8,8,4,4,4,0,2014 2018 2021 2022,87,4435,34.9561,0.0918,34.9188,0.0011,34.823,6,47,47,0.064,clean,,,4,1,,0,,
2026 FV37,secure,5,5,4,4,4,0,2014 2019 2021 2025,91,4478,148.5371,5.8969,149.1526,0.0203,150.578,7,23,23,0.041,clean,,,4,1,,1,,
2026 FW35,probable,4,3,3,3,3,0,2015 2019 2023,91,4091,42.5232,0.2531,42.6601,0.0022,42.588,7,14,14,0.057,clean,,,3,1,,0,,
2026 FX34,probable,3,3,3,3,3,0,2021 2023 2024,17,1886,,,42.7311,0.0065,41.703,9,17,17,0.066,strong,,,3,1,,0,,
2026 FX37,secure,9,7,2,2,2,0,2015 2016,76,4155,45.0618,0.3207,45.2938,0.0067,45.281,7,16,16,0.140,clean,,,2,2,,0,,
2026 FX38,secure,4,4,3,3,3,0,2016 2019 2025,81,3633,40.5788,0.0585,40.5652,0.0030,40.456,8,19,19,0.102,clean,,,3,1,,0,,
2026 FY35,secure,7,7,4,4,4,0,2013 2015 2017 2018,38,4788,50.7983,3.3558,53.8153,0.0081,51.090,8,28,28,0.049,clean,,,4,2,,0,,
2026 FY38,probable,3,3,2,2,2,0,2016 2023,85,3656,38.4040,0.0443,38.4052,0.0020,38.269,8,15,15,0.049,clean,,,2,1,,0,,
2026 FZ34,secure,11,11,4,4,4,0,2014 2016 2017 2024,104,4463,43.8684,0.3309,43.8914,0.0028,43.752,7,15,15,0.091,clean,,,4,2,,0,,
2026 FZ35,probable,4,3,2,2,2,0,2018 2019,84,2956,55.2205,0.1124,55.4036,0.0036,55.251,7,24,24,0.072,clean,,,2,1,,0,,
2026 FZ38,secure,8,7,2,2,2,0,2021 2023,69,1781,72.9717,0.3544,72.8915,0.0070,73.051,7,14,14,0.057,clean,,,2,1,,0,,
2026 GA24,secure,6,6,2,2,3,0,2014 2020 2026,44,4442,180.1751,398.6450,45.8287,0.0034,45.727,9,14,14,0.095,clean,,,3,3,,0,,
2026 GA28,secure,6,6,3,3,3,0,2014 2015 2016,82,4451,46.9581,0.1036,46.9683,0.0035,46.765,7,15,15,0.086,strong,,,3,1,,0,M,
2026 GB24,secure,4,4,3,3,3,0,2019 2021 2025,86,2683,46.9094,0.4911,46.8891,0.0051,46.575,9,18,18,0.066,clean,,,3,1,,0,,
2026 GB25,probable,3,3,3,3,3,0,2016 2021 2025,44,3783,72.8753,183.3058,73.3646,0.0273,80.568,9,15,15,0.064,clean,,,3,1,,0,,
2026 GB28,probable,4,3,3,3,3,0,2019 2021 2024,78,2584,40.6135,0.1384,40.4798,0.0014,40.390,8,21,21,0.075,clean,,,3,1,,0,,
2026 GC21,probable,14,14,2,2,2,0,2025,21,386,87.9843,5.1567,85.5461,0.5153,87.814,9,33,33,0.054,strong,,,2,3,,0,,
2026 GC22,secure,4,4,4,4,4,0,2015 2023 2024 2025,93,4184,50.2560,0.1265,50.2042,0.0022,50.444,7,23,23,0.096,clean,,,4,2,,0,,
2026 GC28,secure,4,4,2,2,2,0,2016 2023,69,3723,39.3781,0.1230,39.4220,0.0022,39.240,7,16,16,0.075,clean,,,2,1,,0,,
2026 GD22,secure,9,8,2,2,2,0,2018 2023,42,2964,41.6608,0.5470,42.0420,0.0042,41.821,9,21,21,0.060,strong,,,2,1,,0,,
2026 GD23,secure,14,14,4,4,4,0,2013 2014 2015 2023,71,4820,41.5601,0.0338,41.5261,0.0011,41.439,8,22,22,0.054,clean,,,4,1,,0,M,
2026 GD24,secure,5,5,2,2,2,0,2014 2015,84,4480,43.7069,0.1133,43.7282,0.0023,43.710,7,19,19,0.056,clean,,,2,1,,1,,
2026 GD25,secure,10,10,3,3,3,0,2016 2017 2023,81,3814,47.1797,2.1863,43.6525,0.0051,46.258,8,16,16,0.190,clean,,,3,1,,0,,
2026 GE21,secure,5,4,3,3,3,0,2020 2023 2024,81,2339,104.9628,0.5014,104.9178,0.0138,106.271,8,35,35,0.056,clean,,,3,1,,0,,
2026 GE22,probable,3,3,2,2,2,0,2016 2019,92,3776,42.8945,0.1146,43.0195,0.0018,42.907,7,26,26,0.118,clean,,,2,1,,0,,
2026 GE24,secure,10,9,3,3,3,0,2015 2016 2023,94,4181,47.0007,0.0537,47.0219,0.0016,46.985,7,26,26,0.066,clean,,,3,1,,0,,
2026 GE28,secure,4,4,2,2,2,0,2021 2023,69,1898,63.4457,0.1985,63.5429,0.0096,63.249,7,15,15,0.043,clean,,,2,2,y,0,,
2026 GF23,secure,5,5,3,3,3,0,2015 2016 2021,91,4184,69.4501,0.9590,69.2612,0.0058,70.016,7,21,21,0.049,clean,,,3,1,,0,,
2026 GF28,probable,3,3,3,3,3,0,2015 2016 2024,65,4092,41.0016,0.2577,40.8304,0.0020,41.525,7,15,15,0.076,clean,,,3,1,,0,,
2026 GG21,secure,7,7,3,3,3,0,2013 2019 2023,83,4806,42.8567,0.0755,42.8499,0.0017,42.774,7,23,23,0.078,clean,,,3,2,,0,,
2026 GG23,secure,12,12,3,3,4,0,2014 2015 2016 2026,84,4452,45.8405,0.0809,45.8648,0.0012,45.778,7,56,56,0.050,clean,,,4,6,,0,M,
2026 GG25,secure,4,4,4,4,4,0,2018 2020 2021 2025,81,3025,42.5205,1.7928,42.2880,0.0056,43.502,8,15,15,0.096,clean,,,4,1,,0,,
2026 GG26,probable,5,3,2,2,2,0,2017 2018,63,3415,38.4329,0.1401,38.2526,0.0086,38.443,7,15,15,0.075,clean,,,2,1,,0,,
2026 GG28,secure,4,4,2,2,2,0,2014 2023,69,4434,69.0272,2.9292,70.1979,0.0084,68.045,7,16,16,0.065,clean,,,2,1,,0,,
2026 GH21,secure,4,4,2,2,2,0,2019 2021,96,2594,48.1036,0.0892,48.0946,0.0022,47.962,7,23,23,0.086,clean,,,2,1,,0,,
2026 GH23,probable,4,3,2,2,2,0,2021 2023,30,1925,48.0924,5.5885,45.6967,0.0130,47.573,9,17,17,0.092,strong,,,2,1,,0,,
2026 GH24,secure,11,11,3,3,3,0,2014 2016 2025,83,4477,43.5888,0.0557,43.6539,0.0009,43.502,7,31,31,0.044,clean,,,3,1,,1,,
2026 GH25,secure,6,6,3,3,3,0,2014 2015 2017,68,4465,47.5446,0.7005,47.0218,0.0045,47.890,8,15,15,0.083,clean,,,3,1,,0,,
2026 GJ24,secure,13,12,3,3,3,0,2014 2015 2023,4821,4821,44.1538,0.0007,44.1538,0.0007,44.072,5,75,75,0.074,clean,,y,0,2,,0,M,
2026 GJ27,probable,4,3,3,3,3,0,2014 2016 2023,66,4374,53.7875,0.2109,53.6634,0.0049,53.879,7,16,16,0.107,clean,,,3,1,,0,,
2026 GK23,probable,4,3,2,2,2,0,2016 2019,80,3713,42.9195,0.1307,43.0238,0.0018,42.941,8,17,17,0.049,clean,,,2,1,,0,,
2026 GK27,secure,6,4,2,2,2,0,2013 2025,47,4770,106.5163,16.1917,106.0135,0.0268,104.407,8,13,13,0.073,strong,,,2,1,,0,,
2026 GM21,secure,13,11,8,8,9,0,2015 2017 2018 2019,55,4127,45.5989,1.1318,45.5313,0.0051,47.306,8,22,22,0.063,strong,,,9,1,,0,M,
2026 GM23,secure,16,16,3,3,3,0,2015 2016 2025,82,4033,43.5901,0.1298,43.5544,0.0016,43.547,8,16,16,0.066,clean,,,3,1,,0,,
2026 GM25,probable,3,3,2,2,2,0,2021 2023,67,1954,46.4304,0.0992,46.4553,0.0049,46.602,8,18,18,0.064,strong,,,2,1,,0,,
2026 GM27,secure,15,14,3,3,3,0,2013 2015 2025,67,4808,42.5894,0.2183,42.6086,0.0018,42.625,7,18,19,0.077,clean,,,3,3,,0,,
2026 GN21,secure,11,11,4,4,4,0,2017 2018 2021 2023,61,3384,71.3479,0.6417,70.7305,0.0052,70.509,9,20,20,0.057,clean,,,4,2,,0,,
2026 GN22,probable,3,3,2,2,2,0,2014 2025,64,4462,40.6212,0.1159,40.7101,0.0037,40.654,8,13,13,0.094,clean,,,2,1,,0,,
2026 GN25,secure,5,5,3,3,3,0,2021 2022 2023,64,1905,41.3604,0.0276,41.3605,0.0022,41.493,8,23,23,0.090,strong,,,3,1,,0,,
2026 GN26,secure,5,5,3,3,3,0,2015 2019 2021,81,4090,39.2641,0.0447,39.3104,0.0008,39.179,7,42,42,0.076,clean,,,3,1,,0,,
2026 GN27,secure,10,8,3,3,3,0,2013 2015 2025,67,4804,40.6903,0.1245,40.7741,0.0033,40.569,7,14,14,0.101,clean,,,3,1,,0,,
2026 GO22,secure,10,10,4,4,4,0,2014 2019 2020 2023,65,4432,46.5620,0.3886,46.5067,0.0028,46.610,8,14,14,0.078,clean,,,4,1,,0,,
2026 GO25,probable,3,3,2,2,2,0,2023 2024,58,1167,42.9327,0.6097,43.2121,0.0086,42.379,8,16,16,0.070,clean,,,2,1,,0,,
2026 GO27,probable,3,3,3,3,3,0,2015 2016 2021,64,4155,103.3394,1.0754,104.1446,0.0219,102.387,7,14,14,0.062,clean,,,3,1,,0,,
2026 GP23,probable,3,3,2,2,2,0,2013 2016,92,4844,56.8206,0.4270,56.4352,0.0054,57.153,7,16,16,0.091,clean,,,2,2,,0,,
2026 GQ21,secure,4,4,3,3,3,0,2021 2022 2023,42,1886,40.3338,0.2407,40.3627,0.0029,40.180,8,30,30,0.052,strong,,,3,2,,0,,
2026 GQ23,secure,4,4,4,4,4,0,2015 2021 2023 2024,46,4064,67.2405,0.9195,66.9976,0.0033,67.197,8,31,31,0.060,clean,,,4,1,,0,,
2026 GR20,secure,5,5,4,4,4,0,2014 2021 2023 2024,10,4404,28.5044,2.3330,27.4543,0.0012,28.194,9,17,17,0.051,strong,,,4,1,,0,,
2026 GR22,secure,8,7,3,3,3,0,2015 2019 2024,90,4101,39.4109,0.0250,39.3847,0.0008,39.450,7,26,26,0.054,clean,,,3,1,,0,,
2026 GR25,probable,3,3,2,2,2,0,2013 2023,64,4832,65.8700,0.4736,65.4573,0.0087,65.816,8,17,17,0.094,clean,,,2,1,,0,,
2026 GR27,secure,6,5,3,3,3,0,2015 2016 2023,65,4065,39.8363,0.1427,39.5812,0.0021,39.764,7,21,21,0.083,clean,,,3,1,,0,,
2026 GS21,secure,4,4,2,2,2,0,2023 2024,42,1177,42.8622,0.3222,42.6702,0.0047,43.121,8,26,26,0.064,clean,,,2,1,,0,,
2026 GS23,secure,8,6,3,3,3,0,2013 2014 2019,95,4837,55.4809,0.3013,55.3043,0.0024,55.645,7,18,18,0.080,clean,,,3,2,,0,,
2026 GS26,probable,3,3,3,3,3,0,2016 2020 2022,69,3751,45.3336,0.1392,45.4091,0.0019,45.340,7,22,22,0.059,clean,,,3,1,,0,,
2026 GS27,secure,7,7,2,2,2,0,2015 2016,82,4039,39.2852,0.0533,39.3089,0.0011,39.232,7,37,37,0.076,clean,,,2,1,,0,,
2026 GT21,probable,3,3,3,3,4,0,2013 2014 2017 2026,91,4781,43.8478,0.0332,43.7615,0.0008,43.781,8,51,51,0.031,clean,,,4,1,,0,,
2026 GT27,secure,9,8,3,3,3,0,2014 2015 2016,59,4428,44.7636,0.2827,44.7347,0.0028,44.642,8,15,15,0.061,clean,2003 GM53 (identified),,3,1,,0,,
2026 GU20,probable,3,3,4,4,4,0,2013 2018 2020 2024,9,4846,,,58.6927,0.0172,56.258,9,12,12,0.085,strong,,,4,7,y,0,R,
2026 GU23,secure,6,6,4,4,4,0,2013 2014 2015 2023,92,4833,41.7458,0.0821,41.7522,0.0013,41.770,7,19,19,0.071,clean,,,4,1,,0,,
2026 GV21,secure,7,6,3,3,3,0,2014 2017 2022,63,4423,56.3392,0.5258,56.4383,0.0057,56.697,7,15,15,0.089,clean,,,3,5,y,0,,
2026 GV27,secure,5,4,2,2,2,0,2014 2023,82,4439,47.4142,0.7295,47.1290,0.0044,47.613,8,15,15,0.097,clean,,,2,1,,0,,
2026 GW22,probable,3,3,2,2,2,0,2015 2018,44,4133,89.2848,3.3673,90.7890,0.0190,90.196,8,12,12,0.065,clean,,,2,1,,0,,
2026 GX21,secure,8,8,4,4,4,0,2014 2015 2016 2023,90,4455,39.3909,0.0897,39.2994,0.0012,39.301,7,17,17,0.067,clean,,,4,1,,0,,
2026 GX26,probable,3,3,2,2,2,0,2021 2025,80,1919,47.7180,0.6374,47.8498,0.0085,47.579,7,14,14,0.084,strong,,,2,1,,0,,
2026 GY20,secure,17,17,4,4,4,0,2015 2016 2017 2025,78,4109,39.4514,0.0164,39.4609,0.0006,39.439,7,44,44,0.026,clean,,,4,3,,0,,
2026 GY26,secure,11,11,4,4,4,0,2013 2014 2015 2023,48,4788,70.0138,4.8742,63.5821,0.0085,69.736,8,21,21,0.077,clean,,,4,2,,0,,
2026 GY27,secure,8,8,3,3,4,0,2016 2017 2018 2023,4110,4110,39.4383,0.0060,39.4379,0.0012,39.302,4,25,25,0.118,clean,,y,0,1,,0,,
2026 GZ25,secure,12,12,4,4,4,0,2015 2016 2019 2024,67,4029,46.6584,0.0835,46.6206,0.0019,46.657,8,18,18,0.066,clean,,,4,5,,0,M,
2026 GZ26,secure,6,6,4,4,4,0,2016 2019 2021 2023,79,3742,39.3762,0.1268,39.4313,0.0022,39.352,7,19,20,0.091,clean,,,4,1,,0,,
2026 GZ27,secure,4,4,2,2,2,0,2015 2019,82,4110,51.8277,0.0868,51.9832,0.0031,51.799,7,16,16,0.073,clean,,,2,1,,0,,
2026 GZ28,secure,4,4,3,3,3,0,2014 2015 2016,65,4399,56.7679,0.8653,56.1268,0.0047,57.133,7,14,14,0.057,clean,,,3,1,,0,,
2026 HA17,secure,6,6,2,2,2,0,2021 2024,62,1911,39.1640,0.1165,39.2389,0.0010,39.155,8,51,51,0.043,clean,,,2,1,,0,,
2026 HA20,secure,12,10,2,2,2,0,2017 2021,71,3346,39.3916,0.0352,39.4252,0.0009,39.343,7,43,43,0.068,clean,,,2,6,y,0,,
2026 HB20,probable,3,3,3,3,3,0,2015 2019 2021,71,4097,51.7728,0.0860,51.7439,0.0032,51.702,8,19,19,0.051,clean,,,3,1,,1,,
2026 HB22,secure,10,10,4,4,4,0,2016 2017 2018 2025,53,3748,43.5733,0.0504,43.6449,0.0014,43.506,7,17,17,0.042,clean,,,4,1,,0,,
2026 HC20,secure,10,9,2,2,2,0,2017 2025,3764,3764,39.4581,0.0062,39.4535,0.0011,39.392,5,41,41,0.089,clean,,y,0,1,,0,,
2026 HC21,probable,4,4,2,2,2,0,2021,54,1920,43.0205,0.7548,42.7130,0.0086,42.941,8,12,12,0.138,clean,,,2,1,,0,,
2026 HD19,secure,10,8,2,2,2,0,2022 2025,79,1506,41.3420,0.0535,41.2992,0.0013,41.255,7,34,35,0.039,clean,,,2,3,,0,,
2026 HE17,secure,5,4,3,3,3,0,2014 2018 2021,79,4457,71.2646,0.2700,71.5662,0.0062,70.940,7,31,31,0.067,clean,,,3,2,,0,,
2026 HE19,secure,6,6,4,4,4,0,2015 2016 2021 2023,53,4151,44.0316,1.3891,44.0560,0.0029,46.472,8,14,14,0.112,clean,,,4,1,,0,,
2026 HF17,secure,6,4,2,2,2,0,2020 2023,56,2320,39.6309,0.3205,39.5325,0.0025,39.386,7,14,14,0.062,clean,,,2,1,,0,,
2026 HF18,secure,6,6,3,3,4,0,2016 2017 2025 2026,84,3745,43.7673,0.0182,43.7567,0.0008,43.695,8,55,55,0.055,clean,,,4,2,,0,,
2026 HF20,secure,10,8,2,2,2,0,2015 2023,54,4020,41.7748,0.2010,41.7995,0.0034,41.589,8,11,12,0.058,clean,,,2,1,,0,,
2026 HF22,secure,4,4,2,2,2,0,2014 2015,45,4422,47.2759,0.2400,47.6228,0.0073,47.174,8,13,13,0.089,clean,,,2,1,,0,,
2026 HG17,secure,10,9,3,3,3,0,2013 2016 2025,66,4835,69.3297,0.1157,69.2987,0.0045,69.091,8,17,17,0.065,strong,,,3,1,,0,,
2026 HG20,secure,11,10,3,3,3,0,2014 2015 2017,80,4488,90.4328,3.0961,87.9342,0.0103,87.439,9,17,17,0.062,clean,,,3,4,,1,,
2026 HH19,secure,12,11,3,3,3,0,2016 2019 2023,37,3733,43.3828,15156.8854,42.6587,0.0041,41.580,9,13,13,0.082,strong,,,3,1,,0,,
2026 HH20,probable,3,3,3,3,3,0,2014 2016 2025,54,4432,60.2997,1.3429,59.9002,0.0040,59.453,8,31,31,0.061,clean,,,3,1,,0,,
2026 HH22,secure,4,4,3,3,3,0,2014 2019 2023,52,4321,39.2662,0.1379,39.3193,0.0021,39.082,8,17,17,0.077,clean,,,3,1,,0,,
2026 HJ17,secure,14,14,3,3,3,0,2018 2021 2025,84,3037,43.7122,0.0713,43.6142,0.0010,43.573,8,52,52,0.032,clean,,,3,2,,0,,
2026 HK20,secure,6,4,2,2,2,0,2014 2019,52,4401,88.7799,6.0590,80.1798,0.0112,92.446,8,14,14,0.102,clean,,,2,2,,0,,
2026 HK23,secure,5,4,3,3,3,0,2014 2015 2016,31,4382,39.4014,0.7621,39.5450,0.0027,38.671,9,15,15,0.052,strong,,,3,1,,0,,
2026 HL19,secure,9,8,3,3,3,0,2014 2019 2025,75,4461,42.8173,0.1079,42.8114,0.0022,42.723,8,14,14,0.079,clean,,,3,1,,0,,
2026 HL23,probable,3,3,3,3,3,0,2014 2022 2023,64,4431,40.7170,0.2107,40.5950,0.0034,40.222,7,14,14,0.110,clean,,,3,3,,0,,
2026 HM22,secure,6,6,3,3,3,0,2014 2015 2019,57,4430,47.8638,0.2215,47.9604,0.0018,47.561,8,13,13,0.024,clean,,,3,1,,0,,
2026 HN17,secure,17,16,2,2,2,0,2014 2019,79,4458,60.5266,0.1168,60.4465,0.0022,60.277,8,23,23,0.053,clean,,,2,1,,0,,
2026 HN19,secure,5,5,4,4,4,0,2016 2019 2020 2023,53,3749,45.0446,0.7324,46.4166,0.0024,44.878,9,14,14,0.070,strong,,,4,1,,0,,
2026 HN21,secure,6,6,3,3,3,0,2014 2015 2023,68,4441,50.0510,1.8279,50.8603,0.0079,51.465,9,14,14,0.071,clean,,,3,1,,0,,
2026 HP17,secure,7,7,4,4,4,0,2015 2019 2021 2024,82,4073,43.8955,0.0908,43.9018,0.0011,43.753,7,21,21,0.052,clean,,,4,1,,0,,
2026 HP22,secure,8,7,2,2,2,0,2024 2025,45,644,39.4471,0.2909,39.3777,0.0078,39.270,8,15,15,0.025,clean,,,2,2,,0,,
2026 HR19,secure,24,24,3,3,4,0,2016 2023 2024 2026,18,3779,unbound,0.0002,43.1535,0.0068,43.345,9,17,17,0.093,strong,,,4,15,y,0,R,
2026 HS17,secure,8,8,2,2,2,0,2023 2025,49,1126,47.9286,0.6242,47.5959,0.0049,46.795,8,13,14,0.060,clean,,,2,7,,0,,
2026 HT19,secure,7,4,2,2,2,0,2013 2017,83,4817,44.2818,0.0424,44.2726,0.0009,44.172,8,26,26,0.038,clean,,,2,1,,0,,
2026 HT21,secure,23,23,3,3,3,0,2013 2015 2017,65,4837,42.3910,0.1197,42.4054,0.0025,42.391,8,16,16,0.082,strong,,,3,8,,0,M,
2026 HU19,secure,5,4,2,2,2,0,2015 2022,70,4040,41.9604,0.1483,42.2598,0.0027,41.945,9,24,24,0.073,clean,,,2,1,,0,,
2026 HV19,probable,5,3,2,2,2,0,2021 2023,54,1915,70.5231,14.1484,72.6664,0.0436,66.953,9,13,13,0.044,clean,,,2,1,,0,,
2026 HV22,secure,5,5,2,2,2,0,2021 2023,53,1781,48.4017,0.6924,47.7626,0.0056,48.583,8,15,15,0.079,clean,,,2,2,,0,,
2026 HW17,probable,3,3,3,3,3,0,2013 2016 2018,83,4861,384.0439,23.2792,380.1749,0.2221,381.942,9,19,19,0.046,clean,,,3,1,,0,,
2026 HX17,secure,12,12,3,3,3,0,2021 2024 2025,28,1933,54.2607,289.0448,54.2227,0.0064,55.238,9,15,15,0.056,clean,,,3,12,,0,,
2026 HX18,secure,6,6,2,2,2,0,2014 2021,79,4457,111.4224,1.2775,112.1465,0.0097,109.942,9,49,49,0.059,clean,,,2,1,,0,,
2026 HY17,secure,10,9,3,3,3,0,2019 2022 2023,78,2684,39.5000,0.0842,39.4455,0.0010,39.450,7,34,34,0.064,clean,,,3,4,,0,,
2026 HY18,secure,6,6,2,2,2,0,2014 2015,52,4425,43.2297,1.8834,44.4338,0.0036,42.271,8,13,13,0.117,clean,,,2,1,,0,,
2026 HY19,probable,5,3,3,3,3,0,2014 2015 2018,70,4479,39.4570,0.1527,39.3864,0.0020,39.386,8,15,15,0.038,clean,,,3,1,,1,,
2026 HY21,probable,3,3,2,2,2,0,2021 2023,52,1867,50.3462,1.7731,46.8405,0.0049,50.528,8,12,12,0.076,clean,,,2,1,,0,,
2026 HZ17,secure,5,4,3,3,3,0,2018 2020 2022,57,3015,44.8161,0.1216,44.8298,0.0021,44.678,7,37,37,0.057,strong,,,3,1,,0,,
2026 JB12,secure,4,4,2,2,2,0,2021 2023,59,1942,43.3936,2.5810,42.3046,0.0081,42.772,8,13,13,0.100,clean,,,2,1,,0,,
2026 JD12,probable,3,3,3,3,3,0,2015 2020 2021,62,4184,59.5505,0.5101,59.3278,0.0020,58.982,9,22,22,0.021,clean,,,3,1,,0,,
2026 JF12,secure,5,4,3,3,3,0,2016 2022 2023,55,3774,45.5721,0.6169,46.2956,0.0017,46.439,9,40,40,0.056,clean,,,3,1,,0,,
2026 JH12,secure,6,6,3,3,3,0,2016 2021 2023,55,3741,66.9998,0.2184,66.9427,0.0025,66.699,8,37,37,0.040,clean,,,3,1,,0,,
2026 JK12,secure,19,19,3,3,3,0,2016 2017 2019,54,3740,54.7418,0.2448,55.2230,0.0033,54.832,8,33,33,0.060,clean,,,3,6,,0,M,
2026 JL12,probable,3,3,2,2,2,0,2022 2023,38,1489,46.0933,0.3632,45.9558,0.0023,46.202,8,29,29,0.066,clean,,,2,1,,0,,
2026 JU13,secure,4,4,2,2,2,0,2015 2019,46,4082,41.8591,0.1556,41.9225,0.0028,42.068,8,15,15,0.037,strong,,,2,1,,0,,
2026 JY11,probable,3,3,3,3,3,0,2016 2021 2023,50,3769,42.4184,1.9255,43.3172,0.0033,42.142,9,17,17,0.050,clean,,,3,1,,0,,
2026 JZ11,secure,7,7,3,3,3,0,2014 2020 2021,55,4456,48.8756,0.2646,49.1079,0.0016,49.116,8,44,44,0.098,clean,,,3,2,,0,,
2026 KB6,secure,7,6,3,3,3,0,2015 2019 2023,48,4117,56.4808,0.7882,56.5204,0.0034,56.162,8,16,16,0.045,strong,,,3,1,,0,,
2026 KO6,secure,14,13,3,3,3,0,2014 2016 2017,48,4458,39.0678,0.1334,39.3011,0.0014,39.067,8,15,15,0.042,clean,,,3,3,,0,,


==> anc/table1_not_confirmed.csv <==
# Objects whose archival detections passed the image check (>= 2 nights) but which are NOT counted as identified (G. Cerati 2026).
designation,reason
2025 ME399,"joint Find_Orb fit fails the rule (>= 90% used, rms <= 0.2 arcsec)"
2025 MH349,only one archival night kept by the joint fit
2025 MJ396,not strong after image failures
2025 MR387,no strong catalogue hit in this search
2025 MX398,"joint Find_Orb fit fails the rule (>= 90% used, rms <= 0.2 arcsec)"
2025 NB192,"joint Find_Orb fit fails the rule (>= 90% used, rms <= 0.2 arcsec)"
2025 NB552,not strong after image failures
2025 NF192,not strong after image failures
2025 NJ552,only one archival night kept by the joint fit
2025 NW550,not strong after image failures
2025 NY193,only one archival night kept by the joint fit
2025 NZ189,not strong after image failures
2025 NZ190,not strong after image failures
2025 OF344,not strong after image failures
2025 OK144,not strong after image failures
2025 OP344,"joint Find_Orb fit fails the rule (>= 90% used, rms <= 0.2 arcsec)"
2026 BV14,only one archival night kept by the joint fit
2026 DU71,not strong after image failures
2026 EA145,only one archival night kept by the joint fit
2026 EM134,not strong after image failures
2026 EM135,"joint Find_Orb fit fails the rule (>= 90% used, rms <= 0.2 arcsec)"
2026 EM147,not strong after image failures
2026 EP134,not strong after image failures
2026 EV133,not strong after image failures
2026 FR35,not strong after image failures
2026 FS37,only one archival night kept by the joint fit
2026 FY37,not strong after image failures
2026 GG24,"joint Find_Orb fit fails the rule (>= 90% used, rms <= 0.2 arcsec)"
2026 GT23,only one archival night kept by the joint fit
2026 HB17,not strong after image failures
2026 HO22,"joint Find_Orb fit fails the rule (>= 90% used, rms <= 0.2 arcsec)"
2026 HR21,not strong after image failures
2026 HS21,only one archival night kept by the joint fit
2026 HZ18,only one archival night kept by the joint fit


==> anc/table2_alerts.csv <==
# Table 2 (machine-readable): designated distant objects with unassociated 2026 Rubin alert detections not reported to the MPC as of 2026-11-20 (G. Cerati 2026).
# disc: discovery station and month; pub: first publication of the observations (MPS: Minor Planet Supplement (for 139 of the 140 Rubin objects the batch of 2026 April 14); --: none, orbit only in an MPEC);
# n_mpc, arc_d: published observations and arc; n_new / n_new_before_cut / n_new_in_disc_arc: unassociated alert detections with no X05 observation at the MPC within 3 s,
# all / dated up to 2026-07-12 / inside the discovery-opposition arc; offset_arcsec: median offset from the MPC orbit of 2026-11-20; linked: also found by the linker;
# a_mpc_au, U: MPC orbit; a_au: barycentric, joint two-body fit; wa_before/after_au: 90% interval of the barycentric a (profile over a distance x radial-velocity grid for arcs < 300 d, 5-95% of 300 linear-covariance samples otherwise); rms_arcsec: joint fit.
designation,disc,pub,n_mpc,arc_d,n_new,n_new_before_cut,n_new_in_disc_arc,offset_arcsec,linked,a_mpc_au,U,a_au,wa_before_au,wa_after_au,rms_arcsec,note
2000 QK252,807 2000-08,MPS,4,27,4,4,0,5602.5,y,45.147,E,46.911,4.683e+04,0.077,0.131,same body as 2025 NJ194
2003 QY113,568 2003-08,MPS,27,8106,3,0,0,3.5,,44.871,5,44.866,0.074,0.007,0.172,
2006 OC22,568 2006-07,MPS,45,6999,4,4,0,0.7,y,43.147,7,43.273,0.077,0.005,0.141,
2013 EV134,695 2013-03,MPS,17,4840,1,1,0,0.1,y,39.390,5,39.497,0.012,0.012,0.120,
2013 NG83,W84 2013-07,MPS,24,4394,3,3,0,1.8,,39.313,6,39.411,0.477,0.018,0.086,
2014 WF626,T09 2014-11,--,116,4154,13,13,0,0.1,,45.559,5,45.257,0.053,0.053,0.154,
2015 BO641,T09 2015-01,MPS,424,4059,14,14,0,0.1,y,46.145,4,45.864,0.017,0.01,0.149,
2015 FJ561,T09 2015-03,MPS,46,4171,4,4,0,0.4,,41.967,5,42.113,0.011,0.01,0.175,
2015 KY162,W84 2015-05,MPS,26,3765,5,5,0,3.6,y,38.336,5,38.428,0.046,0.01,0.149,
2015 TQ454,W84 2015-10,MPS,7,796,6,0,0,28.4,y,51.700,5,51.511,0.104,0.049,0.137,
2016 AG401,T09 2016-01,MPS,771,4409,30,30,0,0.1,y,36.613,4,36.505,0.004,0.004,0.117,
2018 ME47,W84 2018-06,--,29,2945,1,1,0,0.1,,40.852,5,40.895,0.019,0.019,0.115,
2021 QT128,807 2021-08,--,18,1429,3,2,0,1.1,,42.544,7,42.653,0.115,0.01,0.118,
2023 PH5,T09 2023-08,MPS,23,735,5,4,0,3.6,,60.300,5,60.710,0.055,0.037,0.250,
2023 PO5,T09 2023-08,MPS,22,735,4,3,0,5.7,,43.958,6,44.149,0.018,0.017,0.191,
2025 KZ58,X05 2025-05,--,75,62,4,2,0,32.9,,48.348,8,47.716,1.123,0.09,0.097,
2025 LA3,X05 2025-06,MPS,36,90,5,5,0,10.8,,38.984,7,39.380,0.5735,0.178,0.158,
2025 LD3,X05 2025-06,MPS,57,109,7,7,0,2.0,y,94.507,8,95.203,0.6248,0.732,0.133,
2025 LE3,X05 2025-06,MPS,36,109,3,3,0,3.8,,50.612,7,50.720,0.2186,0.131,0.185,
2025 LF3,X05 2025-06,MPS,33,70,7,6,0,0.5,y,60.656,8,61.123,2.24,0.676,0.148,
2025 LG6,X05 2025-06,--,41,55,6,3,0,36.1,y,59.953,8,60.099,1.674,0.784,0.098,
2025 LK3,X05 2025-06,MPS,25,90,4,4,0,10.0,y,43.576,7,43.179,0.7004,0.163,0.232,
2025 LM2,X05 2025-06,MPS,11,49,4,4,0,17.0,y,44.765,8,41.312,11.7,0.036,0.174,
2025 LM3,X05 2025-06,MPS,38,109,5,5,0,6.7,,43.633,7,43.926,0.2202,0.086,0.187,
2025 LN2,X05 2025-06,MPS,31,90,6,4,0,5.8,,59.665,7,59.038,2.557,0.977,0.138,
2025 LO3,X05 2025-06,MPS,32,73,3,3,0,10.2,,45.830,8,45.713,1.624,0.36,0.213,
2025 LP3,X05 2025-06,MPS,33,103,5,5,0,7.2,y,45.724,7,46.006,0.1398,0.059,0.173,
2025 LR3,X05 2025-06,MPS,29,69,4,4,0,7.9,,43.908,8,43.774,0.7367,0.291,0.155,
2025 LS5,X05 2025-06,--,33,2946,4,4,0,1.4,,43.443,5,43.606,0.009,0.008,0.157,
2025 LU2,X05 2025-06,MPS,67,109,5,5,0,3.5,,42.825,7,42.988,0.0735,0.005,0.191,
2025 LV7,X05 2025-06,--,21,104,3,3,0,1.9,,29.954,7,30.012,0.0855,0.018,0.121,
2025 LW6,X05 2025-06,--,33,103,4,3,0,6.2,,44.315,7,44.494,0.1846,0.021,0.177,
2025 LW7,X05 2025-06,--,15,68,4,4,0,2.4,,161.253,7,156.933,71.82,18.55,0.118,
2025 LX2,X05 2025-06,MPS,27,90,7,7,0,1.0,,43.053,8,43.189,0.4595,0.044,0.148,
2025 LY2,X05 2025-06,MPS,28,103,7,7,0,11.5,y,42.629,7,42.490,0.4601,0.158,0.207,
2025 LZ2,X05 2025-06,MPS,30,90,4,3,0,1.9,,39.504,8,39.543,0.7217,0.364,0.186,
2025 MA350,X05 2025-06,MPS,19,93,3,3,0,8.6,,28.875,7,29.032,0.1279,0.064,0.186,Centaur
2025 MA351,X05 2025-06,MPS,35,93,5,5,0,1.1,y,39.348,7,39.452,0.2105,0.104,0.109,
2025 MA352,X05 2025-06,MPS,27,87,5,3,0,8.0,,52.476,7,52.539,0.2178,0.019,0.086,
2025 MA388,X05 2025-06,--,11,23,4,4,0,305.2,y,123.722,9,47.035,1.684e+05,0.406,0.106,
2025 MB352,X05 2025-06,MPS,11,38,6,6,0,5.7,,264.516,9,225.189,1166,11.47,0.078,
2025 MC350,X05 2025-06,MPS,23,55,3,3,0,18.1,,52.515,8,53.505,2.033,0.325,0.087,
2025 ME278,X05 2025-06,MPS,27,327,3,3,0,0.1,,39.160,7,39.325,0.136,0.124,0.105,
2025 MF350,X05 2025-06,MPS,19,68,4,4,0,16.9,,47.651,8,46.233,1.148,0.477,0.100,
2025 MF400,X05 2025-06,--,15,31,4,3,0,48.3,y,44.448,9,45.203,3.849,0.942,0.116,
2025 MG352,X05 2025-06,MPS,34,67,10,9,0,0.8,y,55.254,9,55.493,5.554,1.424,0.147,
2025 MH387,X05 2025-06,--,29,78,6,6,0,9.5,y,46.601,7,46.921,0.2722,0.007,0.140,
2025 MH395,X05 2025-06,--,18,32,3,2,0,100.4,,53.850,8,57.817,9.465,1.298,0.103,
2025 MH396,X05 2025-06,--,10,68,4,4,0,15.0,y,39.066,8,39.327,0.5971,0.144,0.119,
2025 MJ348,X05 2025-06,MPS,15,57,4,4,0,15.1,y,45.283,8,45.901,9.746,0.888,0.256,
2025 MJ351,X05 2025-06,MPS,14,38,4,2,0,48.9,,70.306,8,69.015,25.14,0.487,0.132,
2025 MJ400,X05 2025-06,--,16,93,5,5,0,5.2,,47.451,7,47.743,1.23,0.629,0.163,
2025 MK348,X05 2025-06,MPS,14,32,7,5,0,23.0,y,38.889,9,39.527,3.535,0.266,0.150,
2025 MK352,X05 2025-06,MPS,17,47,4,3,0,6.3,y,41.051,9,41.437,0.7369,0.264,0.128,
2025 MK401,X05 2025-06,--,14,57,3,3,0,89.2,,39.854,9,39.460,3.976,0.232,0.184,
2025 MK402,X05 2025-06,--,21,74,5,5,0,8.7,y,27.601,8,27.611,0.4759,0.083,0.126,Centaur
2025 ML348,X05 2025-06,MPS,22,55,5,5,0,0.3,,39.072,8,39.305,1.07,0.19,0.143,
2025 ML352,X05 2025-06,MPS,39,109,3,3,0,2.2,,68.734,6,69.511,0.5132,0.402,0.162,
2025 MM348,X05 2025-06,MPS,49,109,4,4,0,5.2,,43.975,6,44.492,0.403,0.232,0.179,
2025 MM396,X05 2025-06,--,12,27,4,4,0,38.0,,42.111,8,41.728,4.343,0.047,0.169,
2025 MN387,X05 2025-06,--,13,29,4,4,0,23.4,y,40.223,9,40.834,42.77,0.195,0.097,
2025 MN397,X05 2025-06,--,17,57,6,6,0,1.2,,43.948,8,44.361,1.686,0.368,0.078,
2025 MN398,X05 2025-06,--,11,18,5,4,0,1773.6,y,116.214,9,44.323,1.136e+04,0.05,0.124,
2025 MO349,X05 2025-06,MPS,19,55,3,3,0,30.4,,45.683,9,46.200,1.306,0.102,0.086,
2025 MP349,X05 2025-06,MPS,19,38,7,7,0,7.2,,36.446,9,36.435,1,0.015,0.140,
2025 MP350,X05 2025-06,MPS,25,23,5,5,0,48.4,y,43.342,9,41.332,48.09,0.086,0.130,
2025 MQ348,X05 2025-06,MPS,16,84,4,4,0,6.7,y,43.201,8,43.071,1.97,0.167,0.138,
2025 MQ349,X05 2025-06,MPS,36,93,5,5,0,1.7,,55.282,8,55.504,0.2998,0.153,0.109,
2025 MQ350,X05 2025-06,MPS,27,74,4,3,0,8.9,y,39.148,7,39.313,0.5141,0.109,0.187,
2025 MR348,X05 2025-06,MPS,27,93,5,4,0,3.8,,47.278,7,47.596,0.4291,0.134,0.166,
2025 MR351,X05 2025-06,MPS,31,38,9,7,0,13.6,y,42.046,8,42.115,0.5459,0.167,0.067,
2025 MS350,X05 2025-06,MPS,13,67,5,5,0,7.8,y,51.755,9,52.917,5.042,1.675,0.120,
2025 MS398,X05 2025-06,--,41,358,1,1,0,0.1,,76.122,5,76.597,0.06,0.058,0.139,
2025 MT349,X05 2025-06,MPS,22,68,4,4,0,2.9,y,44.638,8,44.771,0.2906,0.13,0.091,
2025 MT351,X05 2025-06,MPS,22,29,5,5,0,24.9,y,82.201,9,71.189,2841,7.108,0.105,
2025 MU395,X05 2025-06,--,13,32,3,2,0,5.2,,46.724,9,46.154,11.69,0.241,0.114,
2025 MV348,X05 2025-06,MPS,13,87,3,3,0,1.4,,43.274,7,43.325,0.2474,0.186,0.161,
2025 MV349,X05 2025-06,MPS,16,67,3,3,0,3.8,,44.791,8,45.651,2.368,0.601,0.153,
2025 MV350,X05 2025-06,MPS,32,57,5,3,0,27.7,,42.252,8,42.290,0.4268,0.224,0.098,
2025 MV399,X05 2025-06,--,52,2233,5,4,0,0.1,y,47.520,5,47.735,0.022,0.019,0.108,
2025 MW348,X05 2025-06,MPS,16,31,12,10,0,10.0,y,56.362,9,44.809,389.4,0.292,0.076,
2025 MW349,X05 2025-06,MPS,33,85,4,4,0,3.6,,78.237,7,78.531,0.2672,0.314,0.135,
2025 MW351,X05 2025-06,MPS,14,57,8,6,0,47.8,,43.888,9,44.969,2.033,0.171,0.132,
2025 MW394,X05 2025-06,--,10,27,5,4,0,91.3,y,36.990,9,36.356,1.886,0.388,0.135,
2025 MX349,X05 2025-06,MPS,17,48,3,1,0,92.0,,39.450,8,40.782,3.919,0.92,0.331,
2025 MX350,X05 2025-06,MPS,23,57,8,6,0,7.9,y,42.110,8,42.276,1.609,0.152,0.140,
2025 MX397,X05 2025-06,--,14,20,5,5,0,83.7,y,45.496,9,43.699,77.66,0.037,0.078,
2025 MX399,X05 2025-06,--,11,32,3,2,0,68.9,,47.200,9,46.260,14.75,0.059,0.105,
2025 MY350,X05 2025-06,MPS,23,109,5,5,0,0.5,y,46.367,7,46.524,0.1036,0.019,0.178,
2025 MY395,X05 2025-06,--,16,47,8,8,0,2.1,,42.136,9,42.465,4.263,0.28,0.091,
2025 MZ351,X05 2025-06,MPS,19,29,4,4,0,8.2,y,40.423,9,40.378,21.32,0.049,0.154,
2025 NA189,X05 2025-07,MPS,20,83,6,6,0,10.2,,43.849,8,44.097,0.6853,0.057,0.185,
2025 NA190,X05 2025-07,MPS,26,21,5,5,0,3.6,,39.050,9,39.455,6.437,0.198,0.158,
2025 NA194,X05 2025-07,MPS,11,21,3,2,0,75.3,,43.815,9,44.753,6599,1.263,0.093,
2025 NA549,X05 2025-07,--,11,57,4,4,0,6.1,y,40.726,9,40.546,47.13,0.059,0.062,
2025 NB191,X05 2025-07,MPS,25,45,6,6,0,29.2,,44.334,9,44.055,2.412,0.054,0.126,
2025 NB192,X05 2025-07,MPS,22,143,29,8,0,1.3,y,42.682,7,42.714,0.1165,0.004,0.168,
2025 NB193,X05 2025-07,MPS,17,47,4,3,0,24.1,,43.988,9,43.898,5.838,0.221,0.206,
2025 NB54,X05 2025-07,MPS,29,38,5,3,0,44.9,,47.785,9,49.115,5.327,0.159,0.134,
2025 NB550,X05 2025-07,--,11,51,4,3,0,16.6,y,64.929,9,65.852,6.099,0.981,0.120,
2025 NB558,X05 2025-07,--,14,82,5,5,0,2.1,,44.732,8,44.875,0.8775,0.066,0.121,
2025 NB560,X05 2025-07,--,13,36,3,0,0,10.9,,350.935,7,356.613,214,17.95,0.086,
2025 NC189,X05 2025-07,MPS,26,41,6,6,0,38.7,y,52.469,8,52.537,5.398,0.67,0.198,
2025 NC190,X05 2025-07,MPS,16,44,4,3,0,115.8,,38.253,9,39.361,1.798,0.041,0.172,
2025 NC192,X05 2025-07,MPS,21,56,3,3,0,11.6,,44.574,9,44.550,1.573,0.114,0.182,
2025 NC193,X05 2025-07,MPS,17,74,5,4,0,28.7,y,43.572,7,43.820,0.569,0.064,0.169,
2025 ND192,X05 2025-07,MPS,23,56,3,3,0,31.2,,39.824,9,39.696,10.51,0.477,0.205,
2025 ND497,X05 2025-07,--,30,64,3,3,0,7.6,,42.555,8,42.832,1.199,0.189,0.164,
2025 ND551,X05 2025-07,--,18,43,5,5,0,95.6,,56.435,8,61.561,6.122,2.881,0.179,
2025 ND552,X05 2025-07,--,14,45,7,7,0,72.0,,113.707,8,109.143,106.2,12.01,0.127,
2025 ND560,X05 2025-07,--,10,22,4,3,0,44.9,y,49.390,9,46.268,934,2.323,0.111,
2025 NE189,X05 2025-07,MPS,16,18,6,5,0,126.2,y,138.529,9,53.375,53.62,1.221,0.109,
2025 NE19,X05 2025-07,MPS,53,401,6,6,0,0.1,,13.587,5,13.597,0.002,0.002,0.150,Centaur
2025 NE192,X05 2025-07,MPS,24,145,17,0,0,3.0,y,43.968,7,43.979,0.0779,0.029,0.144,
2025 NE194,X05 2025-07,MPS,22,145,28,0,0,1.2,y,43.687,7,43.652,0.1887,0.172,0.154,
2025 NE550,X05 2025-07,--,13,60,4,3,0,14.8,y,38.636,8,39.225,1.024,0.539,0.171,
2025 NF189,X05 2025-07,MPS,22,83,5,5,0,11.9,,45.281,8,45.483,0.287,0.218,0.168,
2025 NF191,X05 2025-07,MPS,17,43,5,5,0,54.0,,44.225,9,42.618,6.463,0.415,0.099,
2025 NF192,X05 2025-07,MPS,15,75,3,3,0,7.8,,40.931,8,41.088,0.8256,0.222,0.198,
2025 NF193,X05 2025-07,MPS,14,35,4,3,0,33.4,,39.476,8,39.551,9.646,0.353,0.099,
2025 NF47,X05 2025-07,MPS,16,47,5,4,0,145.4,y,40.427,9,39.374,2.508,0.033,0.137,
2025 NF558,X05 2025-07,--,21,83,5,5,0,24.4,,44.461,7,44.276,0.9862,0.025,0.176,
2025 NF560,X05 2025-07,--,13,75,4,3,0,9.4,y,55.507,7,55.688,1.579,0.319,0.196,
2025 NG193,X05 2025-07,MPS,32,83,6,6,0,7.8,y,43.789,7,43.920,0.3132,0.069,0.138,
2025 NH192,X05 2025-07,MPS,25,74,4,4,0,2.3,y,43.071,7,43.222,0.7775,0.392,0.191,
2025 NH193,X05 2025-07,MPS,10,21,5,4,0,419.1,y,100.175,9,119.863,1.924e+04,6.4,0.096,
2025 NH551,X05 2025-07,--,11,37,5,5,0,34.9,y,44.866,8,44.060,6.455,0.291,0.110,
2025 NJ192,X05 2025-07,MPS,23,65,3,0,0,11.2,,44.018,8,43.627,2.859,0.483,0.263,
2025 NJ194,X05 2025-07,MPS,17,57,4,4,0,48.6,,54.340,9,47.133,33.9,1.313,0.124,same body as 2000 QK252
2025 NJ551,X05 2025-07,--,18,40,5,5,0,20.4,,43.284,9,43.632,5.37,0.045,0.183,
2025 NJ552,X05 2025-07,--,11,27,4,2,0,59.8,,44.760,9,44.071,595.2,0.038,0.156,
2025 NJ561,X05 2025-07,--,14,23,3,2,0,63.5,,47.140,9,46.651,3721,0.596,0.162,
2025 NK190,X05 2025-07,MPS,28,74,4,4,0,18.9,,46.167,8,47.567,2.153,0.752,0.142,
2025 NK551,X05 2025-07,--,15,27,4,4,0,56.4,,46.704,9,45.800,1624,0.586,0.108,
2025 NL189,X05 2025-07,MPS,23,74,4,3,0,11.3,y,41.040,8,41.244,0.348,0.113,0.129,
2025 NL190,X05 2025-07,MPS,24,67,7,6,0,3.3,y,47.347,8,47.625,0.7215,0.118,0.151,
2025 NL191,X05 2025-07,MPS,36,56,11,9,0,8.8,y,41.931,8,41.541,0.6752,0.048,0.151,
2025 NL192,X05 2025-07,MPS,21,56,7,6,0,10.6,y,60.760,9,62.214,6.563,0.508,0.115,
2025 NL546,X05 2025-07,--,20,48,6,5,0,7.5,y,42.662,9,42.666,2.533,0.089,0.077,
2025 NL549,X05 2025-07,--,15,57,4,3,0,14.1,y,39.239,8,39.320,5.673,0.132,0.139,
2025 NL552,X05 2025-07,--,10,17,6,6,0,1844.5,y,116.875,9,44.249,2275,0.12,0.130,
2025 NM190,X05 2025-07,MPS,33,85,6,6,0,3.5,y,47.208,7,47.113,3.783,0.366,0.183,
2025 NM191,X05 2025-07,MPS,34,83,7,7,0,14.0,,171.473,9,181.464,20.76,4.715,0.117,
2025 NM192,X05 2025-07,MPS,36,85,7,7,0,3.7,y,42.615,8,42.784,0.5101,0.128,0.182,
2025 NM548,X05 2025-07,--,13,31,4,3,0,8.0,y,63.703,9,68.265,30.62,2.58,0.076,
2025 NM549,X05 2025-07,--,16,28,4,2,0,55.3,,82.857,9,71.661,136.7,3.095,0.119,
2025 NM551,X05 2025-07,--,12,47,4,3,0,18.3,,45.676,8,45.084,4.503,1.427,0.155,
2025 NN190,X05 2025-07,MPS,28,74,3,3,0,6.4,,97.919,9,95.433,12.77,2.73,0.118,
2025 NN191,X05 2025-07,MPS,31,74,4,4,0,17.1,y,42.479,7,42.309,0.6014,0.007,0.137,
2025 NN50,X05 2025-07,MPS,16,46,5,5,0,26.1,,55.673,9,55.493,3.174,0.153,0.085,
2025 NN548,X05 2025-07,--,13,20,4,3,0,9.3,y,56.517,9,39.290,374.6,0.742,0.095,
2025 NO192,X05 2025-07,MPS,24,55,5,4,0,13.5,,42.238,9,42.568,0.5579,0.22,0.176,
2025 NO193,X05 2025-07,MPS,32,137,7,3,0,3.3,y,43.809,7,43.808,0.1142,0.006,0.149,
2025 NO497,X05 2025-07,--,9,43,4,4,0,71.4,,46.151,9,44.724,5.998,0.154,0.156,
2025 NO558,X05 2025-07,--,12,75,3,2,0,88.7,,48.170,8,47.659,1.451,0.325,0.218,
2025 NP189,X05 2025-07,MPS,16,85,4,3,0,1.6,,39.370,7,39.524,0.2122,0.161,0.211,
2025 NP548,X05 2025-07,--,15,46,6,6,0,7.3,y,39.088,8,39.359,2.066,0.462,0.086,
2025 NQ191,X05 2025-07,MPS,26,47,5,5,0,19.9,,38.983,8,39.327,0.7989,0.045,0.099,
2025 NQ192,X05 2025-07,MPS,25,83,3,3,0,16.9,,44.762,7,44.825,0.3722,0.185,0.169,
2025 NQ193,X05 2025-07,MPS,19,57,5,5,0,9.1,y,44.439,8,43.589,4.644,1.765,0.163,
2025 NQ551,X05 2025-07,--,11,46,4,4,0,41.4,,44.337,9,44.184,5.116,0.321,0.150,
2025 NR189,X05 2025-07,MPS,37,74,7,7,0,19.8,y,45.680,8,45.208,1.051,0.082,0.112,
2025 NR190,X05 2025-07,MPS,27,57,6,5,0,10.5,y,48.912,9,47.771,3.535,0.514,0.100,
2025 NR549,X05 2025-07,--,11,83,5,4,0,128.2,y,92.250,9,122.460,59.13,6.857,0.144,
2025 NS191,X05 2025-07,MPS,19,57,4,3,0,4.3,,43.295,9,43.747,3.28,0.282,0.161,
2025 NS192,X05 2025-07,MPS,22,137,5,5,0,13.4,,43.308,7,43.507,0.1612,0.056,0.180,
2025 NS88,X05 2025-07,MPS,27,41,9,8,0,103.5,y,38.168,8,39.425,2.073,0.095,0.126,
2025 NT190,X05 2025-07,MPS,24,59,4,4,0,7.9,,51.485,9,53.841,7.901,1.868,0.149,
2025 NT561,X05 2025-07,--,16,59,3,0,0,18.9,,47.025,9,46.620,4.827,0.114,0.138,
2025 NU189,X05 2025-07,MPS,29,133,4,4,0,11.5,y,41.434,7,41.315,0.2351,0.068,0.204,
2025 NU192,X05 2025-07,MPS,24,73,3,3,0,20.4,,43.889,8,44.669,1.13,0.727,0.241,
2025 NU548,X05 2025-07,--,15,26,4,3,0,20.5,,42.926,9,43.258,5.907,0.059,0.071,
2025 NU551,X05 2025-07,--,17,27,4,3,0,11.7,y,41.893,9,41.865,16.44,0.07,0.133,
2025 NV190,X05 2025-07,MPS,35,67,9,7,0,3.8,y,59.724,9,61.088,2.154,0.64,0.113,
2025 NV191,X05 2025-07,MPS,28,47,7,6,0,31.3,y,41.467,8,42.429,2.513,0.258,0.147,
2025 NV546,X05 2025-07,--,14,21,4,3,0,61.2,,29.881,9,30.133,2.751,0.031,0.097,
2025 NV549,X05 2025-07,--,12,74,5,5,0,46.6,,48.109,9,49.569,4.196,0.68,0.121,
2025 NV551,X05 2025-07,--,13,22,3,2,0,21.6,,53.827,9,53.240,75.34,1.876,0.125,
2025 NW188,X05 2025-07,MPS,23,87,5,5,0,4.0,y,43.348,7,43.483,0.4232,0.099,0.135,
2025 NW191,X05 2025-07,MPS,24,69,5,5,0,9.4,,44.738,7,44.066,3.289,0.843,0.130,
2025 NW192,X05 2025-07,MPS,20,74,6,3,0,5.6,,43.664,8,43.806,0.7065,0.007,0.130,
2025 NW550,X05 2025-07,--,16,20,4,3,0,16.3,y,47.275,9,43.566,4503,0.255,0.080,
2025 NX188,X05 2025-07,MPS,32,82,6,4,0,14.5,,68.161,9,67.823,2.262,0.451,0.143,
2025 NX190,X05 2025-07,MPS,25,56,4,3,0,19.0,y,35.144,8,34.934,0.3783,0.074,0.154,
2025 NX192,X05 2025-07,MPS,10,57,16,5,0,19.4,y,59.486,9,63.950,9.801,0.177,0.098,
2025 NX546,X05 2025-07,--,12,17,5,4,0,726.2,y,33.357,9,39.462,3547,0.269,0.108,
2025 NX548,X05 2025-07,--,12,27,4,3,0,40.1,y,64.956,9,64.277,53.35,1.409,0.124,
2025 NX550,X05 2025-07,--,10,41,3,3,0,77.5,,39.806,8,39.411,7.054,0.424,0.131,
2025 NX561,X05 2025-07,--,17,57,3,0,0,2.7,,42.536,9,42.694,3.651,0.259,0.166,
2025 NY189,X05 2025-07,MPS,20,50,6,6,0,28.4,,29.945,9,30.084,0.4431,0.011,0.138,
2025 NY190,X05 2025-07,MPS,26,74,6,5,0,1.7,y,47.703,9,47.876,3.197,0.519,0.171,
2025 NY191,X05 2025-07,MPS,16,58,3,3,0,19.6,,44.871,8,44.197,6.504,0.248,0.192,
2025 NZ190,X05 2025-07,MPS,28,47,6,5,0,8.0,y,42.800,9,43.045,7.06,0.171,0.125,
2025 NZ549,X05 2025-07,--,13,47,5,4,0,9.6,y,43.136,9,42.551,2.147,0.152,0.104,
2025 OA142,X05 2025-07,MPS,37,93,4,2,0,9.4,,39.254,7,39.296,0.1873,0.061,0.137,
2025 OA344,X05 2025-07,MPS,20,58,4,4,0,17.5,,75.767,9,77.136,4.346,0.301,0.182,
2025 OA345,X05 2025-07,MPS,18,67,4,3,0,8.0,,51.640,7,51.598,1.308,0.857,0.179,
2025 OA697,X05 2025-07,--,16,46,4,4,0,95.6,,30.419,8,30.039,1.11,0.047,0.175,
2025 OB160,X05 2025-07,MPS,34,69,8,3,0,3.9,,37.718,7,37.495,0.8657,0.021,0.137,
2025 OB343,X05 2025-07,MPS,25,127,3,3,0,11.3,,45.344,6,45.221,0.349,0.034,0.144,
2025 OE343,X05 2025-07,MPS,20,52,4,4,0,45.5,y,44.398,9,43.916,2.515,0.725,0.158,
2025 OE697,X05 2025-07,--,13,41,3,3,0,25.9,,42.411,8,42.091,3.744,0.526,0.156,
2025 OF345,X05 2025-07,MPS,53,82,6,5,0,5.5,y,43.038,8,43.255,0.5653,0.149,0.173,
2025 OG343,X05 2025-07,MPS,31,128,6,0,0,3.7,y,63.588,6,63.612,0.4856,0.159,0.157,
2025 OH343,X05 2025-07,MPS,35,135,7,4,0,4.5,,43.944,6,43.930,0.235,0.012,0.149,
2025 OJ342,X05 2025-07,MPS,21,69,4,3,0,61.4,,48.403,8,47.735,2.11,0.071,0.142,
2025 OJ344,X05 2025-07,MPS,15,58,5,4,0,2.8,y,51.601,8,51.902,4.302,0.681,0.133,
2025 OK344,X05 2025-07,MPS,20,47,4,3,0,28.2,y,43.462,9,43.954,4.976,0.095,0.155,
2025 OL344,X05 2025-07,MPS,25,69,6,3,0,7.6,,43.455,8,43.446,1.226,0.024,0.158,
2025 ON342,X05 2025-07,MPS,21,68,3,3,0,9.9,,43.230,8,43.183,1.106,0.204,0.127,
2025 ON343,X05 2025-07,MPS,21,135,6,0,0,4.9,,44.416,7,44.392,0.2293,0.013,0.187,
2025 OO737,X05 2025-07,--,13,40,5,5,0,127.2,y,47.684,9,45.682,10.8,0.093,0.165,
2025 OR342,X05 2025-07,MPS,23,145,7,0,0,5.8,y,43.098,6,43.072,0.1088,0.048,0.176,
2025 OS342,X05 2025-07,MPS,14,69,3,2,0,101.3,,53.255,8,55.603,3.178,0.232,0.207,
2025 OS343,X05 2025-07,MPS,13,57,3,0,0,52.1,,50.617,9,49.071,6.505,0.422,0.146,
2025 OS345,X05 2025-07,MPS,14,41,31,0,0,78.2,y,54.027,9,41.904,992.5,0.303,0.111,
2025 OT345,X05 2025-07,MPS,16,119,4,4,0,24.5,,45.029,7,45.196,0.4715,0.442,0.149,
2025 OU344,X05 2025-07,MPS,15,58,13,0,0,99.7,y,48.048,9,46.392,6.413,0.161,0.181,
2025 OV342,X05 2025-07,MPS,23,58,7,5,0,30.7,y,52.318,9,53.033,1.651,0.349,0.160,
2025 OW344,X05 2025-07,MPS,20,40,3,3,0,25.4,,42.493,9,42.756,6.59,0.157,0.188,
2025 OX342,X05 2025-07,MPS,20,57,3,2,0,63.6,,47.705,8,46.813,3.149,1.124,0.149,
2025 OZ342,X05 2025-07,MPS,15,42,3,3,0,12.7,,43.730,9,43.654,3.118,0.331,0.144,
2025 QR8,F52 2025-08,MPS,18,24,3,3,0,82.6,,16.268,7,16.393,0.3121,0.024,0.211,Centaur
2025 YC23,X05 2025-12,--,495,119,54,54,54,0.1,y,40.091,6,39.880,0.0424,0.0415,0.090,
2026 AB27,X05 2026-01,--,52,48,29,29,27,0.1,y,42.267,7,41.723,1.133,0.5995,0.158,
2026 BA15,X05 2026-01,--,59,41,3,3,3,0.1,,44.842,8,44.201,2.584,1.799,0.161,
2026 BE15,X05 2026-01,--,108,37,3,3,2,0.2,,120.069,8,93.965,618.6,83.87,0.153,
2026 BV14,X05 2026-01,--,189,74,34,34,34,0.1,y,49.019,7,48.556,1.124,1.102,0.126,
2026 DH64,X05 2026-02,--,137,7,30,30,0,2.5,,50.695,9,47.302,56.83,2.901,0.153,
2026 DL64,X05 2026-02,--,199,8,92,92,92,0.4,,280.950,9,331.448,5098,1558,0.096,
2026 DN64,X05 2026-02,--,93,308,34,34,34,0.1,,46.409,8,46.327,2.329,2.211,0.195,
2026 DP64,X05 2026-02,--,35,7,25,25,13,0.2,y,61.604,9,284.699,5525,1.172e+05,0.162,
2026 DR64,X05 2026-02,--,507,58,56,56,56,0.1,y,44.025,8,43.803,1.729,1.764,0.081,
2026 DS78,X05 2026-02,--,742,84,3,3,3,0.1,y,66.855,6,67.051,0.4684,0.4671,0.067,
2026 DZ64,X05 2026-02,--,578,94,35,35,34,0.1,y,68.249,6,67.352,0.2818,0.2618,0.101,
2026 HF17,X05 2026-04,--,12,56,1,1,1,0.1,y,39.386,7,39.617,0.893,0.7789,0.104,
535021,F51 2014-11,MPS,188,5199,14,14,0,0.1,y,41.655,3,41.456,0.003,0.003,0.164,

